The 6dF Galaxy Survey: Peculiar Velocity Field and Cosmography

We derive peculiar velocities for the 6dF Galaxy Survey (6dFGS) and describe the velocity field of the nearby ($z<0.055$) southern hemisphere. The survey comprises 8885 galaxies for which we have previously reported Fundamental Plane data. We obtain peculiar velocity probability distributions for the redshift space positions of each of these galaxies using a Bayesian approach. Accounting for selection bias, we find that the logarithmic distance uncertainty is 0.11 dex, corresponding to $26\%$ in linear distance. We use adaptive kernel smoothing to map the observed 6dFGS velocity field out to $cz \sim 16,000$ \kms, and compare this to the predicted velocity fields from the PSCz Survey and the 2MASS Redshift Survey. We find a better fit to the PSCz prediction, although the reduced $\chi^2$ for the whole sample is approximately unity for both comparisons. This means that, within the observational uncertainties due to redshift independent distance errors, observed galaxy velocities and those predicted by the linear approximation from the density field agree. However, we find peculiar velocities that are systematically more positive than model predictions in the direction of the Shapley and Vela superclusters, and systematically more negative than model predictions in the direction of the Pisces-Cetus Supercluster, suggesting contributions from volumes not covered by the models.

==> anc/table1.txt <==
#Title: The 6dFGSv peculiar velocity parameters (Table 1, Springob et al.)
#
# Col  Units  Parameter    Description
# 1    -      6dFGSid      Source name in 6dFGS catalog
# 2    deg    ra           Right Ascension (J2000)
# 3    deg    dec          Declination (J2000)
# 4    km/s   cz_gal       CMB frame galaxy redshift
# 5    km/s   cz_group     CMB frame group redshift
# 6    -      Groupid      Group ID
# 7    dex    delta_d      logarithmic distance ratio log(Dz/DH)
# 8    dex    epsilon_d    error on the logarithmic distance ratio
# 9    -      alpha        skew in the logarithmic distance ratio probability distribution
#
# Note: Galaxies not in groups are signified by "-1" in columns 5 and 6.
#
# 6dFGSid ra dec cz_gal cz_group Groupid delta_d epsilon_d alpha
g0000144-765225	 0.05985	 -76.8736	 15941	 -1	 -1	 +0.1039	 0.1296	 -0.0200
g0000222-013746	 0.09225	 -1.6295	 11123	 -1	 -1	 +0.0870	 0.0954	 -0.0066
g0000235-065610	 0.09780	 -6.9362	 10920	 -1	 -1	 +0.0282	 0.1073	 -0.0116
g0000251-260240	 0.10455	 -26.0445	 14926	 -1	 -1	 +0.0871	 0.1065	 -0.0111
g0000356-014547	 0.14850	 -1.7632	 6956	 -1	 -1	 -0.0743	 0.1165	 -0.0112
g0000358-403432	 0.14895	 -40.5756	 14746	 -1	 -1	 -0.0560	 0.1532	 -0.0217
g0000428-721715	 0.17835	 -72.2874	 10366	 -1	 -1	 -0.0486	 0.1123	 -0.0135
g0000459-815803	 0.19125	 -81.9674	 12646	 -1	 -1	 -0.0131	 0.1201	 -0.0153
g0000523-355037	 0.21810	 -35.8437	 15324	 14646	 1261	 -0.0219	 0.1145	 -0.0083
g0000532-355911	 0.22155	 -35.9863	 14725	 14646	 1261	 +0.0421	 0.1077	 -0.0098
g0000558-255421	 0.23235	 -25.9058	 14835	 -1	 -1	 +0.0275	 0.1022	 -0.0073
g0001010-434516	 0.25410	 -43.7543	 11553	 11551	 991	 -0.0387	 0.1225	 -0.0168
g0001011-435136	 0.25440	 -43.8599	 11554	 11551	 991	 -0.2984	 0.1430	 -0.0036
g0001060-535931	 0.27495	 -53.9918	 9238	 -1	 -1	 +0.0355	 0.0943	 -0.0055
g0001330-072610	 0.38730	 -7.4361	 8493	 8508	 579	 +0.0320	 0.1066	 -0.0073
g0001341-361900	 0.39225	 -36.3167	 14397	 -1	 -1	 +0.1888	 0.0982	 -0.0079
g0001361-144455	 0.40020	 -14.7487	 10966	 -1	 -1	 -0.0130	 0.1024	 -0.0099
g0001453-042049	 0.43875	 -4.3469	 14005	 -1	 -1	 +0.0272	 0.1074	 -0.0100
g0002177-434517	 0.57390	 -43.7547	 12033	 -1	 -1	 -0.1570	 0.1257	 -0.0094
g0002198-435220	 0.58245	 -43.8721	 11344	 11551	 991	 -0.2402	 0.1606	 -0.0150
g0002248-544560	 0.60315	 -54.7665	 9603	 10096	 741	 -0.2048	 0.1213	 -0.0092
g0002391-384627	 0.66300	 -38.7741	 14858	 -1	 -1	 -0.0629	 0.1427	 -0.0160
g0002441-435802	 0.68385	 -43.9672	 11615	 11551	 991	 +0.0220	 0.1042	 -0.0107
g0002443-534455	 0.68445	 -53.7486	 10287	 10825	 826	 -0.0974	 0.1023	 -0.0077
g0002547-354319	 0.72780	 -35.7221	 14365	 14646	 1261	 -0.0207	 0.1102	 -0.0072
g0003055-540211	 0.77295	 -54.0364	 10678	 10825	 826	 -0.0177	 0.1165	 -0.0153
g0003213-355622	 0.83880	 -35.9395	 13946	 14646	 1261	 -0.0187	 0.1303	 -0.0146
g0003214-500450	 0.83895	 -50.0805	 10147	 10352	 858	 -0.0497	 0.0971	 -0.0084
g0003468-551419	 0.94485	 -55.2386	 9845	 -1	 -1	 +0.1169	 0.1050	 -0.0059
g0003487-433706	 0.95295	 -43.6183	 8795	 -1	 -1	 -0.0187	 0.1121	 -0.0124
g0003518-120609	 0.96600	 -12.1026	 12670	 -1	 -1	 +0.0735	 0.1066	 -0.0114
g0003572-614657	 0.98820	 -61.7825	 8774	 -1	 -1	 -0.1612	 0.1212	 -0.0159
g0004060-513457	 1.02510	 -51.5825	 10125	 -1	 -1	 -0.1629	 0.1316	 -0.0172
g0004121-143125	 1.05030	 -14.5237	 6859	 -1	 -1	 -0.0200	 0.1042	 -0.0049
g0004182-250606	 1.07565	 -25.1017	 14834	 -1	 -1	 -0.1359	 0.1338	 -0.0078
g0004284-525414	 1.11840	 -52.9039	 9053	 9671	 663	 -0.1996	 0.1261	 -0.0123
g0004422-302901	 1.17600	 -30.4836	 7718	 7778	 450	 +0.0326	 0.0907	 -0.0027
g0004517-542914	 1.21545	 -54.4873	 10711	 10096	 741	 +0.0381	 0.0938	 -0.0066
g0004582-600135	 1.24260	 -60.0262	 8884	 -1	 -1	 -0.0043	 0.0973	 -0.0071
g0005037-552033	 1.26540	 -55.3424	 11225	 -1	 -1	 +0.0007	 0.1181	 -0.0159
g0005054-533307	 1.27245	 -53.5520	 10226	 -1	 -1	 -0.2019	 0.1163	 -0.0074
g0005096-535801	 1.29015	 -53.9671	 10948	 10825	 826	 -0.1403	 0.1077	 -0.0071
g0005112-502053	 1.29690	 -50.3481	 10509	 10352	 858	 +0.1633	 0.0931	 -0.0028
g0005271-133137	 1.36290	 -13.5270	 11024	 -1	 -1	 -0.0697	 0.1235	 -0.0170
g0005279-503455	 1.36605	 -50.5819	 10420	 10352	 858	 -0.1160	 0.1024	 -0.0077
g0005400-534901	 1.41645	 -53.8169	 10857	 10825	 826	 -0.1509	 0.1050	 -0.0055
g0005445-183651	 1.43550	 -18.6141	 15654	 -1	 -1	 +0.1026	 0.1048	 -0.0104
g0005569-135945	 1.48710	 -13.9958	 5389	 -1	 -1	 -0.0345	 0.1265	 -0.0044
g0005596-531636	 1.49820	 -53.2766	 9745	 9671	 663	 +0.0259	 0.1192	 -0.0146
g0006036-521308	 1.51485	 -52.2188	 9919	 -1	 -1	 +0.0581	 0.0976	 -0.0066
g0006084-503850	 1.53510	 -50.6473	 10001	 10352	 858	 -0.0362	 0.0971	 -0.0084
g0006153-524641	 1.56375	 -52.7780	 10702	 -1	 -1	 +0.0434	 0.0977	 -0.0082
g0006285-034258	 1.61865	 -3.7161	 5851	 -1	 -1	 +0.0806	 0.0910	 +0.0007
g0006288-534938	 1.62000	 -53.8273	 10828	 10825	 826	 +0.0167	 0.1048	 -0.0109
g0006317-122851	 1.63215	 -12.4809	 13960	 -1	 -1	 +0.0774	 0.1254	 -0.0192
g0006327-521041	 1.63635	 -52.1781	 10339	 -1	 -1	 -0.1057	 0.1463	 -0.0280
g0006379-531154	 1.65810	 -53.1984	 10914	 -1	 -1	 -0.1660	 0.1477	 -0.0224
g0006430-604346	 1.67910	 -60.7296	 10687	 -1	 -1	 -0.0493	 0.1155	 -0.0145
g0006484-510613	 1.70145	 -51.1035	 10093	 10352	 858	 -0.0507	 0.1193	 -0.0164
g0006527-502454	 1.71960	 -50.4151	 9910	 10352	 858	 +0.0040	 0.0975	 -0.0084
g0007303-610926	 1.87620	 -61.1571	 8801	 -1	 -1	 +0.0500	 0.1065	 -0.0071
g0007325-533139	 1.88520	 -53.5276	 10796	 -1	 -1	 -0.1119	 0.1157	 -0.0118
g0007446-015645	 1.93590	 -1.9459	 10976	 -1	 -1	 -0.0182	 0.1183	 -0.0161
g0007486-544630	 1.95255	 -54.7749	 9394	 -1	 -1	 +0.1260	 0.0998	 -0.0038
g0007527-484800	 1.96935	 -48.8001	 10561	 -1	 -1	 +0.0466	 0.1070	 -0.0110
g0008249-051305	 2.10375	 -5.2179	 11280	 -1	 -1	 -0.1525	 0.1586	 -0.0284
g0008259-003631	 2.10780	 -0.6087	 11784	 -1	 -1	 -0.1722	 0.1308	 -0.0106
g0008343-105658	 2.14290	 -10.9494	 8772	 -1	 -1	 -0.0639	 0.1234	 -0.0185
g0008362-584804	 2.15100	 -58.8012	 9117	 -1	 -1	 -0.2326	 0.1267	 -0.0123
g0008466-565900	 2.19435	 -56.9833	 8118	 9152	 629	 -0.1040	 0.0995	 -0.0090
g0008566-534936	 2.23560	 -53.8267	 12417	 -1	 -1	 +0.0284	 0.1043	 -0.0106
g0009005-042230	 2.25195	 -4.3751	 8761	 -1	 -1	 -0.2265	 0.1366	 -0.0193
g0009021-794959	 2.25855	 -79.8330	 11194	 -1	 -1	 -0.0653	 0.1008	 -0.0081
g0009264-350825	 2.35980	 -35.1402	 14514	 14487	 1309	 +0.0342	 0.1066	 -0.0094
g0009517-351849	 2.46525	 -35.3137	 15384	 14487	 1309	 +0.0175	 0.1111	 -0.0101
g0010161-004350	 2.56695	 -0.7306	 11455	 -1	 -1	 -0.0183	 0.1110	 -0.0127
g0010163-365148	 2.56800	 -36.8633	 8226	 8386	 578	 +0.0694	 0.1214	 -0.0088
g0010185-570637	 2.57715	 -57.1102	 9138	 9152	 629	 -0.1112	 0.1208	 -0.0169
g0010234-070504	 2.59755	 -7.0844	 5948	 -1	 -1	 +0.0624	 0.0942	 +0.0004
g0010393-564813	 2.66355	 -56.8035	 10335	 -1	 -1	 +0.0694	 0.1029	 -0.0082
g0010418-042755	 2.67435	 -4.4653	 11160	 -1	 -1	 +0.0157	 0.1094	 -0.0126
g0010428-201929	 2.67840	 -20.3246	 15661	 -1	 -1	 -0.0219	 0.1081	 -0.0051
g0011126-333443	 2.80245	 -33.5786	 7583	 7581	 467	 +0.2165	 0.0993	 +0.0008
g0011229-565726	 2.84550	 -56.9573	 9617	 9152	 629	 -0.0786	 0.0996	 -0.0092
g0011269-032826	 2.86200	 -3.4738	 11100	 -1	 -1	 -0.2854	 0.1247	 -0.0043
g0011416-565547	 2.92335	 -56.9297	 9167	 9152	 629	 -0.1135	 0.1004	 -0.0092
g0011436-183103	 2.93175	 -18.5176	 15656	 -1	 -1	 -0.0567	 0.1219	 -0.0076
g0011596-193123	 2.99835	 -19.5230	 15509	 -1	 -1	 -0.0215	 0.1043	 -0.0047
g0012061-002455	 3.02520	 -0.4152	 5100	 -1	 -1	 +0.0396	 0.0957	 +0.0008
g0012109-192939	 3.04530	 -19.4940	 15689	 -1	 -1	 +0.0081	 0.1058	 -0.0062
g0012116-105541	 3.04845	 -10.9281	 5056	 -1	 -1	 -0.1082	 0.1032	 -0.0029
g0012145-271124	 3.06045	 -27.1899	 10167	 -1	 -1	 +0.1286	 0.0995	 -0.0048
g0012187-370444	 3.07800	 -37.0788	 14973	 -1	 -1	 -0.0083	 0.1144	 -0.0090
g0012337-000255	 3.14040	 -0.0485	 11576	 -1	 -1	 +0.0781	 0.1288	 -0.0202
g0012593-064623	 3.24705	 -6.7732	 11494	 -1	 -1	 -0.1038	 0.1190	 -0.0120
g0013036-054331	 3.26520	 -5.7253	 11583	 -1	 -1	 -0.0267	 0.1072	 -0.0112
g0013154-492027	 3.31440	 -49.3408	 9786	 -1	 -1	 +0.1201	 0.1069	 -0.0061
g0013197-373052	 3.33180	 -37.5145	 15035	 -1	 -1	 +0.0503	 0.1008	 -0.0074
g0013208-095522	 3.33660	 -9.9227	 7842	 -1	 -1	 +0.0356	 0.1018	 -0.0047
g0013242-145025	 3.35085	 -14.8403	 10461	 -1	 -1	 +0.0383	 0.1293	 -0.0204
g0013291-064744	 3.37125	 -6.7956	 7897	 -1	 -1	 +0.2294	 0.1092	 +0.0005
g0013340-413622	 3.39180	 -41.6061	 11936	 -1	 -1	 +0.0012	 0.1080	 -0.0116
g0013478-042830	 3.44910	 -4.4751	 10652	 -1	 -1	 +0.0910	 0.0975	 -0.0064
g0013531-124645	 3.47100	 -12.7793	 11206	 -1	 -1	 +0.1091	 0.1041	 -0.0083
g0014186-065901	 3.57735	 -6.9836	 8227	 -1	 -1	 -0.0034	 0.1266	 -0.0153
g0014219-835443	 3.59130	 -83.9119	 15656	 -1	 -1	 -0.0029	 0.1278	 -0.0124
g0014428-601942	 3.67845	 -60.3284	 4450	 -1	 -1	 -0.0479	 0.1063	 +0.0001
g0014446-072042	 3.68565	 -7.3451	 5140	 -1	 -1	 +0.0819	 0.0940	 +0.0010
g0015120-432824	 3.80010	 -43.4733	 15873	 -1	 -1	 -0.0861	 0.1161	 -0.0044
g0015165-571441	 3.81855	 -57.2448	 9649	 -1	 -1	 +0.1220	 0.0965	 -0.0038
g0015191-614441	 3.82935	 -61.7446	 8746	 -1	 -1	 -0.0990	 0.1039	 -0.0106
g0015341-030338	 3.89205	 -3.0606	 6454	 -1	 -1	 -0.2276	 0.1590	 -0.0387
g0015440-330150	 3.93330	 -33.0306	 7193	 -1	 -1	 +0.1235	 0.0961	 -0.0000
g0015465-591341	 3.94380	 -59.2281	 9121	 9235	 619	 +0.0557	 0.0930	 -0.0046
g0016457-415843	 4.19025	 -41.9785	 15776	 -1	 -1	 +0.0845	 0.1078	 -0.0105
g0016458-082350	 4.19055	 -8.3973	 10419	 -1	 -1	 -0.1561	 0.1333	 -0.0171
g0017029-094047	 4.26210	 -9.6797	 6344	 6356	 370	 +0.0177	 0.1094	 -0.0028
g0017036-433727	 4.26495	 -43.6242	 10927	 -1	 -1	 +0.0827	 0.1084	 -0.0105
g0017054-132914	 4.27260	 -13.4871	 6082	 -1	 -1	 +0.1174	 0.0983	 +0.0008
g0017063-043637	 4.27620	 -4.6103	 5767	 -1	 -1	 +0.0671	 0.0916	 +0.0006
g0017071-343100	 4.27965	 -34.5168	 15114	 -1	 -1	 +0.2133	 0.0943	 -0.0066
g0017075-593940	 4.28115	 -59.6611	 8734	 -1	 -1	 -0.1347	 0.1051	 -0.0107
g0017097-034249	 4.29045	 -3.7137	 10653	 -1	 -1	 +0.1125	 0.0934	 -0.0048
g0017231-625104	 4.34610	 -62.8512	 14659	 -1	 -1	 +0.0827	 0.1263	 -0.0191
g0017267-093158	 4.36110	 -9.5327	 6404	 6356	 370	 -0.0568	 0.1116	 -0.0066
g0017317-635250	 4.38210	 -63.8806	 12506	 -1	 -1	 +0.0683	 0.1331	 -0.0230
g0017348-042016	 4.39500	 -4.3378	 11703	 -1	 -1	 -0.1356	 0.1106	 -0.0066
g0017537-083912	 4.47390	 -8.6534	 10300	 -1	 -1	 -0.1876	 0.1277	 -0.0124
g0017594-091620	 4.49745	 -9.2721	 6644	 6356	 370	 +0.0032	 0.0974	 -0.0020
g0018047-335229	 4.51965	 -33.8746	 7287	 -1	 -1	 +0.0803	 0.0936	 -0.0010
g0018237-051822	 4.59855	 -5.3061	 10325	 -1	 -1	 +0.0329	 0.1529	 -0.0334
g0018390-151920	 4.66245	 -15.3223	 7346	 -1	 -1	 +0.0868	 0.0953	 -0.0011
g0018390-542516	 4.66260	 -54.4212	 10144	 -1	 -1	 +0.0373	 0.1075	 -0.0109
g0018485-151450	 4.70205	 -15.2472	 7376	 -1	 -1	 -0.2121	 0.1172	 -0.0151
g0018507-082731	 4.71120	 -8.4587	 6433	 -1	 -1	 +0.0209	 0.0963	 -0.0014
g0018525-374024	 4.71870	 -37.6734	 13209	 -1	 -1	 -0.0016	 0.1109	 -0.0114
g0018550-031634	 4.72935	 -3.2761	 5826	 5808	 307	 -0.0300	 0.0930	 -0.0013
g0019081-221120	 4.78380	 -22.1889	 15759	 -1	 -1	 -0.0087	 0.1111	 -0.0067
g0019284-522137	 4.86825	 -52.3602	 9953	 -1	 -1	 +0.0469	 0.1059	 -0.0095
g0019365-614127	 4.90185	 -61.6909	 10995	 -1	 -1	 +0.0482	 0.1033	 -0.0101
g0019426-414840	 4.92765	 -41.8110	 15806	 15837	 1505	 -0.0730	 0.1065	 -0.0031
g0019475-511510	 4.94775	 -51.2527	 6350	 -1	 -1	 -0.0137	 0.0971	 -0.0023
g0020028-040306	 5.01180	 -4.0517	 11584	 -1	 -1	 -0.1083	 0.1260	 -0.0141
g0020112-032402	 5.04660	 -3.4006	 11613	 -1	 -1	 +0.0971	 0.1006	 -0.0087
g0020128-494032	 5.05335	 -49.6757	 12848	 -1	 -1	 -0.0369	 0.1029	 -0.0075
g0020265-020643	 5.11050	 -2.1119	 11552	 -1	 -1	 -0.1288	 0.1177	 -0.0092
g0020281-495632	 5.11695	 -49.9422	 9791	 -1	 -1	 +0.0399	 0.1219	 -0.0156
g0020374-131719	 5.15565	 -13.2887	 16097	 -1	 -1	 -0.0443	 0.1543	 -0.0188
g0020419-042559	 5.17470	 -4.4331	 5798	 -1	 -1	 +0.0222	 0.0978	 -0.0003
g0021347-040719	 5.39460	 -4.1220	 11465	 -1	 -1	 -0.1568	 0.1149	 -0.0068
g0021463-114411	 5.44275	 -11.7364	 14145	 -1	 -1	 -0.1384	 0.1156	 -0.0041
g0021512-013527	 5.46330	 -1.5909	 11402	 -1	 -1	 +0.1087	 0.1224	 -0.0153
g0021530-192626	 5.47095	 -19.4405	 6789	 -1	 -1	 -0.1914	 0.1588	 -0.0384
g0022208-760951	 5.58660	 -76.1640	 14290	 -1	 -1	 +0.0291	 0.1263	 -0.0177
g0022339-082911	 5.64120	 -8.4864	 5356	 -1	 -1	 +0.0367	 0.1080	 +0.0002
g0022354-062027	 5.64750	 -6.3408	 12158	 -1	 -1	 -0.1283	 0.1211	 -0.0089
g0022509-424509	 5.71200	 -42.7524	 10566	 -1	 -1	 -0.2122	 0.1445	 -0.0163
g0022530-143204	 5.72070	 -14.5344	 6147	 -1	 -1	 -0.0215	 0.0976	 -0.0022
g0022581-423205	 5.74230	 -42.5346	 16021	 15837	 1505	 -0.1572	 0.1238	 -0.0027
g0023015-565005	 5.75640	 -56.8348	 10099	 10310	 802	 +0.0413	 0.0926	 -0.0064
g0023016-634960	 5.75685	 -63.8333	 12627	 -1	 -1	 +0.0738	 0.1306	 -0.0218
g0023068-570047	 5.77815	 -57.0130	 10370	 10310	 802	 +0.0574	 0.0950	 -0.0065
g0023281-041454	 5.86710	 -4.2484	 15603	 -1	 -1	 -0.0788	 0.1214	 -0.0070
g0023437-210058	 5.93190	 -21.0161	 15488	 15620	 1462	 -0.0048	 0.1187	 -0.0093
g0023527-124104	 5.96955	 -12.6845	 14298	 -1	 -1	 -0.1155	 0.1134	 -0.0045
g0024003-080207	 6.00120	 -8.0352	 9463	 -1	 -1	 -0.0284	 0.1377	 -0.0257
g0024204-141356	 6.08490	 -14.2322	 6927	 6958	 405	 -0.0051	 0.0957	 -0.0030
g0024253-141457	 6.10530	 -14.2491	 6957	 6958	 405	 -0.1889	 0.1048	 -0.0109
g0024365-112948	 6.15210	 -11.4967	 15975	 -1	 -1	 -0.0538	 0.1240	 -0.0078
g0024365-135723	 6.15225	 -13.9564	 7016	 6958	 405	 -0.0024	 0.0938	 -0.0027
g0024438-050856	 6.18225	 -5.1487	 5741	 -1	 -1	 +0.1471	 0.0953	 +0.0010
g0024471-204356	 6.19635	 -20.7321	 15218	 15620	 1462	 -0.0387	 0.1307	 -0.0111
g0024560-204353	 6.23325	 -20.7313	 15878	 15620	 1462	 -0.0254	 0.1207	 -0.0082
g0024598-421233	 6.24915	 -42.2093	 12333	 -1	 -1	 -0.0022	 0.1251	 -0.0182
g0025175-161010	 6.32295	 -16.1695	 15806	 -1	 -1	 -0.0117	 0.1149	 -0.0073
g0025323-621608	 6.38460	 -62.2689	 11959	 -1	 -1	 +0.1381	 0.1032	 -0.0080
g0025516-204039	 6.46485	 -20.6774	 15608	 15620	 1462	 +0.0625	 0.1279	 -0.0181
g0025525-093943	 6.46860	 -9.6618	 4850	 -1	 -1	 +0.0671	 0.0953	 +0.0010
g0026032-072005	 6.51330	 -7.3346	 15578	 -1	 -1	 +0.1396	 0.1245	 -0.0186
g0026093-094546	 6.53865	 -9.7626	 15343	 -1	 -1	 -0.0270	 0.1429	 -0.0186
g0026546-023003	 6.72765	 -2.5009	 4001	 -1	 -1	 +0.0536	 0.0965	 +0.0011
g0026582-014710	 6.74265	 -1.7862	 3820	 -1	 -1	 -0.0493	 0.0980	 +0.0010
g0027100-070213	 6.79170	 -7.0369	 15399	 -1	 -1	 -0.1334	 0.1349	 -0.0071
g0027160-415617	 6.81675	 -41.9380	 10473	 -1	 -1	 +0.0747	 0.1231	 -0.0155
g0027301-013049	 6.87540	 -1.5135	 3700	 -1	 -1	 +0.0015	 0.0963	 +0.0011
g0027464-101547	 6.94335	 -10.2629	 13935	 -1	 -1	 +0.0135	 0.1130	 -0.0119
g0028156-484003	 7.06485	 -48.6674	 9277	 -1	 -1	 -0.0547	 0.1055	 -0.0111
g0028268-211512	 7.11150	 -21.2533	 15881	 -1	 -1	 -0.0640	 0.1585	 -0.0193
g0028395-113827	 7.16460	 -11.6407	 5874	 5812	 310	 -0.1116	 0.0962	 -0.0042
g0028397-130037	 7.16535	 -13.0102	 7346	 -1	 -1	 +0.0105	 0.0927	 -0.0030
g0029006-081906	 7.25265	 -8.3184	 5868	 -1	 -1	 -0.1209	 0.0964	 -0.0047
g0029318-135937	 7.38240	 -13.9935	 15863	 -1	 -1	 +0.1506	 0.1086	 -0.0125
g0029417-513114	 7.42350	 -51.5207	 3117	 -1	 -1	 -0.0589	 0.0968	 +0.0011
g0029494-011406	 7.45560	 -1.2349	 9787	 -1	 -1	 -0.3549	 0.1226	 -0.0032
g0029574-051738	 7.48905	 -5.2938	 7333	 -1	 -1	 +0.0793	 0.1036	 -0.0021
g0030294-430525	 7.62240	 -43.0903	 9701	 -1	 -1	 -0.1031	 0.1158	 -0.0143
g0030494-572826	 7.70580	 -57.4739	 8486	 8463	 542	 -0.1622	 0.1175	 -0.0150
g0030582-092415	 7.74240	 -9.4041	 10488	 -1	 -1	 +0.0097	 0.1256	 -0.0195
g0031106-562956	 7.79430	 -56.4989	 8211	 -1	 -1	 +0.0441	 0.0999	 -0.0045
g0031140-365114	 7.80840	 -36.8539	 7005	 7016	 403	 +0.0832	 0.0954	 -0.0006
g0032068-130323	 8.02830	 -13.0563	 15982	 -1	 -1	 -0.0921	 0.1328	 -0.0084
g0032235-421024	 8.09790	 -42.1734	 9577	 -1	 -1	 +0.1249	 0.1141	 -0.0070
g0032292-422726	 8.12175	 -42.4573	 9698	 -1	 -1	 -0.0130	 0.0980	 -0.0085
g0032398-025457	 8.16585	 -2.9157	 5293	 5657	 285	 -0.0084	 0.0934	 -0.0005
g0032406-163759	 8.16915	 -16.6331	 10084	 -1	 -1	 +0.0479	 0.1236	 -0.0163
g0032418-822309	 8.17440	 -82.3858	 12740	 -1	 -1	 -0.0760	 0.1292	 -0.0144
g0032490-421707	 8.20395	 -42.2851	 15874	 -1	 -1	 -0.0033	 0.1191	 -0.0092
g0032578-181245	 8.24085	 -18.2125	 15875	 -1	 -1	 -0.0809	 0.1067	 -0.0025
g0033016-672835	 8.25645	 -67.4763	 12201	 -1	 -1	 -0.0611	 0.1058	 -0.0080
g0033369-524807	 8.40375	 -52.8020	 14037	 -1	 -1	 +0.1530	 0.0982	 -0.0085
g0034015-430849	 8.50620	 -43.1468	 15698	 -1	 -1	 +0.0837	 0.1108	 -0.0119
g0034162-375314	 8.56770	 -37.8871	 8929	 -1	 -1	 +0.0222	 0.1051	 -0.0081
g0034195-123923	 8.58105	 -12.6562	 7708	 -1	 -1	 +0.0553	 0.0925	 -0.0022
g0034393-181241	 8.66355	 -18.2113	 15546	 -1	 -1	 +0.0629	 0.1374	 -0.0231
g0034420-181203	 8.67480	 -18.2008	 15846	 -1	 -1	 +0.2792	 0.0944	 -0.0052
g0034513-522145	 8.71395	 -52.3626	 13496	 -1	 -1	 -0.1340	 0.1201	 -0.0064
g0035112-435906	 8.79675	 -43.9850	 7368	 -1	 -1	 +0.0697	 0.1232	 -0.0056
g0035131-373329	 8.80470	 -37.5580	 6920	 -1	 -1	 +0.0762	 0.0988	 -0.0009
g0035132-604923	 8.80485	 -60.8230	 11923	 -1	 -1	 -0.2214	 0.1771	 -0.0209
g0035176-023908	 8.82330	 -2.6523	 5744	 5657	 285	 -0.1178	 0.0958	 -0.0039
g0035339-025055	 8.89140	 -2.8487	 5684	 5657	 285	 +0.0778	 0.1063	 +0.0005
g0035407-091010	 8.91960	 -9.1696	 16096	 -1	 -1	 +0.1288	 0.1132	 -0.0137
g0035479-454021	 8.94960	 -45.6725	 10824	 -1	 -1	 -0.2479	 0.1245	 -0.0066
g0035508-594138	 8.96190	 -59.6938	 9998	 -1	 -1	 +0.1443	 0.0945	 -0.0032
g0035582-422946	 8.99265	 -42.4962	 14167	 -1	 -1	 +0.0956	 0.0975	 -0.0084
g0036052-034014	 9.02190	 -3.6706	 15159	 -1	 -1	 +0.1144	 0.1342	 -0.0232
g0036126-121530	 9.05250	 -12.2584	 6359	 -1	 -1	 -0.0408	 0.1011	 -0.0038
g0036293-004343	 9.12180	 -0.7286	 9909	 -1	 -1	 -0.0329	 0.1193	 -0.0164
g0037011-214725	 9.25440	 -21.7901	 15527	 -1	 -1	 -0.0616	 0.1492	 -0.0166
g0037215-195603	 9.33975	 -19.9342	 3590	 -1	 -1	 -0.0160	 0.1026	 +0.0011
g0037253-014112	 9.35565	 -1.6867	 15667	 -1	 -1	 -0.0102	 0.1132	 -0.0073
g0037424-141047	 9.42645	 -14.1796	 15718	 -1	 -1	 +0.1113	 0.1010	 -0.0094
g0037463-175058	 9.44280	 -17.8495	 5653	 -1	 -1	 -0.0463	 0.0924	 -0.0014
g0037588-340346	 9.49485	 -34.0628	 16050	 -1	 -1	 +0.0122	 0.1225	 -0.0109
g0038034-144217	 9.51405	 -14.7046	 15539	 -1	 -1	 +0.0719	 0.1093	 -0.0110
g0038162-170319	 9.56760	 -17.0551	 15785	 -1	 -1	 -0.0160	 0.1058	 -0.0048
g0038350-440434	 9.64590	 -44.0760	 13426	 -1	 -1	 -0.0431	 0.1398	 -0.0210
g0038413-771817	 9.67215	 -77.3046	 13280	 -1	 -1	 +0.1275	 0.1148	 -0.0144
g0038498-030229	 9.70770	 -3.0414	 15040	 -1	 -1	 -0.1571	 0.1177	 -0.0030
g0039016-160615	 9.75675	 -16.1043	 5620	 -1	 -1	 -0.1859	 0.1052	 -0.0088
g0039125-004510	 9.80205	 -0.7527	 13388	 -1	 -1	 -0.0030	 0.1069	 -0.0094
g0039141-530711	 9.80895	 -53.1196	 8165	 -1	 -1	 -0.0108	 0.1249	 -0.0146
g0039338-022130	 9.89085	 -2.3584	 15699	 -1	 -1	 +0.0110	 0.1142	 -0.0090
g0039451-560356	 9.93795	 -56.0655	 8541	 8219	 545	 -0.0015	 0.1007	 -0.0065
g0039496-162134	 9.95670	 -16.3593	 8319	 -1	 -1	 -0.1076	 0.0991	 -0.0091
g0040042-561050	 10.01760	 -56.1805	 8302	 8219	 545	 -0.0393	 0.0972	 -0.0069
g0040148-152815	 10.06155	 -15.4707	 15992	 -1	 -1	 +0.1376	 0.1333	 -0.0226
g0040345-013119	 10.14375	 -1.5220	 13511	 -1	 -1	 -0.1863	 0.1287	 -0.0064
g0040417-813400	 10.17360	 -81.5667	 13725	 -1	 -1	 -0.0734	 0.1387	 -0.0168
g0040439-850228	 10.18290	 -85.0412	 12996	 -1	 -1	 -0.3929	 0.1396	 +0.0623
g0040460-062406	 10.19160	 -6.4018	 16035	 -1	 -1	 -0.1298	 0.1286	 -0.0046
g0040465-085005	 10.19370	 -8.8348	 15829	 -1	 -1	 -0.0976	 0.1350	 -0.0085
g0040489-561251	 10.20360	 -56.2141	 8002	 8219	 545	 +0.1079	 0.0938	 -0.0017
g0040598-601545	 10.24920	 -60.2626	 10033	 -1	 -1	 -0.1048	 0.1248	 -0.0178
g0041004-555621	 10.25160	 -55.9392	 8421	 8219	 545	 +0.0264	 0.1062	 -0.0069
g0041058-152541	 10.27440	 -15.4281	 16082	 -1	 -1	 +0.1537	 0.1258	 -0.0194
g0041065-370149	 10.27710	 -37.0301	 10158	 10144	 813	 -0.0779	 0.1092	 -0.0121
g0041212-440955	 10.33845	 -44.1654	 8721	 -1	 -1	 -0.0079	 0.1487	 -0.0290
g0041334-142148	 10.38915	 -14.3633	 15600	 -1	 -1	 -0.1796	 0.1414	 -0.0018
g0041398-421916	 10.41600	 -42.3210	 5745	 -1	 -1	 +0.0395	 0.0917	 +0.0003
g0041485-014419	 10.45185	 -1.7387	 5207	 -1	 -1	 +0.0654	 0.1005	 +0.0009
g0041533-104958	 10.47210	 -10.8327	 15593	 -1	 -1	 +0.0884	 0.1020	 -0.0090
g0042046-420959	 10.51890	 -42.1663	 15967	 -1	 -1	 -0.0896	 0.1049	 -0.0018
g0042148-112817	 10.56165	 -11.4714	 5552	 -1	 -1	 +0.0060	 0.1123	 -0.0013
g0042166-503033	 10.56900	 -50.5093	 8483	 8478	 580	 -0.0171	 0.0962	 -0.0064
g0042223-133625	 10.59285	 -13.6070	 15929	 -1	 -1	 -0.1508	 0.1357	 -0.0042
g0042368-013144	 10.65345	 -1.5288	 5088	 -1	 -1	 +0.0211	 0.0918	 +0.0007
g0042476-034945	 10.69845	 -3.8292	 5510	 -1	 -1	 -0.1175	 0.1294	 -0.0117
g0043081-462154	 10.78380	 -46.3651	 14458	 -1	 -1	 -0.0023	 0.1163	 -0.0109
g0043083-110739	 10.78470	 -11.1276	 10678	 10759	 857	 -0.1846	 0.1149	 -0.0069
g0043241-111522	 10.85040	 -11.2560	 10828	 10759	 857	 -0.0127	 0.1497	 -0.0322
g0043285-062056	 10.86855	 -6.3488	 5514	 -1	 -1	 +0.2291	 0.1025	 +0.0011
g0043334-040704	 10.88895	 -4.1178	 5451	 -1	 -1	 +0.0276	 0.1052	 -0.0000
g0043554-452920	 10.98075	 -45.4888	 15474	 -1	 -1	 +0.0896	 0.1107	 -0.0121
g0043596-111821	 10.99815	 -11.3057	 10829	 10759	 857	 -0.1200	 0.1126	 -0.0101
g0043597-763527	 10.99875	 -76.5909	 10518	 -1	 -1	 +0.2537	 0.1036	 -0.0014
g0044201-065937	 11.08350	 -6.9937	 15948	 -1	 -1	 +0.1038	 0.1437	 -0.0274
g0044230-025040	 11.09595	 -2.8446	 15973	 -1	 -1	 -0.0739	 0.1299	 -0.0083
g0044238-684735	 11.09925	 -68.7932	 10502	 -1	 -1	 -0.1442	 0.1714	 -0.0402
g0044281-475036	 11.11710	 -47.8433	 9669	 -1	 -1	 +0.0114	 0.0984	 -0.0081
g0044313-030101	 11.13045	 -3.0170	 15883	 -1	 -1	 +0.2350	 0.0945	 -0.0067
g0044321-485051	 11.13390	 -48.8476	 15101	 -1	 -1	 +0.0052	 0.1624	 -0.0340
g0044377-484941	 11.15685	 -48.8281	 14531	 -1	 -1	 +0.0306	 0.1109	 -0.0108
g0044436-235118	 11.18160	 -23.8549	 15508	 -1	 -1	 +0.0443	 0.1733	 -0.0435
g0045114-171611	 11.29755	 -17.2696	 8204	 -1	 -1	 -0.1364	 0.1113	 -0.0133
g0045213-253712	 11.33880	 -25.6199	 6850	 -1	 -1	 -0.3432	 0.1900	 -0.0512
g0045240-123210	 11.35020	 -12.5361	 8194	 -1	 -1	 -0.1541	 0.1129	 -0.0136
g0045344-201949	 11.39340	 -20.3303	 13849	 -1	 -1	 +0.0459	 0.1300	 -0.0203
g0045518-495107	 11.46585	 -49.8520	 14626	 -1	 -1	 +0.1754	 0.1035	 -0.0101
g0046047-481248	 11.51940	 -48.2132	 14618	 14676	 1312	 -0.0732	 0.1032	 -0.0032
g0046247-420831	 11.60280	 -42.1418	 15999	 -1	 -1	 -0.0160	 0.1271	 -0.0106
g0046345-484317	 11.64360	 -48.7214	 14741	 -1	 -1	 -0.0560	 0.1158	 -0.0070
g0046368-141855	 11.65335	 -14.3154	 15483	 -1	 -1	 -0.0790	 0.1136	 -0.0045
g0046403-520638	 11.66790	 -52.1106	 8013	 -1	 -1	 -0.0260	 0.1159	 -0.0118
g0046489-063152	 11.70390	 -6.5310	 5486	 -1	 -1	 -0.0312	 0.0934	 -0.0007
g0047069-024353	 11.77860	 -2.7313	 6771	 -1	 -1	 -0.0643	 0.1213	 -0.0117
g0047139-481603	 11.80785	 -48.2676	 15009	 14676	 1312	 -0.1242	 0.1453	 -0.0124
g0047464-095006	 11.94345	 -9.8350	 5402	 5657	 286	 +0.0943	 0.0960	 +0.0009
g0047475-123729	 11.94810	 -12.6246	 16050	 -1	 -1	 +0.0201	 0.1199	 -0.0107
g0047518-481354	 11.96580	 -48.2317	 14739	 14676	 1312	 +0.1079	 0.1453	 -0.0294
g0048051-013357	 12.02115	 -1.5658	 5211	 -1	 -1	 +0.1048	 0.0935	 +0.0010
g0048179-645426	 12.07470	 -64.9073	 11500	 -1	 -1	 +0.0258	 0.1003	 -0.0095
g0049148-475038	 12.31155	 -47.8439	 14498	 -1	 -1	 +0.0392	 0.1430	 -0.0259
g0049328-041251	 12.38655	 -4.2141	 15708	 15758	 1494	 -0.0405	 0.1069	 -0.0038
g0049357-025425	 12.39885	 -2.9068	 15616	 -1	 -1	 -0.1176	 0.1245	 -0.0055
g0049365-472503	 12.40200	 -47.4174	 9520	 -1	 -1	 -0.0698	 0.1234	 -0.0182
g0049472-613913	 12.44685	 -61.6536	 10253	 -1	 -1	 -0.0652	 0.0993	 -0.0089
g0049599-035956	 12.49950	 -3.9988	 15438	 -1	 -1	 -0.1291	 0.1391	 -0.0079
g0050004-053918	 12.50160	 -5.6549	 15800	 -1	 -1	 -0.1192	 0.1253	 -0.0050
g0050009-144057	 12.50385	 -14.6824	 15696	 -1	 -1	 +0.1183	 0.0942	 -0.0074
g0050083-042259	 12.53445	 -4.3832	 15948	 15758	 1494	 +0.0204	 0.1165	 -0.0099
g0050275-055131	 12.61470	 -5.8585	 5368	 -1	 -1	 -0.0306	 0.0930	 -0.0004
g0050325-083906	 12.63555	 -8.6516	 3483	 -1	 -1	 +0.0949	 0.1020	 +0.0010
g0050419-521312	 12.67440	 -52.2199	 7595	 -1	 -1	 +0.0434	 0.0983	 -0.0031
g0050485-065309	 12.70185	 -6.8857	 4350	 -1	 -1	 +0.0078	 0.0943	 +0.0010
g0050527-552925	 12.71970	 -55.4902	 6863	 -1	 -1	 -0.0157	 0.1083	 -0.0056
g0051019-070325	 12.75780	 -7.0569	 1352	 -1	 -1	 -0.1871	 0.1266	 +0.0010
g0051044-000804	 12.76815	 -0.1345	 13036	 -1	 -1	 -0.1367	 0.1147	 -0.0055
g0051092-460634	 12.78855	 -46.1094	 9754	 -1	 -1	 +0.1892	 0.1129	 -0.0037
g0051093-463757	 12.78885	 -46.6324	 15992	 -1	 -1	 +0.0656	 0.1231	 -0.0158
g0051538-030251	 12.97410	 -3.0475	 13310	 -1	 -1	 -0.0480	 0.1115	 -0.0086
g0052217-032041	 13.09050	 -3.3446	 15319	 -1	 -1	 -0.0428	 0.1261	 -0.0105
g0052282-015845	 13.11750	 -1.9791	 13609	 13307	 1171	 +0.0154	 0.1181	 -0.0149
g0052507-031349	 13.21125	 -3.2304	 13700	 -1	 -1	 -0.0515	 0.1234	 -0.0114
g0053145-033722	 13.31040	 -3.6227	 15350	 15199	 1409	 +0.1936	 0.1094	 -0.0122
g0053154-033306	 13.31400	 -3.5516	 15020	 15199	 1409	 +0.0947	 0.1602	 -0.0374
g0053190-035633	 13.32915	 -3.9424	 13342	 -1	 -1	 -0.0031	 0.1250	 -0.0170
g0053201-011753	 13.33380	 -1.2979	 12859	 12910	 965	 +0.0050	 0.1106	 -0.0119
g0053215-025122	 13.33980	 -2.8561	 12531	 12494	 1103	 +0.0503	 0.1019	 -0.0101
g0053294-004038	 13.37250	 -0.6772	 12798	 -1	 -1	 -0.2481	 0.1522	 -0.0052
g0053304-130646	 13.37640	 -13.1128	 10509	 10912	 859	 +0.1642	 0.1123	 -0.0076
g0053364-291429	 13.40175	 -29.2412	 11004	 -1	 -1	 +0.0174	 0.1343	 -0.0239
g0053414-015549	 13.42230	 -1.9302	 13400	 13307	 1171	 +0.0288	 0.1256	 -0.0183
g0053451-030701	 13.43805	 -3.1169	 12262	 12494	 1103	 -0.0520	 0.1510	 -0.0286
g0053482-435901	 13.45080	 -43.9837	 15831	 -1	 -1	 +0.0828	 0.1180	 -0.0147
g0053502-030822	 13.45890	 -3.1393	 12472	 12494	 1103	 -0.0504	 0.1142	 -0.0112
g0054036-473156	 13.51515	 -47.5322	 9492	 8753	 536	 -0.0723	 0.0984	 -0.0088
g0054056-463660	 13.52340	 -46.6166	 8558	 -1	 -1	 -0.0450	 0.0964	 -0.0077
g0054060-060249	 13.52490	 -6.0470	 14124	 -1	 -1	 -0.0862	 0.1202	 -0.0078
g0054122-012542	 13.55070	 -1.4284	 12800	 12910	 965	 +0.0784	 0.1468	 -0.0308
g0054122-192751	 13.55100	 -19.4642	 8965	 -1	 -1	 +0.0313	 0.1091	 -0.0090
g0054158-142812	 13.56570	 -14.4699	 10872	 -1	 -1	 -0.1614	 0.1419	 -0.0197
g0054159-011422	 13.56630	 -1.2394	 13159	 12910	 965	 -0.1031	 0.1115	 -0.0063
g0054184-615334	 13.57680	 -61.8929	 8188	 -1	 -1	 +0.1904	 0.0904	 +0.0004
g0054194-071613	 13.58085	 -7.2703	 15235	 15093	 1390	 -0.0134	 0.1448	 -0.0223
g0054238-655141	 13.59930	 -65.8614	 11687	 -1	 -1	 -0.0107	 0.1015	 -0.0095
g0054289-655122	 13.62030	 -65.8561	 11717	 -1	 -1	 -0.0677	 0.1106	 -0.0104
g0054304-155003	 13.62645	 -15.8341	 15882	 -1	 -1	 -0.0293	 0.1233	 -0.0092
g0054367-355106	 13.65300	 -35.8517	 13338	 -1	 -1	 +0.1928	 0.0966	 -0.0060
g0054589-072059	 13.74555	 -7.3497	 14906	 15093	 1390	 -0.0462	 0.1257	 -0.0102
g0055169-005504	 13.82025	 -0.9179	 12889	 12910	 965	 +0.0391	 0.1084	 -0.0118
g0055290-091734	 13.87080	 -9.2928	 16079	 -1	 -1	 -0.1234	 0.1167	 -0.0029
g0055357-601808	 13.89870	 -60.3021	 8119	 -1	 -1	 +0.0066	 0.1017	 -0.0062
g0055368-634411	 13.90320	 -63.7363	 9607	 -1	 -1	 +0.0060	 0.1213	 -0.0162
g0055382-013447	 13.90920	 -1.5796	 14360	 12910	 965	 -0.1504	 0.1203	 -0.0069
g0055545-742236	 13.97730	 -74.3766	 10327	 -1	 -1	 -0.1657	 0.1110	 -0.0077
g0056039-140338	 14.01645	 -14.0606	 11142	 -1	 -1	 +0.0274	 0.1507	 -0.0334
g0056107-010701	 14.04450	 -1.1169	 12231	 12910	 965	 -0.0785	 0.1053	 -0.0058
g0056150-470352	 14.06250	 -47.0644	 8292	 8348	 559	 +0.0028	 0.0935	 -0.0049
g0056159-524658	 14.06640	 -52.7827	 7840	 7504	 428	 +0.0754	 0.0914	 -0.0013
g0056165-100032	 14.06880	 -10.0089	 15661	 -1	 -1	 -0.0089	 0.1363	 -0.0157
g0056227-002043	 14.09445	 -0.3452	 13040	 12910	 965	 -0.0489	 0.1533	 -0.0293
g0056235-005913	 14.09805	 -0.9869	 12889	 12910	 965	 -0.0397	 0.1134	 -0.0106
g0056326-014619	 14.13570	 -1.7719	 3628	 -1	 -1	 +0.0662	 0.1071	 +0.0011
g0056359-003152	 14.14935	 -0.5311	 12770	 12910	 965	 -0.2808	 0.1359	 +0.0034
g0056389-024841	 14.16210	 -2.8114	 13343	 -1	 -1	 +0.0615	 0.1496	 -0.0318
g0056408-523111	 14.17020	 -52.5196	 8019	 7504	 428	 -0.1935	 0.1098	 -0.0125
g0056441-080337	 14.18370	 -8.0603	 14909	 -1	 -1	 +0.0802	 0.1550	 -0.0347
g0056472-530551	 14.19675	 -53.0974	 7272	 7504	 428	 +0.0945	 0.0910	 -0.0007
g0056487-215552	 14.20290	 -21.9311	 15569	 -1	 -1	 -0.0589	 0.1287	 -0.0096
g0056550-465830	 14.22915	 -46.9749	 8562	 8348	 559	 -0.2246	 0.1045	 -0.0078
g0057071-022836	 14.27940	 -2.4766	 12203	 -1	 -1	 -0.0934	 0.1304	 -0.0152
g0057097-012249	 14.29035	 -1.3802	 11753	 12910	 965	 +0.0096	 0.1272	 -0.0188
g0057100-434338	 14.29170	 -43.7271	 6928	 -1	 -1	 +0.1725	 0.0906	 +0.0009
g0057206-685115	 14.33595	 -68.8541	 10386	 -1	 -1	 +0.1110	 0.1112	 -0.0090
g0057258-003112	 14.35740	 -0.5199	 12441	 12910	 965	 +0.0624	 0.1511	 -0.0332
g0057376-485410	 14.40660	 -48.9027	 7282	 -1	 -1	 +0.1897	 0.0934	 +0.0008
g0057427-101756	 14.42805	 -10.2990	 14643	 -1	 -1	 -0.0084	 0.1377	 -0.0197
g0057459-112920	 14.44110	 -11.4890	 11288	 -1	 -1	 -0.2325	 0.1662	 -0.0199
g0057464-091308	 14.44335	 -9.2189	 7356	 -1	 -1	 +0.0030	 0.0985	 -0.0042
g0057465-003456	 14.44365	 -0.5823	 13490	 12910	 965	 +0.0270	 0.1267	 -0.0190
g0057489-162447	 14.45385	 -16.4131	 16065	 15896	 1438	 -0.1329	 0.1228	 -0.0028
g0057535-092715	 14.47305	 -9.4541	 14582	 14738	 1341	 -0.1204	 0.1662	 -0.0195
g0058016-050416	 14.50665	 -5.0712	 4862	 5051	 192	 -0.0608	 0.1144	 -0.0024
g0058026-020218	 14.51070	 -2.0382	 12443	 -1	 -1	 +0.0497	 0.1188	 -0.0163
g0058032-463702	 14.51325	 -46.6172	 6642	 -1	 -1	 -0.0377	 0.0911	 -0.0027
g0058050-164236	 14.52060	 -16.7099	 15736	 15896	 1438	 -0.0582	 0.1162	 -0.0060
g0058109-081301	 14.54550	 -8.2170	 4237	 -1	 -1	 +0.1182	 0.0941	 +0.0010
g0058180-010856	 14.57490	 -1.1489	 15351	 -1	 -1	 -0.0268	 0.1279	 -0.0113
g0058198-152331	 14.58240	 -15.3919	 5211	 -1	 -1	 -0.0664	 0.0989	 -0.0015
g0058206-015613	 14.58570	 -1.9368	 12713	 -1	 -1	 +0.1299	 0.1230	 -0.0169
g0058218-060006	 14.59080	 -6.0017	 14217	 -1	 -1	 -0.0747	 0.1128	 -0.0058
g0058220-500544	 14.59185	 -50.0955	 16102	 -1	 -1	 +0.1679	 0.1302	 -0.0211
g0058247-014939	 14.60280	 -1.8275	 12324	 -1	 -1	 -0.0900	 0.1329	 -0.0165
g0058287-162327	 14.61975	 -16.3908	 16066	 15896	 1438	 -0.0922	 0.1534	 -0.0148
g0058407-162127	 14.66955	 -16.3576	 15886	 15896	 1438	 +0.1981	 0.1203	 -0.0169
g0058438-764748	 14.68230	 -76.7966	 11631	 -1	 -1	 +0.1299	 0.1066	 -0.0090
g0058454-154339	 14.68920	 -15.7275	 15195	 -1	 -1	 -0.0920	 0.1164	 -0.0055
g0058468-004507	 14.69490	 -0.7518	 12861	 12910	 965	 -0.0771	 0.1122	 -0.0082
g0058513-162809	 14.71380	 -16.4692	 15886	 15896	 1438	 +0.0599	 0.1004	 -0.0067
g0058532-084631	 14.72145	 -8.7752	 7656	 -1	 -1	 +0.0750	 0.1081	 -0.0034
g0058561-165208	 14.73375	 -16.8687	 10641	 -1	 -1	 -0.0542	 0.0986	 -0.0085
g0059200-441940	 14.83350	 -44.3277	 9750	 -1	 -1	 -0.0862	 0.0993	 -0.0088
g0059201-632934	 14.83365	 -63.4928	 11556	 -1	 -1	 +0.0431	 0.1027	 -0.0103
g0059237-044812	 14.84865	 -4.8032	 5342	 5051	 192	 +0.0794	 0.1151	 +0.0008
g0059256-135356	 14.85675	 -13.8989	 15371	 15541	 1469	 -0.0393	 0.1593	 -0.0245
g0059262-044740	 14.85900	 -4.7945	 5163	 5051	 192	 -0.0740	 0.1110	 -0.0027
g0059373-101957	 14.90550	 -10.3325	 6460	 -1	 -1	 +0.0095	 0.1067	 -0.0029
g0059377-135316	 14.90715	 -13.8877	 11144	 -1	 -1	 -0.1131	 0.1254	 -0.0149
g0059466-402001	 14.94420	 -40.3336	 6794	 -1	 -1	 +0.0734	 0.0934	 -0.0004
g0059538-141441	 14.97420	 -14.2446	 16152	 15541	 1469	 -0.1495	 0.1291	 -0.0045
g0059591-135943	 14.99625	 -13.9953	 15581	 15541	 1469	 +0.0029	 0.1062	 -0.0060
g0100041-110458	 15.01725	 -11.0826	 5023	 -1	 -1	 -0.0900	 0.1023	 -0.0021
g0100249-140856	 15.10350	 -14.1488	 15522	 15541	 1469	 +0.0988	 0.1068	 -0.0112
g0100410-424503	 15.17100	 -42.7509	 15859	 -1	 -1	 -0.1316	 0.1222	 -0.0038
g0100499-064621	 15.20775	 -6.7725	 5406	 5233	 188	 -0.1138	 0.0973	 -0.0027
g0101062-043619	 15.27600	 -4.6052	 8551	 -1	 -1	 +0.0938	 0.1194	 -0.0071
g0101161-190312	 15.31695	 -19.0533	 15954	 -1	 -1	 -0.0923	 0.1119	 -0.0033
g0101238-005710	 15.34905	 -0.9528	 14932	 -1	 -1	 -0.1348	 0.1946	 -0.0219
g0101426-153404	 15.42735	 -15.5678	 5303	 -1	 -1	 +0.0539	 0.0926	 +0.0008
g0101539-203344	 15.47445	 -20.5621	 11582	 -1	 -1	 +0.0119	 0.1088	 -0.0124
g0101541-373031	 15.47535	 -37.5085	 8852	 8892	 639	 -0.0211	 0.1016	 -0.0089
g0101566-144324	 15.48600	 -14.7233	 15345	 15978	 1442	 +0.1193	 0.1111	 -0.0127
g0102097-511912	 15.54030	 -51.3201	 15960	 -1	 -1	 -0.0222	 0.1140	 -0.0060
g0102435-193914	 15.68115	 -19.6538	 11580	 -1	 -1	 -0.1448	 0.1400	 -0.0175
g0103129-205945	 15.80355	 -20.9957	 12393	 -1	 -1	 +0.0812	 0.0960	 -0.0082
g0103158-013256	 15.81570	 -1.5490	 12807	 -1	 -1	 -0.1687	 0.1135	 -0.0041
g0103202-014726	 15.83430	 -1.7904	 14126	 -1	 -1	 +0.0471	 0.1224	 -0.0168
g0103203-050748	 15.83430	 -5.1299	 10742	 -1	 -1	 -0.1080	 0.1705	 -0.0417
g0103392-135651	 15.91350	 -13.9475	 15764	 -1	 -1	 -0.0044	 0.1176	 -0.0085
g0103410-134549	 15.92070	 -13.7636	 15284	 -1	 -1	 +0.0270	 0.1018	 -0.0065
g0103478-085747	 15.94920	 -8.9631	 11138	 -1	 -1	 +0.0856	 0.1081	 -0.0107
g0103524-202330	 15.96855	 -20.3916	 15330	 -1	 -1	 +0.0310	 0.1239	 -0.0149
g0103537-492214	 15.97395	 -49.3706	 8996	 -1	 -1	 +0.0157	 0.1046	 -0.0085
g0103552-512136	 15.97980	 -51.3599	 15961	 -1	 -1	 -0.0321	 0.1088	 -0.0046
g0104026-113832	 16.01070	 -11.6421	 14231	 -1	 -1	 +0.0322	 0.1057	 -0.0095
g0104170-150618	 16.07070	 -15.1049	 15767	 -1	 -1	 +0.0168	 0.1108	 -0.0084
g0104249-463007	 16.10370	 -46.5021	 9073	 8964	 622	 +0.0883	 0.0941	 -0.0033
g0104335-001912	 16.13970	 -0.3200	 15084	 15009	 1351	 -0.2040	 0.1203	 +0.0004
g0104388-041530	 16.16175	 -4.2582	 11371	 -1	 -1	 -0.0789	 0.1575	 -0.0329
g0104409-004810	 16.17030	 -0.8027	 4921	 5033	 234	 -0.2047	 0.0967	 -0.0054
g0104507-151318	 16.21125	 -15.2215	 15588	 -1	 -1	 +0.2051	 0.1355	 -0.0237
g0104599-460433	 16.24950	 -46.0758	 8771	 8964	 622	 +0.0654	 0.0907	 -0.0035
g0105114-201802	 16.29765	 -20.3005	 15870	 -1	 -1	 +0.1193	 0.1225	 -0.0173
g0105163-385739	 16.31805	 -38.9609	 13657	 -1	 -1	 -0.0426	 0.1003	 -0.0051
g0105189-112130	 16.32885	 -11.3582	 13781	 -1	 -1	 +0.2635	 0.1223	 -0.0107
g0105348-083613	 16.39500	 -8.6035	 15965	 -1	 -1	 +0.0839	 0.1499	 -0.0300
g0105414-133250	 16.42230	 -13.5473	 15165	 15416	 1358	 -0.0279	 0.1656	 -0.0307
g0105484-482354	 16.45185	 -48.3984	 13939	 -1	 -1	 +0.2175	 0.1342	 -0.0189
g0106027-735952	 16.51110	 -73.9979	 9907	 -1	 -1	 +0.1441	 0.0957	 -0.0033
g0106082-135334	 16.53435	 -13.8929	 14686	 15416	 1358	 -0.2513	 0.1296	 +0.0125
g0106158-163234	 16.56585	 -16.5428	 10915	 -1	 -1	 +0.0890	 0.0929	 -0.0057
g0106158-180355	 16.56570	 -18.0652	 15625	 -1	 -1	 +0.0556	 0.1194	 -0.0139
g0106299-132224	 16.62450	 -13.3734	 15405	 15416	 1358	 +0.1929	 0.1263	 -0.0195
g0106322-203743	 16.63410	 -20.6287	 16112	 -1	 -1	 -0.0678	 0.1850	 -0.0291
g0106350-171736	 16.64565	 -17.2932	 15474	 -1	 -1	 +0.0800	 0.1400	 -0.0251
g0106479-203746	 16.69935	 -20.6294	 12155	 -1	 -1	 -0.1754	 0.1098	 -0.0042
g0106531-514746	 16.72140	 -51.7960	 16054	 -1	 -1	 -0.0437	 0.1199	 -0.0069
g0106545-192741	 16.72725	 -19.4613	 12602	 -1	 -1	 +0.1764	 0.1273	 -0.0160
g0106591-152955	 16.74615	 -15.4987	 11273	 -1	 -1	 +0.1685	 0.1125	 -0.0081
g0107050-192229	 16.77060	 -19.3748	 15959	 -1	 -1	 +0.1916	 0.1087	 -0.0122
g0107069-372848	 16.77855	 -37.4800	 14341	 -1	 -1	 +0.1662	 0.1000	 -0.0089
g0107073-470319	 16.78050	 -47.0554	 6498	 6757	 365	 -0.1846	 0.1064	 -0.0113
g0107074-514513	 16.78095	 -51.7537	 16054	 -1	 -1	 +0.1130	 0.1103	 -0.0124
g0107101-064605	 16.79190	 -6.7679	 12666	 -1	 -1	 -0.0044	 0.1367	 -0.0232
g0107111-415460	 16.79640	 -41.9166	 6685	 -1	 -1	 -0.0573	 0.0941	 -0.0041
g0107189-004651	 16.82865	 -0.7809	 13437	 -1	 -1	 -0.1458	 0.1196	 -0.0056
g0107206-163624	 16.83585	 -16.6067	 10976	 -1	 -1	 +0.0843	 0.0988	 -0.0076
g0107220-132013	 16.84155	 -13.3368	 15705	 15416	 1358	 -0.0433	 0.1239	 -0.0093
g0107304-451050	 16.87650	 -45.1807	 7329	 6757	 365	 +0.0883	 0.1172	 -0.0019
g0107329-131617	 16.88700	 -13.2714	 15795	 15416	 1358	 +0.2381	 0.0967	 -0.0066
g0107418-025645	 16.92405	 -2.9457	 13141	 -1	 -1	 -0.0093	 0.1223	 -0.0159
g0107475-213438	 16.94805	 -21.5771	 15096	 14709	 1355	 -0.0258	 0.1441	 -0.0213
g0108030-433140	 17.01240	 -43.5279	 16076	 -1	 -1	 +0.0572	 0.1180	 -0.0124
g0108131-133916	 17.05470	 -13.6544	 15137	 -1	 -1	 -0.0440	 0.1280	 -0.0113
g0108131-614707	 17.05440	 -61.7852	 12089	 -1	 -1	 +0.0605	 0.1407	 -0.0272
g0108158-180004	 17.06580	 -18.0010	 15417	 -1	 -1	 +0.0558	 0.1029	 -0.0080
g0108306-145705	 17.12760	 -14.9513	 15020	 -1	 -1	 -0.0953	 0.1182	 -0.0057
g0108356-170047	 17.14830	 -17.0130	 15625	 -1	 -1	 +0.0374	 0.1086	 -0.0091
g0108398-152952	 17.16585	 -15.4977	 16041	 16082	 1483	 +0.0781	 0.1279	 -0.0187
g0108401-155117	 17.16720	 -15.8546	 12024	 12168	 1006	 +0.0117	 0.1320	 -0.0219
g0108454-114855	 17.18910	 -11.8153	 13065	 -1	 -1	 +0.1033	 0.1133	 -0.0140
g0108497-155655	 17.20710	 -15.9486	 12325	 12168	 1006	 +0.0668	 0.0985	 -0.0089
g0108525-003919	 17.21865	 -0.6553	 13259	 -1	 -1	 -0.1286	 0.1232	 -0.0076
g0108584-823541	 17.24310	 -82.5948	 15742	 -1	 -1	 +0.0579	 0.1083	 -0.0093
g0109088-534431	 17.28675	 -53.7420	 16035	 -1	 -1	 +0.0299	 0.1111	 -0.0082
g0109205-454056	 17.33550	 -45.6822	 6913	 6757	 365	 -0.1332	 0.1545	 -0.0336
g0109223-014145	 17.34270	 -1.6959	 3728	 -1	 -1	 -0.1856	 0.1060	 -0.0013
g0109228-463943	 17.34510	 -46.6619	 6468	 6757	 365	 -0.0062	 0.0931	 -0.0022
g0109253-162149	 17.35515	 -16.3636	 8818	 -1	 -1	 +0.0253	 0.1027	 -0.0073
g0109332-354820	 17.38845	 -35.8056	 6392	 -1	 -1	 -0.0132	 0.0916	 -0.0017
g0109371-110809	 17.40435	 -11.1357	 13155	 -1	 -1	 -0.0964	 0.1603	 -0.0272
g0109391-611960	 17.41290	 -61.3332	 7680	 7904	 472	 +0.1589	 0.1233	 -0.0024
g0109397-455931	 17.41530	 -45.9919	 6915	 6757	 365	 -0.2604	 0.1075	 -0.0112
g0109589-023758	 17.49525	 -2.6329	 15571	 -1	 -1	 -0.0605	 0.1121	 -0.0052
g0110022-194404	 17.50890	 -19.7344	 14343	 -1	 -1	 -0.1282	 0.1521	 -0.0153
g0110050-153352	 17.52090	 -15.5644	 14843	 16082	 1483	 +0.0145	 0.1077	 -0.0064
g0110286-613333	 17.61930	 -61.5592	 7772	 7904	 472	 +0.1073	 0.1102	 -0.0030
g0110341-523324	 17.64195	 -52.5566	 7246	 -1	 -1	 -0.0293	 0.0931	 -0.0041
g0110379-120208	 17.65785	 -12.0355	 13247	 -1	 -1	 +0.0343	 0.1207	 -0.0166
g0110414-153112	 17.67240	 -15.5200	 8817	 -1	 -1	 +0.0147	 0.1013	 -0.0073
g0110417-154605	 17.67375	 -15.7681	 15593	 16082	 1483	 -0.0503	 0.1111	 -0.0044
g0110544-185750	 17.72685	 -18.9639	 15661	 -1	 -1	 +0.0531	 0.0984	 -0.0063
g0110579-133912	 17.74140	 -13.6532	 15409	 15181	 1268	 +0.0157	 0.1560	 -0.0302
g0110597-172853	 17.74890	 -17.4813	 15418	 -1	 -1	 +0.1135	 0.1572	 -0.0365
g0111027-140259	 17.76135	 -14.0496	 15740	 15181	 1268	 -0.0331	 0.1219	 -0.0095
g0111046-455844	 17.76930	 -45.9788	 7605	 6757	 365	 -0.0468	 0.1019	 -0.0053
g0111056-180854	 17.77320	 -18.1483	 12362	 -1	 -1	 +0.0338	 0.0983	 -0.0087
g0111160-613033	 17.81655	 -61.5091	 8221	 7904	 472	 -0.1285	 0.1226	 -0.0179
g0111215-181639	 17.83965	 -18.2774	 12272	 -1	 -1	 -0.2019	 0.1808	 -0.0249
g0111246-162740	 17.85255	 -16.4610	 14126	 14947	 1291	 -0.2367	 0.1188	 +0.0043
g0111323-140230	 17.88435	 -14.0417	 15110	 15181	 1268	 -0.0673	 0.1236	 -0.0079
g0111363-151252	 17.90115	 -15.2145	 12625	 -1	 -1	 +0.0554	 0.1004	 -0.0095
g0111405-122707	 17.91885	 -12.4521	 13369	 -1	 -1	 +0.0557	 0.1611	 -0.0392
g0111424-300142	 17.92680	 -30.0282	 9430	 -1	 -1	 +0.0514	 0.1028	 -0.0074
g0111485-312820	 17.95185	 -31.4721	 9884	 -1	 -1	 -0.1143	 0.1208	 -0.0161
g0111489-123304	 17.95365	 -12.5512	 13189	 -1	 -1	 +0.0403	 0.1122	 -0.0131
g0111525-454903	 17.96880	 -45.8174	 6315	 6757	 365	 -0.0067	 0.1061	 -0.0043
g0111531-153420	 17.97120	 -15.5721	 13765	 -1	 -1	 -0.1378	 0.1188	 -0.0055
g0111533-142139	 17.97195	 -14.3609	 13702	 -1	 -1	 -0.1701	 0.1279	 -0.0058
g0112053-000940	 18.02220	 -0.1612	 13501	 -1	 -1	 -0.3359	 0.1667	 +0.0716
g0112061-614143	 18.02535	 -61.6952	 7983	 7904	 472	 +0.0307	 0.1049	 -0.0052
g0112094-321433	 18.03930	 -32.2423	 9678	 10031	 761	 +0.0960	 0.1023	 -0.0065
g0112134-380603	 18.05565	 -38.1007	 12428	 -1	 -1	 -0.1163	 0.1347	 -0.0141
g0112267-124632	 18.11115	 -12.7755	 13250	 -1	 -1	 +0.2154	 0.1167	 -0.0106
g0112378-460410	 18.15765	 -46.0693	 7726	 6757	 365	 -0.0062	 0.0920	 -0.0022
g0112422-172036	 18.17580	 -17.3433	 12900	 -1	 -1	 +0.0753	 0.1186	 -0.0163
g0112486-554328	 18.20235	 -55.7245	 5104	 -1	 -1	 -0.1356	 0.1158	 -0.0068
g0112502-161845	 18.20910	 -16.3124	 11159	 -1	 -1	 -0.0364	 0.1482	 -0.0302
g0112574-002042	 18.23940	 -0.3449	 5348	 5114	 254	 -0.0699	 0.0952	 -0.0010
g0112599-001509	 18.24975	 -0.2524	 5048	 5114	 254	 +0.0096	 0.0937	 +0.0005
g0113047-185949	 18.26940	 -18.9971	 14793	 -1	 -1	 +0.0147	 0.1282	 -0.0170
g0113130-444539	 18.30435	 -44.7607	 7451	 -1	 -1	 -0.0348	 0.1242	 -0.0135
g0113184-151954	 18.32670	 -15.3317	 13646	 -1	 -1	 -0.1048	 0.1032	 -0.0036
g0113253-152215	 18.35520	 -15.3709	 13826	 -1	 -1	 -0.0810	 0.1253	 -0.0103
g0113362-014621	 18.40080	 -1.7724	 11346	 -1	 -1	 -0.0218	 0.1485	 -0.0311
g0113432-315035	 18.42990	 -31.8431	 5990	 5360	 244	 -0.0659	 0.1103	 -0.0034
g0113455-310348	 18.43965	 -31.0633	 5477	 5360	 244	 -0.0074	 0.1156	 -0.0015
g0113473-314450	 18.44685	 -31.7472	 5480	 -1	 -1	 +0.1019	 0.0919	 +0.0010
g0113588-452447	 18.49500	 -45.4131	 9193	 -1	 -1	 -0.0026	 0.1514	 -0.0317
g0114066-124539	 18.52755	 -12.7607	 12082	 -1	 -1	 -0.0177	 0.1105	 -0.0120
g0114149-143941	 18.56220	 -14.6613	 12836	 12939	 1141	 -0.0656	 0.1760	 -0.0426
g0114228-163821	 18.59475	 -16.6393	 11161	 -1	 -1	 +0.0076	 0.1075	 -0.0120
g0114239-152218	 18.59955	 -15.3715	 13257	 -1	 -1	 +0.0765	 0.1316	 -0.0221
g0114257-132148	 18.60720	 -13.3632	 13283	 -1	 -1	 -0.0961	 0.1650	 -0.0298
g0114386-010114	 18.66105	 -1.0206	 5380	 -1	 -1	 -0.0060	 0.1008	 -0.0004
g0114563-091111	 18.73455	 -9.1863	 12796	 -1	 -1	 -0.2379	 0.1433	 -0.0060
g0115037-443341	 18.76545	 -44.5615	 8650	 9149	 607	 +0.0760	 0.1124	 -0.0083
g0115041-533859	 18.76695	 -53.6498	 15768	 -1	 -1	 -0.1814	 0.1136	 +0.0000
g0115069-135147	 18.77880	 -13.8629	 14903	 -1	 -1	 -0.0228	 0.1364	 -0.0170
g0115165-013734	 18.81885	 -1.6262	 1754	 -1	 -1	 -0.1226	 0.1143	 +0.0010
g0115260-314521	 18.85815	 -31.7559	 5091	 5360	 244	 -0.1609	 0.1107	 -0.0081
g0115281-444610	 18.86700	 -44.7694	 9191	 9149	 607	 -0.0188	 0.1134	 -0.0134
g0115369-063554	 18.90390	 -6.5983	 5957	 5955	 323	 -0.0112	 0.1056	 -0.0024
g0115430-143104	 18.92895	 -14.5178	 15085	 -1	 -1	 +0.0454	 0.1164	 -0.0129
g0115516-313523	 18.96495	 -31.5896	 10577	 -1	 -1	 +0.1933	 0.1037	 -0.0036
g0115523-012207	 18.96780	 -1.3685	 11167	 -1	 -1	 +0.1117	 0.1025	 -0.0079
g0115552-154651	 18.98010	 -15.7809	 13379	 -1	 -1	 -0.1304	 0.1292	 -0.0096
g0116056-000054	 19.02345	 -0.0149	 13055	 -1	 -1	 +0.1612	 0.1108	 -0.0110
g0116105-174820	 19.04385	 -17.8057	 14463	 -1	 -1	 +0.0277	 0.1035	 -0.0083
g0116107-151032	 19.04445	 -15.1756	 12988	 -1	 -1	 -0.1062	 0.1094	 -0.0051
g0116168-632305	 19.07010	 -63.3848	 11951	 -1	 -1	 +0.1074	 0.1072	 -0.0107
g0116301-155508	 19.12530	 -15.9189	 12091	 12986	 1087	 +0.0294	 0.1414	 -0.0269
g0116302-160412	 19.12590	 -16.0700	 15359	 -1	 -1	 -0.1477	 0.1820	 -0.0109
g0116304-075837	 19.12650	 -7.9770	 5210	 5223	 236	 -0.0253	 0.0935	 -0.0001
g0116308-155136	 19.12830	 -15.8599	 12570	 -1	 -1	 +0.0114	 0.1489	 -0.0306
g0117035-441051	 19.26465	 -44.1807	 6611	 6569	 364	 +0.0045	 0.1017	 -0.0028
g0117042-465919	 19.26765	 -46.9886	 15407	 -1	 -1	 -0.0383	 0.1011	 -0.0036
g0117049-501703	 19.27020	 -50.2841	 14373	 -1	 -1	 -0.0368	 0.1357	 -0.0170
g0117133-160600	 19.30530	 -16.1001	 13321	 12986	 1087	 +0.0887	 0.1274	 -0.0202
g0117170-141636	 19.32105	 -14.2766	 12957	 -1	 -1	 -0.2154	 0.1245	 -0.0043
g0117238-160345	 19.34925	 -16.0624	 13141	 12986	 1087	 +0.0592	 0.1007	 -0.0095
g0117527-355810	 19.46940	 -35.9695	 14792	 14966	 1360	 +0.0693	 0.1167	 -0.0143
g0118007-165544	 19.50315	 -16.9288	 5649	 5664	 284	 -0.0646	 0.1080	 -0.0038
g0118028-013420	 19.51185	 -1.5723	 11679	 -1	 -1	 +0.1478	 0.1054	 -0.0079
g0118108-135402	 19.54485	 -13.9005	 15655	 -1	 -1	 -0.0309	 0.1148	 -0.0068
g0118130-010423	 19.55415	 -1.0731	 13028	 13246	 1175	 -0.1699	 0.1610	 -0.0171
g0118530-003935	 19.72095	 -0.6598	 14166	 -1	 -1	 +0.1306	 0.1142	 -0.0142
g0118536-010007	 19.72350	 -1.0021	 13238	 13246	 1175	 +0.0673	 0.0942	 -0.0076
g0118545-004059	 19.72695	 -0.6832	 13297	 -1	 -1	 +0.0640	 0.1100	 -0.0127
g0119032-011401	 19.76310	 -1.2337	 13149	 13246	 1175	 -0.0920	 0.1234	 -0.0097
g0119070-011553	 19.77900	 -1.2648	 13179	 13246	 1175	 -0.0560	 0.1037	 -0.0062
g0119115-135232	 19.79775	 -13.8756	 11938	 -1	 -1	 +0.0457	 0.1240	 -0.0186
g0119135-010840	 19.80615	 -1.1444	 13688	 13246	 1175	 -0.1325	 0.1036	 -0.0028
g0119195-163828	 19.83105	 -16.6411	 5679	 5664	 284	 -0.1022	 0.0978	 -0.0037
g0119333-174136	 19.88865	 -17.6933	 12307	 -1	 -1	 +0.0348	 0.0979	 -0.0087
g0120016-000816	 20.00670	 -0.1376	 12519	 -1	 -1	 -0.0778	 0.1134	 -0.0091
g0120049-134747	 20.02020	 -13.7964	 15447	 -1	 -1	 -0.1436	 0.1140	 -0.0020
g0120124-045803	 20.05170	 -4.9676	 13993	 -1	 -1	 -0.1015	 0.1204	 -0.0076
g0120361-210103	 20.15055	 -21.0176	 15674	 -1	 -1	 -0.0083	 0.1310	 -0.0136
g0120482-430458	 20.20065	 -43.0829	 14103	 -1	 -1	 +0.1187	 0.1180	 -0.0160
g0120582-143035	 20.24265	 -14.5097	 14849	 -1	 -1	 +0.0913	 0.1029	 -0.0099
g0121125-091240	 20.30205	 -9.2112	 5216	 -1	 -1	 +0.1514	 0.1026	 +0.0011
g0121127-142416	 20.30280	 -14.4043	 14909	 -1	 -1	 +0.0650	 0.1392	 -0.0247
g0121135-362821	 20.30610	 -36.4726	 5712	 -1	 -1	 -0.1127	 0.1069	 -0.0062
g0121146-041016	 20.31090	 -4.1711	 12704	 -1	 -1	 -0.1698	 0.1531	 -0.0162
g0121178-224802	 20.32395	 -22.8007	 5696	 -1	 -1	 +0.0582	 0.0964	 +0.0005
g0121515-071846	 20.46465	 -7.3128	 7582	 -1	 -1	 -0.0716	 0.0993	 -0.0074
g0122071-421633	 20.52960	 -42.2757	 8974	 -1	 -1	 +0.0022	 0.1114	 -0.0114
g0122092-095319	 20.53845	 -9.8885	 12503	 -1	 -1	 +0.2878	 0.1238	 -0.0063
g0122098-075229	 20.54100	 -7.8748	 12470	 -1	 -1	 -0.1747	 0.1796	 -0.0273
g0122238-005231	 20.59905	 -0.8752	 7783	 7565	 529	 +0.1135	 0.0927	 -0.0005
g0122273-021815	 20.61375	 -2.3041	 15731	 15820	 1424	 -0.1012	 0.1522	 -0.0128
g0122321-022436	 20.63385	 -2.4099	 4968	 5104	 299	 -0.0250	 0.1147	 -0.0013
g0122354-003412	 20.64750	 -0.5701	 7334	 7565	 529	 +0.1121	 0.1001	 -0.0011
g0122469-012331	 20.69550	 -1.3920	 5387	 5104	 299	 +0.1033	 0.1104	 +0.0010
g0122526-423354	 20.71920	 -42.5649	 6787	 -1	 -1	 -0.0661	 0.0981	 -0.0055
g0123069-344404	 20.77860	 -34.7344	 9365	 -1	 -1	 +0.1552	 0.1251	 -0.0072
g0123118-202914	 20.79915	 -20.4871	 15495	 -1	 -1	 -0.1567	 0.1100	 -0.0009
g0123124-003828	 20.80170	 -0.6411	 8024	 7565	 529	 -0.0026	 0.0928	 -0.0037
g0123156-203256	 20.81490	 -20.5488	 15435	 -1	 -1	 -0.0918	 0.1080	 -0.0028
g0123158-090141	 20.81595	 -9.0281	 14571	 -1	 -1	 +0.0901	 0.1215	 -0.0171
g0123293-003157	 20.87205	 -0.5326	 7965	 7565	 529	 -0.0796	 0.1056	 -0.0099
g0123407-014948	 20.91960	 -1.8300	 5299	 5104	 299	 -0.2351	 0.1007	 -0.0077
g0123490-154235	 20.95410	 -15.7098	 12936	 -1	 -1	 +0.0175	 0.1363	 -0.0235
g0123492-164831	 20.95500	 -16.8086	 12668	 -1	 -1	 +0.1112	 0.1234	 -0.0177
g0123512-274718	 20.96325	 -27.7884	 5594	 -1	 -1	 -0.0694	 0.1174	 -0.0056
g0123590-093354	 20.99580	 -9.5650	 12924	 -1	 -1	 -0.0318	 0.1406	 -0.0237
g0124043-031536	 21.01800	 -3.2600	 15883	 -1	 -1	 -0.1430	 0.1137	 -0.0014
g0124075-015137	 21.03135	 -1.8602	 4879	 5104	 299	 +0.0725	 0.1037	 +0.0009
g0124195-014446	 21.08130	 -1.7462	 5149	 5104	 299	 +0.0256	 0.0968	 +0.0006
g0124286-013829	 21.11940	 -1.6413	 5149	 5104	 299	 -0.0069	 0.1056	 -0.0002
g0124308-153216	 21.12840	 -15.5378	 5471	 -1	 -1	 +0.0380	 0.0955	 +0.0005
g0124374-094601	 21.15585	 -9.7670	 10796	 -1	 -1	 -0.0069	 0.1469	 -0.0307
g0124409-213408	 21.17040	 -21.5689	 8484	 -1	 -1	 -0.1082	 0.1043	 -0.0107
g0124446-380745	 21.18600	 -38.1291	 5601	 5864	 290	 +0.0132	 0.0934	 -0.0004
g0124524-013701	 21.21810	 -1.6171	 5509	 5104	 299	 +0.0330	 0.1032	 +0.0005
g0125127-354859	 21.30285	 -35.8164	 10300	 10345	 823	 +0.2250	 0.1246	 -0.0052
g0125162-115450	 21.31755	 -11.9139	 14758	 -1	 -1	 +0.0359	 0.1165	 -0.0131
g0125182-075206	 21.32595	 -7.8684	 9894	 -1	 -1	 -0.0057	 0.0999	 -0.0093
g0125324-381702	 21.38490	 -38.2837	 5872	 5864	 290	 +0.0614	 0.1055	 +0.0000
g0125366-074424	 21.40245	 -7.7400	 12233	 -1	 -1	 -0.1208	 0.1080	 -0.0055
g0125379-125059	 21.40785	 -12.8497	 14130	 -1	 -1	 -0.2139	 0.1548	 -0.0033
g0125471-080817	 21.44625	 -8.1380	 14662	 14551	 1316	 +0.2078	 0.1038	 -0.0090
g0125560-112830	 21.48315	 -11.4750	 14728	 -1	 -1	 +0.0878	 0.1382	 -0.0251
g0126067-132512	 21.52815	 -13.4201	 13982	 -1	 -1	 -0.0351	 0.1066	 -0.0068
g0126158-453728	 21.56595	 -45.6245	 15047	 -1	 -1	 -0.1981	 0.1639	 +0.0023
g0126218-053158	 21.59085	 -5.5326	 12650	 -1	 -1	 +0.1514	 0.1113	 -0.0112
g0126252-013819	 21.60480	 -1.6387	 5271	 5104	 299	 +0.0729	 0.1075	 +0.0009
g0126262-372726	 21.60930	 -37.4573	 9137	 9145	 655	 -0.0120	 0.0953	 -0.0072
g0126313-201437	 21.63045	 -20.2436	 15347	 -1	 -1	 -0.0452	 0.1276	 -0.0104
g0126337-192652	 21.64050	 -19.4478	 15375	 -1	 -1	 -0.0180	 0.1199	 -0.0092
g0126448-033005	 21.68685	 -3.5015	 5453	 -1	 -1	 +0.0483	 0.0917	 +0.0007
g0126499-082927	 21.70785	 -8.4909	 14633	 -1	 -1	 +0.1507	 0.0979	 -0.0086
g0126517-225711	 21.71520	 -22.9530	 9659	 9490	 690	 +0.0443	 0.1105	 -0.0103
g0126561-072224	 21.73380	 -7.3734	 9865	 -1	 -1	 -0.0367	 0.1022	 -0.0100
g0126571-131348	 21.73770	 -13.2300	 15211	 -1	 -1	 +0.1051	 0.1117	 -0.0132
g0126582-373322	 21.74235	 -37.5562	 9258	 9145	 655	 -0.3506	 0.1781	 -0.0185
g0127024-101555	 21.76005	 -10.2653	 6662	 -1	 -1	 -0.0408	 0.0939	 -0.0033
g0127084-031311	 21.78495	 -3.2198	 13667	 -1	 -1	 +0.0408	 0.1408	 -0.0257
g0127099-202415	 21.79125	 -20.4042	 9772	 -1	 -1	 +0.0481	 0.0975	 -0.0066
g0127136-214626	 21.80655	 -21.7738	 5219	 -1	 -1	 +0.0155	 0.0944	 +0.0005
g0127150-031809	 21.81240	 -3.3026	 13817	 -1	 -1	 +0.2178	 0.1221	 -0.0136
g0127162-011619	 21.81735	 -1.2720	 4552	 5104	 299	 -0.0929	 0.0947	 -0.0017
g0127162-015815	 21.81735	 -1.9709	 4672	 5104	 299	 -0.0322	 0.1205	 -0.0022
g0127192-440353	 21.82995	 -44.0648	 15161	 -1	 -1	 +0.1434	 0.1024	 -0.0100
g0127254-015447	 21.85590	 -1.9130	 5152	 5104	 299	 +0.2372	 0.1212	 +0.0012
g0127334-044059	 21.88920	 -4.6829	 14029	 14037	 1275	 -0.0800	 0.1115	 -0.0055
g0127344-043907	 21.89340	 -4.6521	 14509	 14037	 1275	 +0.0678	 0.1166	 -0.0148
g0127360-045951	 21.90015	 -4.9974	 13820	 14037	 1275	 +0.0168	 0.1005	 -0.0072
g0127482-015246	 21.95085	 -1.8795	 5512	 5104	 299	 -0.0546	 0.0930	 -0.0004
g0127570-354304	 21.98760	 -35.7177	 5385	 5464	 250	 -0.0417	 0.0958	 -0.0011
g0128014-165126	 22.00590	 -16.8571	 13631	 -1	 -1	 +0.1055	 0.0965	 -0.0085
g0128021-004418	 22.00890	 -0.7383	 5390	 5104	 299	 -0.2028	 0.1038	 -0.0072
g0128042-052626	 22.01730	 -5.4405	 14120	 -1	 -1	 -0.1627	 0.1264	 -0.0055
g0128102-011822	 22.04235	 -1.3060	 4193	 5104	 299	 +0.1459	 0.0985	 +0.0011
g0128130-015456	 22.05405	 -1.9155	 4433	 5104	 299	 +0.0109	 0.1059	 +0.0002
g0128374-000410	 22.15605	 -0.0693	 5331	 -1	 -1	 -0.2764	 0.1310	 -0.0221
g0128446-232438	 22.18560	 -23.4106	 12480	 -1	 -1	 +0.1899	 0.1076	 -0.0080
g0128520-195758	 22.21650	 -19.9662	 9832	 -1	 -1	 -0.0222	 0.1479	 -0.0316
g0128586-005656	 22.24425	 -0.9489	 5181	 5104	 299	 +0.1134	 0.0965	 +0.0011
g0128596-003343	 22.24815	 -0.5619	 5151	 5104	 299	 +0.1317	 0.0923	 +0.0011
g0129012-204915	 22.25505	 -20.8208	 9445	 -1	 -1	 -0.2137	 0.1164	 -0.0091
g0129016-433723	 22.25685	 -43.6230	 9374	 -1	 -1	 +0.0415	 0.1015	 -0.0073
g0129024-090829	 22.26000	 -9.1414	 14696	 -1	 -1	 -0.0134	 0.1118	 -0.0082
g0129082-535241	 22.28415	 -53.8781	 15416	 -1	 -1	 -0.1012	 0.1405	 -0.0105
g0129192-121215	 22.32990	 -12.2042	 14942	 -1	 -1	 +0.0174	 0.1457	 -0.0253
g0129257-121143	 22.35705	 -12.1954	 14942	 -1	 -1	 +0.1207	 0.1167	 -0.0153
g0129268-103916	 22.36185	 -10.6543	 14579	 -1	 -1	 +0.1569	 0.1196	 -0.0166
g0129281-201926	 22.36695	 -20.3239	 12592	 -1	 -1	 +0.0272	 0.1109	 -0.0129
g0129440-011429	 22.43310	 -1.2415	 4884	 5104	 299	 -0.0528	 0.0942	 -0.0005
g0129479-015902	 22.44945	 -1.9837	 5604	 5104	 299	 -0.2457	 0.1419	 -0.0250
g0129490-530335	 22.45410	 -53.0598	 15862	 -1	 -1	 +0.1331	 0.1107	 -0.0128
g0129552-202629	 22.47990	 -20.4414	 9534	 -1	 -1	 -0.0036	 0.1040	 -0.0102
g0130064-023923	 22.52670	 -2.6565	 5215	 -1	 -1	 -0.0855	 0.0998	 -0.0022
g0130382-104549	 22.65915	 -10.7635	 12602	 -1	 -1	 -0.1435	 0.1331	 -0.0116
g0130426-162752	 22.67760	 -16.4643	 13753	 -1	 -1	 +0.0183	 0.0982	 -0.0071
g0130439-125707	 22.68285	 -12.9520	 13026	 -1	 -1	 -0.2330	 0.2011	 +0.0002
g0130517-224242	 22.71540	 -22.7117	 9661	 -1	 -1	 +0.0215	 0.1251	 -0.0172
g0131084-511356	 22.78500	 -51.2321	 16184	 15932	 1335	 -0.1180	 0.1149	 -0.0027
g0131136-112054	 22.80645	 -11.3482	 12663	 -1	 -1	 -0.0766	 0.1061	 -0.0064
g0131140-265135	 22.80840	 -26.8596	 5507	 -1	 -1	 -0.0671	 0.1011	 -0.0026
g0131229-004027	 22.84545	 -0.6742	 4524	 4365	 165	 -0.2734	 0.1104	 -0.0092
g0131249-201120	 22.85385	 -20.1889	 12533	 -1	 -1	 -0.0184	 0.1002	 -0.0078
g0131391-422159	 22.91280	 -42.3662	 6403	 6858	 361	 -0.0477	 0.0929	 -0.0038
g0132019-414124	 23.00775	 -41.6899	 8049	 -1	 -1	 -0.0440	 0.0955	 -0.0065
g0132199-204945	 23.08305	 -20.8290	 15533	 -1	 -1	 +0.1248	 0.0967	 -0.0082
g0132205-075134	 23.08530	 -7.8596	 11939	 12191	 1070	 +0.1377	 0.1072	 -0.0098
g0132223-075224	 23.09295	 -7.8732	 12119	 12191	 1070	 -0.1226	 0.1348	 -0.0148
g0132399-120234	 23.16630	 -12.0427	 5021	 5185	 223	 +0.0847	 0.0981	 +0.0010
g0132434-120917	 23.18085	 -12.1547	 5261	 5185	 223	 -0.0905	 0.1296	 -0.0075
g0132538-121129	 23.22405	 -12.1913	 5172	 5185	 223	 +0.0890	 0.0935	 +0.0010
g0132571-524308	 23.23785	 -52.7189	 6599	 -1	 -1	 -0.2023	 0.1026	 -0.0103
g0133168-362625	 23.32005	 -36.4403	 9019	 8727	 566	 +0.0011	 0.0998	 -0.0071
g0133185-210010	 23.32680	 -21.0027	 15355	 -1	 -1	 +0.0113	 0.1014	 -0.0057
g0133328-210440	 23.38680	 -21.0777	 15115	 -1	 -1	 -0.0145	 0.1655	 -0.0350
g0133351-363552	 23.39625	 -36.5977	 8720	 8727	 566	 +0.0188	 0.0959	 -0.0055
g0133394-021639	 23.41425	 -2.2775	 16041	 -1	 -1	 +0.0433	 0.1177	 -0.0113
g0133427-433015	 23.42790	 -43.5041	 14203	 -1	 -1	 +0.1727	 0.1074	 -0.0113
g0133507-540222	 23.46135	 -54.0394	 15300	 -1	 -1	 -0.1916	 0.1192	 -0.0009
g0134080-010156	 23.53320	 -1.0323	 4558	 4365	 165	 +0.0412	 0.1151	 +0.0010
g0134198-142811	 23.58240	 -14.4696	 14711	 -1	 -1	 -0.2177	 0.1541	 +0.0042
g0134454-005942	 23.68905	 -0.9949	 13011	 -1	 -1	 -0.0382	 0.1136	 -0.0106
g0134576-242525	 23.73990	 -24.4236	 11828	 -1	 -1	 -0.0144	 0.1217	 -0.0166
g0135477-051110	 23.94870	 -5.1862	 15476	 -1	 -1	 -0.1189	 0.1805	 -0.0201
g0135511-100011	 23.96280	 -10.0030	 5500	 -1	 -1	 -0.0174	 0.0976	 -0.0007
g0136013-075925	 24.00540	 -7.9902	 12332	 -1	 -1	 +0.0323	 0.1131	 -0.0139
g0136197-082842	 24.08190	 -8.4782	 12124	 -1	 -1	 -0.0129	 0.1618	 -0.0390
g0136399-012345	 24.16605	 -1.3957	 13075	 -1	 -1	 +0.1653	 0.1152	 -0.0125
g0136406-135322	 24.16905	 -13.8894	 11474	 11749	 998	 +0.0763	 0.0964	 -0.0079
g0136462-152059	 24.19260	 -15.3497	 15255	 -1	 -1	 +0.0193	 0.1336	 -0.0188
g0136481-134706	 24.20025	 -13.7851	 14892	 -1	 -1	 +0.0168	 0.1067	 -0.0079
g0136538-140511	 24.22425	 -14.0863	 11205	 11749	 998	 -0.1143	 0.1148	 -0.0089
g0136556-050004	 24.23160	 -5.0011	 11340	 11202	 929	 +0.0605	 0.1627	 -0.0409
g0136570-135757	 24.23745	 -13.9657	 11774	 11749	 998	 -0.1427	 0.1125	 -0.0070
g0137081-150342	 24.28365	 -15.0615	 11807	 -1	 -1	 +0.1039	 0.0998	 -0.0083
g0137086-092149	 24.28575	 -9.3635	 11676	 11966	 1082	 -0.0870	 0.1205	 -0.0125
g0137157-090133	 24.31530	 -9.0257	 11616	 11966	 1082	 -0.0474	 0.1358	 -0.0219
g0137168-064522	 24.32010	 -6.7560	 12242	 -1	 -1	 -0.0753	 0.1225	 -0.0136
g0137212-133846	 24.33825	 -13.6461	 11594	 11749	 998	 -0.1170	 0.1125	 -0.0081
g0137340-424026	 24.39150	 -42.6739	 6438	 6261	 339	 +0.0923	 0.0960	 +0.0004
g0137372-123108	 24.40500	 -12.5189	 11682	 -1	 -1	 -0.0405	 0.1008	 -0.0086
g0137384-050344	 24.41010	 -5.0621	 10891	 11202	 929	 +0.1394	 0.0943	 -0.0048
g0137408-131853	 24.42015	 -13.3147	 11894	 11749	 998	 +0.0637	 0.0980	 -0.0087
g0137433-002910	 24.43050	 -0.4862	 15143	 -1	 -1	 -0.0674	 0.1395	 -0.0135
g0137599-090026	 24.49950	 -9.0072	 12126	 11966	 1082	 -0.0166	 0.1103	 -0.0122
g0138132-092900	 24.55500	 -9.4834	 12217	 11966	 1082	 -0.0632	 0.1075	 -0.0088
g0138140-023432	 24.55830	 -2.5756	 13467	 -1	 -1	 +0.0115	 0.1409	 -0.0250
g0138151-194731	 24.56295	 -19.7919	 12928	 -1	 -1	 +0.1239	 0.1082	 -0.0117
g0138278-090946	 24.61575	 -9.1628	 11827	 11966	 1082	 -0.0207	 0.1535	 -0.0333
g0138398-174952	 24.66585	 -17.8312	 10285	 -1	 -1	 +0.0631	 0.0956	 -0.0063
g0138415-201459	 24.67305	 -20.2498	 9452	 -1	 -1	 +0.0388	 0.1029	 -0.0080
g0139125-212549	 24.80190	 -21.4304	 14372	 -1	 -1	 -0.1079	 0.1379	 -0.0122
g0139140-141642	 24.80850	 -14.2783	 11567	 11749	 998	 +0.0057	 0.1036	 -0.0105
g0139216-045050	 24.84015	 -4.8473	 16109	 -1	 -1	 -0.0275	 0.1059	 -0.0039
g0139317-333524	 24.88200	 -33.5899	 10302	 -1	 -1	 -0.1458	 0.1512	 -0.0277
g0139556-133012	 24.98160	 -13.5034	 11386	 -1	 -1	 -0.0524	 0.1110	 -0.0123
g0139567-050427	 24.98610	 -5.0743	 10743	 -1	 -1	 -0.0512	 0.1082	 -0.0116
g0140030-071211	 25.01265	 -7.2029	 14883	 -1	 -1	 -0.0981	 0.1525	 -0.0166
g0140076-062542	 25.03140	 -6.4284	 15062	 -1	 -1	 +0.1362	 0.1325	 -0.0223
g0140334-044548	 25.13910	 -4.7632	 12153	 12239	 1088	 +0.1004	 0.1121	 -0.0131
g0140536-101642	 25.22340	 -10.2782	 5056	 -1	 -1	 -0.0127	 0.0966	 +0.0002
g0140575-013529	 25.23945	 -1.5914	 8522	 -1	 -1	 +0.0083	 0.1207	 -0.0130
g0141028-141853	 25.26165	 -14.3147	 11659	 11734	 1035	 +0.0050	 0.1238	 -0.0186
g0141269-205800	 25.36200	 -20.9667	 14403	 -1	 -1	 -0.1227	 0.1379	 -0.0103
g0141326-015204	 25.38555	 -1.8678	 12930	 -1	 -1	 -0.0075	 0.1496	 -0.0299
g0141423-073528	 25.42635	 -7.5912	 15275	 15146	 1404	 -0.1164	 0.1020	 -0.0013
g0141528-045324	 25.46985	 -4.8899	 10385	 -1	 -1	 +0.0967	 0.1027	 -0.0072
g0141596-203627	 25.49820	 -20.6076	 14042	 -1	 -1	 +0.1494	 0.1012	 -0.0095
g0142225-113617	 25.59390	 -11.6046	 15133	 -1	 -1	 -0.1293	 0.1326	 -0.0069
g0142254-044621	 25.60590	 -4.7724	 13983	 -1	 -1	 -0.0928	 0.1097	 -0.0047
g0142283-073209	 25.61775	 -7.5359	 15156	 15146	 1404	 -0.0593	 0.1104	 -0.0049
g0142353-155127	 25.64685	 -15.8576	 15771	 -1	 -1	 -0.0670	 0.1486	 -0.0155
g0142456-045133	 25.68990	 -4.8590	 11615	 11540	 1003	 +0.0639	 0.1347	 -0.0239
g0142529-405034	 25.72035	 -40.8427	 7634	 -1	 -1	 +0.0122	 0.1046	 -0.0057
g0143097-341431	 25.79040	 -34.2419	 3592	 3570	 95	 +0.0558	 0.0971	 +0.0010
g0143109-143958	 25.79520	 -14.6660	 15079	 -1	 -1	 -0.0683	 0.1178	 -0.0068
g0143428-040006	 25.92825	 -4.0017	 5110	 5123	 215	 -0.0896	 0.0932	 -0.0014
g0144075-361127	 26.03130	 -36.1908	 8097	 -1	 -1	 +0.1683	 0.1101	 -0.0012
g0144287-403953	 26.11980	 -40.6646	 9943	 -1	 -1	 +0.1483	 0.1037	 -0.0045
g0144390-073712	 26.16270	 -7.6200	 5145	 -1	 -1	 -0.0459	 0.1041	 -0.0012
g0144567-225508	 26.23620	 -22.9189	 11773	 -1	 -1	 -0.0124	 0.1322	 -0.0221
g0145030-211715	 26.26245	 -21.2876	 5683	 -1	 -1	 -0.1047	 0.1025	 -0.0047
g0145125-083948	 26.30220	 -8.6634	 15310	 -1	 -1	 +0.0573	 0.1141	 -0.0122
g0145285-100536	 26.36865	 -10.0933	 15253	 -1	 -1	 +0.0245	 0.0995	 -0.0059
g0145372-401715	 26.40480	 -40.2874	 6165	 -1	 -1	 -0.1758	 0.1502	 -0.0312
g0145444-065013	 26.43480	 -6.8368	 15458	 -1	 -1	 +0.0975	 0.1207	 -0.0164
g0145467-094434	 26.44440	 -9.7429	 14503	 15280	 1331	 -0.0847	 0.1284	 -0.0084
g0145535-065609	 26.47305	 -6.9357	 15398	 -1	 -1	 -0.0797	 0.1021	 -0.0029
g0146237-352545	 26.59875	 -35.4290	 7946	 -1	 -1	 -0.2218	 0.1961	 -0.0628
g0146296-131452	 26.62320	 -13.2477	 5276	 5200	 233	 -0.0498	 0.0933	 -0.0006
g0146410-093941	 26.67090	 -9.6614	 15283	 15280	 1331	 -0.0951	 0.1263	 -0.0072
g0146503-152333	 26.70975	 -15.3924	 15204	 14862	 1346	 -0.0585	 0.1851	 -0.0393
g0146583-241237	 26.74290	 -24.2102	 12348	 -1	 -1	 -0.1873	 0.1242	 -0.0065
g0147112-035129	 26.79675	 -3.8579	 12458	 -1	 -1	 -0.2646	 0.1222	 -0.0022
g0147122-234805	 26.80080	 -23.8013	 16094	 -1	 -1	 +0.0471	 0.1555	 -0.0305
g0147162-151241	 26.81760	 -15.2115	 15144	 14862	 1346	 -0.0892	 0.1314	 -0.0099
g0147183-140244	 26.82600	 -14.0454	 9776	 -1	 -1	 +0.0151	 0.1413	 -0.0264
g0147238-542641	 26.84925	 -54.4448	 15189	 -1	 -1	 +0.0558	 0.1089	 -0.0106
g0147454-215000	 26.93895	 -21.8334	 13331	 -1	 -1	 +0.1885	 0.0938	 -0.0056
g0147500-051427	 26.95845	 -5.2407	 14079	 -1	 -1	 +0.0402	 0.1551	 -0.0337
g0147573-154247	 26.98875	 -15.7130	 11848	 -1	 -1	 -0.1437	 0.1314	 -0.0124
g0148561-234753	 27.23385	 -23.7981	 4314	 -1	 -1	 +0.1123	 0.0980	 +0.0011
g0148574-344313	 27.23925	 -34.7203	 10914	 -1	 -1	 -0.0471	 0.1390	 -0.0250
g0149046-145829	 27.26910	 -14.9748	 5312	 -1	 -1	 +0.0497	 0.0924	 +0.0008
g0149084-035416	 27.28500	 -3.9044	 4935	 4921	 227	 -0.0521	 0.0944	 -0.0002
g0149243-214109	 27.35130	 -21.6859	 14532	 -1	 -1	 -0.0056	 0.1225	 -0.0131
g0149280-560312	 27.36645	 -56.0534	 5934	 -1	 -1	 -0.0098	 0.0957	 -0.0011
g0149418-583750	 27.42405	 -58.6306	 11163	 -1	 -1	 +0.1741	 0.1091	 -0.0069
g0150004-062629	 27.50160	 -6.4414	 5059	 -1	 -1	 -0.1666	 0.1065	 -0.0061
g0150276-083123	 27.61515	 -8.5230	 4972	 5146	 222	 -0.0308	 0.0941	 -0.0001
g0150383-243923	 27.65970	 -24.6563	 12802	 -1	 -1	 +0.0335	 0.1017	 -0.0096
g0150385-084549	 27.66030	 -8.7637	 15106	 -1	 -1	 -0.1372	 0.1224	 -0.0042
g0150472-073048	 27.69660	 -7.5134	 15614	 -1	 -1	 -0.2348	 0.1376	 +0.0145
g0150526-360047	 27.71895	 -36.0131	 5523	 -1	 -1	 -0.0041	 0.1068	 -0.0011
g0151136-762539	 27.80685	 -76.4275	 8192	 -1	 -1	 -0.0791	 0.1233	 -0.0179
g0151401-144727	 27.91695	 -14.7909	 15088	 15013	 1388	 +0.1282	 0.1290	 -0.0207
g0151552-241860	 27.97980	 -24.3166	 8935	 -1	 -1	 -0.0957	 0.1568	 -0.0368
g0151568-164717	 27.98640	 -16.7880	 14673	 14661	 1334	 +0.2143	 0.1337	 -0.0212
g0151581-054521	 27.99195	 -5.7559	 14743	 -1	 -1	 +0.0180	 0.1508	 -0.0284
g0152037-143904	 28.01535	 -14.6511	 14938	 15013	 1388	 -0.0153	 0.1129	 -0.0078
g0152276-180304	 28.11495	 -18.0510	 14586	 -1	 -1	 +0.1812	 0.1480	 -0.0308
g0152591-164009	 28.24605	 -16.6691	 11705	 -1	 -1	 +0.0111	 0.1025	 -0.0102
g0153005-134419	 28.25205	 -13.7386	 1387	 -1	 -1	 -0.0918	 0.1222	 +0.0008
g0153031-185642	 28.26300	 -18.9450	 14349	 14362	 1320	 +0.0080	 0.1594	 -0.0334
g0153033-184446	 28.26390	 -18.7460	 13749	 14362	 1320	 -0.0230	 0.1451	 -0.0239
g0153525-214314	 28.46850	 -21.7205	 13907	 -1	 -1	 -0.0323	 0.1121	 -0.0087
g0154070-045300	 28.52925	 -4.8834	 12316	 -1	 -1	 +0.0014	 0.1037	 -0.0100
g0154077-564137	 28.53210	 -56.6937	 5970	 5818	 279	 +0.1617	 0.0961	 +0.0011
g0154291-164226	 28.62105	 -16.7072	 11767	 -1	 -1	 +0.1700	 0.1208	 -0.0117
g0154408-553946	 28.66995	 -55.6628	 6025	 -1	 -1	 +0.0301	 0.0923	 -0.0002
g0156107-215810	 29.04450	 -21.9694	 13010	 -1	 -1	 +0.1878	 0.1046	 -0.0079
g0156218-042804	 29.09085	 -4.4676	 5003	 -1	 -1	 +0.1189	 0.1037	 +0.0011
g0157326-072556	 29.38590	 -7.4323	 13732	 -1	 -1	 +0.0614	 0.1032	 -0.0102
g0157373-064914	 29.40555	 -6.8206	 12562	 -1	 -1	 -0.0002	 0.1041	 -0.0102
g0157404-574725	 29.41830	 -57.7902	 5887	 -1	 -1	 +0.2400	 0.1022	 +0.0011
g0157460-083334	 29.44155	 -8.5595	 14483	 -1	 -1	 -0.0045	 0.1180	 -0.0112
g0158100-480737	 29.54160	 -48.1268	 14180	 -1	 -1	 -0.0905	 0.1441	 -0.0152
g0159252-073613	 29.85510	 -7.6036	 14993	 -1	 -1	 -0.0032	 0.1424	 -0.0210
g0159260-130340	 29.85825	 -13.0610	 15512	 -1	 -1	 +0.0200	 0.1565	 -0.0306
g0159388-064103	 29.91180	 -6.6841	 14663	 -1	 -1	 -0.0228	 0.1073	 -0.0063
g0159494-554927	 29.95560	 -55.8242	 5639	 5818	 279	 +0.1095	 0.0914	 +0.0009
g0159535-054100	 29.97315	 -5.6834	 15441	 -1	 -1	 +0.0556	 0.1214	 -0.0156
g0159540-571302	 29.97495	 -57.2173	 5796	 -1	 -1	 +0.1695	 0.0973	 +0.0011
g0200060-013142	 30.02520	 -1.5283	 12919	 12484	 1124	 +0.0648	 0.1093	 -0.0126
g0200449-013111	 30.18705	 -1.5198	 12140	 12484	 1124	 -0.0433	 0.1170	 -0.0127
g0200499-250136	 30.20775	 -25.0267	 4239	 -1	 -1	 -0.0917	 0.0968	 +0.0001
g0201049-213300	 30.27045	 -21.5501	 12774	 -1	 -1	 +0.0042	 0.1055	 -0.0102
g0201210-011812	 30.33750	 -1.3032	 11601	 12484	 1124	 +0.0171	 0.0974	 -0.0083
g0201319-162400	 30.38295	 -16.4000	 15371	 -1	 -1	 +0.1353	 0.1391	 -0.0259
g0201382-581607	 30.40935	 -58.2686	 6371	 -1	 -1	 +0.1852	 0.0942	 +0.0010
g0201399-070752	 30.41610	 -7.1311	 15175	 15079	 1305	 +0.0759	 0.1167	 -0.0146
g0201502-011949	 30.45930	 -1.3304	 12860	 12484	 1124	 -0.0902	 0.1090	 -0.0069
g0201573-010752	 30.48855	 -1.1312	 12351	 12484	 1124	 +0.0243	 0.1297	 -0.0206
g0201582-005952	 30.49245	 -0.9978	 12679	 12484	 1124	 +0.0405	 0.1056	 -0.0111
g0202013-735658	 30.50550	 -73.9493	 9592	 -1	 -1	 -0.1490	 0.1560	 -0.0325
g0202147-025042	 30.56100	 -2.8449	 8395	 -1	 -1	 +0.0927	 0.0958	 -0.0026
g0202308-505554	 30.62850	 -50.9316	 6220	 -1	 -1	 -0.0823	 0.0977	 -0.0044
g0202502-060437	 30.70920	 -6.0768	 15055	 15282	 1400	 -0.1302	 0.1074	 -0.0016
g0203160-010225	 30.81675	 -1.0403	 12292	 12484	 1124	 -0.0699	 0.1157	 -0.0101
g0203171-150051	 30.82110	 -15.0141	 15220	 -1	 -1	 +0.1017	 0.1030	 -0.0100
g0203172-123817	 30.82185	 -12.6380	 15815	 15811	 1423	 -0.0158	 0.1265	 -0.0108
g0203174-062212	 30.82260	 -6.3701	 15296	 15282	 1400	 -0.1438	 0.1264	 -0.0045
g0203378-170801	 30.90735	 -17.1335	 15405	 -1	 -1	 +0.0393	 0.1260	 -0.0164
g0203550-163623	 30.97935	 -16.6063	 15494	 15500	 1456	 +0.2014	 0.1469	 -0.0304
g0206193-022123	 31.58040	 -2.3563	 11367	 -1	 -1	 -0.2913	 0.1379	 -0.0047
g0206414-041643	 31.67235	 -4.2785	 12599	 -1	 -1	 +0.0346	 0.1121	 -0.0134
g0206466-213636	 31.69425	 -21.6101	 11251	 -1	 -1	 -0.0197	 0.1490	 -0.0313
g0206476-182354	 31.69815	 -18.3984	 15441	 -1	 -1	 +0.1337	 0.1501	 -0.0326
g0207014-135419	 31.75575	 -13.9052	 15851	 -1	 -1	 -0.0472	 0.1101	 -0.0043
g0207044-073525	 31.76820	 -7.5903	 13922	 13987	 1266	 -0.0310	 0.1130	 -0.0090
g0207294-350903	 31.87260	 -35.1507	 9432	 -1	 -1	 -0.1071	 0.1335	 -0.0223
g0207420-073744	 31.92480	 -7.6289	 13923	 13987	 1266	 -0.0191	 0.1236	 -0.0139
g0207565-072731	 31.98555	 -7.4585	 14133	 13987	 1266	 +0.1032	 0.1168	 -0.0155
g0207569-055212	 31.98690	 -5.8699	 12722	 -1	 -1	 -0.1644	 0.1058	 -0.0027
g0208210-071829	 32.08740	 -7.3081	 13983	 13987	 1266	 +0.0456	 0.1272	 -0.0189
g0208295-030922	 32.12295	 -3.1562	 15298	 -1	 -1	 -0.0012	 0.1550	 -0.0290
g0208513-151808	 32.21370	 -15.3022	 9920	 -1	 -1	 -0.1434	 0.1156	 -0.0121
g0209078-072035	 32.28240	 -7.3431	 15693	 -1	 -1	 +0.0638	 0.1076	 -0.0097
g0209508-074545	 32.46165	 -7.7624	 3583	 3586	 96	 +0.1393	 0.0967	 +0.0009
g0209553-065909	 32.48055	 -6.9859	 12666	 12726	 1134	 -0.0353	 0.1443	 -0.0254
g0210213-164605	 32.58855	 -16.7680	 15771	 -1	 -1	 -0.0323	 0.1431	 -0.0166
g0210249-220317	 32.60370	 -22.0548	 4061	 -1	 -1	 -0.0988	 0.1063	 -0.0001
g0210368-141923	 32.65350	 -14.3231	 15826	 -1	 -1	 -0.0743	 0.2005	 -0.0371
g0210411-750216	 32.67135	 -75.0377	 8130	 -1	 -1	 +0.1026	 0.0992	 -0.0023
g0210421-003818	 32.67540	 -0.6384	 5644	 -1	 -1	 -0.0498	 0.1062	 -0.0030
g0210432-063447	 32.67990	 -6.5798	 12756	 12726	 1134	 +0.0681	 0.1045	 -0.0107
g0210484-063813	 32.70180	 -6.6371	 12816	 -1	 -1	 +0.0116	 0.1099	 -0.0120
g0210531-062626	 32.72130	 -6.4406	 12696	 12726	 1134	 +0.1100	 0.0972	 -0.0080
g0210543-223142	 32.72640	 -22.5284	 11168	 -1	 -1	 +0.0527	 0.1102	 -0.0127
g0211083-003917	 32.78460	 -0.6548	 5704	 -1	 -1	 +0.1495	 0.0994	 +0.0011
g0211137-012908	 32.80680	 -1.4856	 7834	 -1	 -1	 +0.0494	 0.0908	 -0.0022
g0211324-030121	 32.88495	 -3.0225	 10744	 -1	 -1	 -0.1652	 0.1073	 -0.0060
g0211326-730943	 32.88585	 -73.1618	 8062	 -1	 -1	 +0.0551	 0.1227	 -0.0090
g0211332-733406	 32.88840	 -73.5684	 8454	 -1	 -1	 -0.1103	 0.1454	 -0.0298
g0211337-731601	 32.89050	 -73.2670	 8062	 -1	 -1	 -0.1666	 0.1377	 -0.0249
g0211469-055455	 32.94525	 -5.9154	 12726	 12736	 1145	 +0.1223	 0.1324	 -0.0219
g0211594-152119	 32.99760	 -15.3552	 16069	 -1	 -1	 +0.1187	 0.1067	 -0.0111
g0212089-513601	 33.03705	 -51.6001	 8778	 -1	 -1	 +0.1965	 0.0944	 -0.0002
g0212147-023004	 33.06120	 -2.5011	 10954	 10955	 914	 +0.0826	 0.0946	 -0.0065
g0212151-165524	 33.06285	 -16.9234	 15653	 -1	 -1	 -0.0460	 0.1192	 -0.0079
g0212154-500435	 33.06405	 -50.0764	 13778	 -1	 -1	 +0.1540	 0.1098	 -0.0122
g0212197-004842	 33.08205	 -0.8115	 11971	 -1	 -1	 +0.1880	 0.1169	 -0.0099
g0212204-020830	 33.08505	 -2.1416	 10984	 10955	 914	 +0.0004	 0.0997	 -0.0092
g0212376-055021	 33.15660	 -5.8391	 12817	 12736	 1145	 +0.1256	 0.1050	 -0.0104
g0212379-021727	 33.15795	 -2.2908	 12244	 -1	 -1	 -0.2154	 0.1178	 -0.0039
g0212379-053924	 33.15795	 -5.6566	 12727	 12736	 1145	 -0.2746	 0.1254	 -0.0008
g0212389-485732	 33.16215	 -48.9588	 13684	 -1	 -1	 +0.0867	 0.1439	 -0.0287
g0212537-564119	 33.22365	 -56.6887	 9069	 -1	 -1	 -0.2133	 0.1109	 -0.0085
g0213109-062027	 33.29520	 -6.3408	 12758	 -1	 -1	 -0.0635	 0.1018	 -0.0059
g0213141-140027	 33.30885	 -14.0075	 16038	 -1	 -1	 -0.0696	 0.1085	 -0.0027
g0213223-022032	 33.34305	 -2.3423	 10835	 10955	 914	 +0.2088	 0.0914	 -0.0019
g0213225-030521	 33.34365	 -3.0893	 10566	 -1	 -1	 +0.0526	 0.0968	 -0.0075
g0213326-052855	 33.38580	 -5.4819	 12488	 12736	 1145	 +0.0987	 0.1049	 -0.0108
g0213530-050548	 33.47070	 -5.0967	 12518	 -1	 -1	 -0.0260	 0.1013	 -0.0078
g0214060-124913	 33.52485	 -12.8201	 9412	 -1	 -1	 -0.0018	 0.1009	 -0.0088
g0214188-242050	 33.57840	 -24.3473	 9467	 -1	 -1	 -0.0929	 0.1461	 -0.0296
g0214303-131548	 33.62640	 -13.2633	 4766	 -1	 -1	 -0.0628	 0.0946	 -0.0001
g0214340-495341	 33.64155	 -49.8946	 14678	 -1	 -1	 +0.0053	 0.1313	 -0.0178
g0214420-124140	 33.67485	 -12.6945	 9592	 -1	 -1	 +0.0565	 0.1073	 -0.0087
g0214556-245117	 33.73155	 -24.8548	 10818	 10888	 906	 -0.1096	 0.1504	 -0.0281
g0215046-204604	 33.76920	 -20.7677	 15695	 -1	 -1	 -0.0040	 0.1018	 -0.0044
g0215080-642040	 33.78315	 -64.3445	 11891	 -1	 -1	 -0.1032	 0.1047	 -0.0064
g0215375-595233	 33.90630	 -59.8759	 8604	 -1	 -1	 -0.1267	 0.1178	 -0.0158
g0215477-134925	 33.94860	 -13.8236	 11034	 -1	 -1	 +0.2317	 0.0971	 -0.0022
g0215488-154148	 33.95310	 -15.6966	 15595	 -1	 -1	 -0.1352	 0.1141	 -0.0019
g0215517-185451	 33.96525	 -18.9143	 10085	 -1	 -1	 +0.1679	 0.0954	 -0.0027
g0216062-630617	 34.02555	 -63.1048	 11646	 -1	 -1	 +0.0239	 0.1302	 -0.0212
g0216260-595627	 34.10820	 -59.9409	 8635	 -1	 -1	 +0.0298	 0.0928	 -0.0045
g0216518-031134	 34.21575	 -3.1929	 12040	 12197	 1076	 -0.0716	 0.1077	 -0.0082
g0216583-173821	 34.24305	 -17.6392	 15900	 -1	 -1	 -0.1510	 0.1162	 -0.0015
g0217271-595140	 34.36290	 -59.8611	 8575	 -1	 -1	 -0.0434	 0.0938	 -0.0069
g0217315-695412	 34.38135	 -69.9034	 8109	 -1	 -1	 +0.0177	 0.0949	 -0.0044
g0217563-041837	 34.48440	 -4.3103	 9853	 -1	 -1	 -0.1683	 0.1154	 -0.0103
g0218024-473214	 34.51005	 -47.5372	 5888	 -1	 -1	 -0.1459	 0.0998	 -0.0063
g0218112-142458	 34.54665	 -14.4160	 11038	 -1	 -1	 +0.0181	 0.1027	 -0.0101
g0218201-063128	 34.58385	 -6.5244	 12495	 12575	 1071	 -0.0696	 0.1220	 -0.0126
g0218369-610342	 34.65375	 -61.0615	 14397	 -1	 -1	 +0.0572	 0.1707	 -0.0445
g0218388-065412	 34.66185	 -6.9033	 4731	 4838	 194	 -0.0917	 0.0934	 -0.0008
g0218390-151909	 34.66245	 -15.3191	 15627	 -1	 -1	 +0.0263	 0.1215	 -0.0129
g0218410-063713	 34.67085	 -6.6203	 13185	 12575	 1071	 +0.0302	 0.1046	 -0.0107
g0219052-064727	 34.77165	 -6.7909	 5061	 4838	 194	 +0.0340	 0.0922	 +0.0009
g0219318-225200	 34.88235	 -22.8668	 9619	 -1	 -1	 +0.0702	 0.0964	 -0.0054
g0219422-101415	 34.92585	 -10.2374	 16039	 -1	 -1	 +0.0766	 0.1416	 -0.0251
g0219450-065060	 34.93740	 -6.8499	 4642	 4838	 194	 -0.1963	 0.1047	 -0.0062
g0219462-053919	 34.94235	 -5.6552	 12405	 -1	 -1	 -0.0195	 0.1186	 -0.0148
g0219518-043155	 34.96575	 -4.5318	 12284	 -1	 -1	 +0.1943	 0.0916	 -0.0039
g0220253-164455	 35.10555	 -16.7485	 9696	 9765	 755	 +0.0531	 0.0976	 -0.0064
g0220263-315816	 35.10975	 -31.9712	 10274	 9909	 705	 -0.0281	 0.1365	 -0.0248
g0220300-364356	 35.12490	 -36.7322	 9210	 -1	 -1	 -0.1779	 0.1162	 -0.0123
g0220367-182835	 35.15280	 -18.4764	 9700	 -1	 -1	 -0.0342	 0.1295	 -0.0216
g0221008-204924	 35.25330	 -20.8233	 9705	 9719	 765	 +0.0332	 0.1085	 -0.0104
g0221472-100125	 35.44680	 -10.0237	 4979	 -1	 -1	 +0.1356	 0.0919	 +0.0011
g0221586-055315	 35.49420	 -5.8876	 14447	 -1	 -1	 +0.0377	 0.1135	 -0.0128
g0222028-583629	 35.51160	 -58.6080	 8723	 9155	 665	 -0.0732	 0.0993	 -0.0091
g0222047-073344	 35.51955	 -7.5622	 11571	 -1	 -1	 +0.0672	 0.1040	 -0.0103
g0222263-061739	 35.60970	 -6.2942	 12499	 -1	 -1	 -0.0608	 0.1184	 -0.0122
g0222296-061533	 35.62320	 -6.2590	 12439	 -1	 -1	 +0.0851	 0.1130	 -0.0138
g0222473-412216	 35.69715	 -41.3711	 5060	 4938	 205	 -0.0102	 0.0940	 +0.0005
g0223188-185023	 35.82810	 -18.8397	 9614	 -1	 -1	 +0.0263	 0.0936	 -0.0063
g0223214-213228	 35.83905	 -21.5412	 8840	 -1	 -1	 +0.0117	 0.1045	 -0.0084
g0223431-051004	 35.92965	 -5.1679	 12949	 -1	 -1	 -0.0351	 0.1076	 -0.0087
g0223448-171243	 35.93685	 -17.2119	 9761	 -1	 -1	 -0.0174	 0.1145	 -0.0144
g0223537-072109	 35.97360	 -7.3524	 9295	 9286	 647	 +0.1714	 0.0920	 -0.0011
g0223548-044739	 35.97810	 -4.7942	 13099	 -1	 -1	 +0.0435	 0.1206	 -0.0167
g0224025-070738	 36.01065	 -7.1271	 9534	 9286	 647	 -0.2958	 0.1970	 -0.0358
g0224291-582602	 36.12105	 -58.4339	 9203	 9155	 665	 +0.0736	 0.0947	 -0.0044
g0224315-080040	 36.13110	 -8.0112	 16072	 15905	 1515	 +0.0621	 0.1000	 -0.0071
g0224328-613956	 36.13665	 -61.6656	 14793	 -1	 -1	 +0.0285	 0.1502	 -0.0285
g0225064-061834	 36.27675	 -6.3095	 15440	 15758	 1495	 +0.0808	 0.1144	 -0.0131
g0225217-061305	 36.34035	 -6.2181	 15471	 15758	 1495	 +0.0438	 0.1143	 -0.0108
g0225298-040042	 36.37410	 -4.0116	 12830	 -1	 -1	 -0.0429	 0.1099	 -0.0093
g0225314-592838	 36.38070	 -59.4773	 13075	 -1	 -1	 +0.0900	 0.0967	 -0.0084
g0225363-035541	 36.40110	 -3.9281	 12770	 -1	 -1	 -0.0161	 0.1463	 -0.0280
g0225365-160635	 36.40200	 -16.1096	 15067	 -1	 -1	 +0.0902	 0.1133	 -0.0134
g0225422-084021	 36.42570	 -8.6724	 15564	 16030	 1459	 -0.0057	 0.1380	 -0.0161
g0225423-231744	 36.42630	 -23.2956	 15652	 15662	 1475	 +0.1107	 0.1277	 -0.0197
g0225469-054232	 36.44550	 -5.7088	 16040	 15758	 1495	 -0.2055	 0.1302	 +0.0048
g0225484-060130	 36.45150	 -6.0249	 15561	 -1	 -1	 -0.0792	 0.1434	 -0.0136
g0225541-052028	 36.47550	 -5.3410	 15950	 15942	 1530	 -0.1401	 0.1224	 -0.0030
g0226007-235739	 36.50295	 -23.9608	 16104	 -1	 -1	 +0.0800	 0.1111	 -0.0111
g0226155-060627	 36.56445	 -6.1074	 14602	 -1	 -1	 +0.1967	 0.1199	 -0.0152
g0226161-232923	 36.56730	 -23.4898	 15593	 15662	 1475	 +0.0195	 0.1457	 -0.0241
g0226339-223835	 36.64140	 -22.6429	 10975	 -1	 -1	 +0.0711	 0.1205	 -0.0161
g0226362-232502	 36.65100	 -23.4171	 15774	 15662	 1475	 +0.0813	 0.1034	 -0.0088
g0227001-225613	 36.75030	 -22.9371	 10377	 10248	 796	 -0.2330	 0.1096	 -0.0046
g0227023-191514	 36.75945	 -19.2540	 9649	 9740	 751	 +0.0545	 0.0943	 -0.0056
g0227051-511745	 36.77145	 -51.2958	 14034	 -1	 -1	 -0.1156	 0.1388	 -0.0121
g0227078-225954	 36.78255	 -22.9984	 10167	 10248	 796	 +0.0984	 0.1106	 -0.0092
g0227132-183031	 36.80475	 -18.5085	 4641	 -1	 -1	 -0.0419	 0.0973	 +0.0003
g0227179-191122	 36.82440	 -19.1894	 9679	 9740	 751	 -0.0137	 0.0940	 -0.0073
g0227465-233321	 36.94395	 -23.5558	 15655	 15662	 1475	 +0.0262	 0.1543	 -0.0292
g0227496-052605	 36.95640	 -5.4348	 13614	 -1	 -1	 -0.1121	 0.1245	 -0.0090
g0228000-024038	 37.00020	 -2.6773	 12232	 -1	 -1	 -0.0288	 0.1429	 -0.0263
g0228078-031640	 37.03260	 -3.2778	 15920	 15909	 1444	 -0.2586	 0.1186	 +0.0156
g0228201-315252	 37.08375	 -31.8810	 4466	 -1	 -1	 +0.0256	 0.0958	 +0.0010
g0228372-024938	 37.15485	 -2.8271	 15860	 15873	 1498	 +0.0831	 0.1046	 -0.0093
g0228373-024441	 37.15545	 -2.7448	 16040	 15873	 1498	 +0.0326	 0.1437	 -0.0240
g0228373-103221	 37.15545	 -10.5392	 4238	 4407	 145	 +0.0513	 0.1052	 +0.0011
g0228374-023919	 37.15590	 -2.6551	 15770	 15873	 1498	 -0.1527	 0.1055	 -0.0002
g0229068-053360	 37.27845	 -5.5666	 8999	 -1	 -1	 -0.1045	 0.1038	 -0.0105
g0229075-184510	 37.28130	 -18.7528	 9770	 -1	 -1	 -0.0910	 0.1156	 -0.0145
g0229091-544413	 37.28790	 -54.7369	 9881	 -1	 -1	 +0.0377	 0.1006	 -0.0082
g0229097-104941	 37.29030	 -10.8281	 4209	 4407	 145	 -0.0048	 0.0998	 +0.0009
g0229291-583246	 37.37130	 -58.5460	 9447	 9325	 605	 -0.1146	 0.1485	 -0.0307
g0229318-424841	 37.38240	 -42.8114	 5071	 5259	 209	 -0.0104	 0.0941	 +0.0001
g0229345-575919	 37.39365	 -57.9885	 11423	 -1	 -1	 -0.0988	 0.1144	 -0.0106
g0230165-581010	 37.56885	 -58.1694	 9326	 9325	 605	 +0.0160	 0.1462	 -0.0278
g0230279-430137	 37.61625	 -43.0269	 5402	 5259	 209	 +0.0007	 0.0941	 +0.0002
g0230339-043729	 37.64115	 -4.6248	 8790	 -1	 -1	 -0.1235	 0.1020	 -0.0098
g0230428-025620	 37.67850	 -2.9390	 5490	 -1	 -1	 +0.2305	 0.0981	 +0.0011
g0230454-135852	 37.68900	 -13.9810	 10272	 -1	 -1	 -0.0301	 0.1007	 -0.0095
g0230534-603136	 37.72245	 -60.5267	 15242	 -1	 -1	 +0.1990	 0.1491	 -0.0313
g0231132-591551	 37.80510	 -59.2642	 12179	 -1	 -1	 -0.0553	 0.1048	 -0.0082
g0231147-174112	 37.81110	 -17.6867	 9321	 9494	 699	 -0.1322	 0.1050	 -0.0098
g0231262-173913	 37.85910	 -17.6537	 9651	 9494	 699	 -0.0140	 0.0965	 -0.0081
g0231379-504447	 37.90785	 -50.7463	 14964	 -1	 -1	 -0.1821	 0.1576	 -0.0052
g0231388-443128	 37.91160	 -44.5243	 5199	 -1	 -1	 +0.1540	 0.0921	 +0.0011
g0231413-091801	 37.92210	 -9.3004	 4600	 -1	 -1	 +0.0504	 0.0946	 +0.0010
g0231483-010926	 37.95105	 -1.1571	 15863	 -1	 -1	 -0.0203	 0.1171	 -0.0077
g0231494-053642	 37.95585	 -5.6115	 14428	 -1	 -1	 +0.0343	 0.1433	 -0.0263
g0232072-012143	 38.02980	 -1.3620	 11097	 -1	 -1	 +0.0645	 0.0985	 -0.0084
g0232127-171301	 38.05305	 -17.2168	 8451	 -1	 -1	 +0.1013	 0.0953	 -0.0022
g0232326-051543	 38.13585	 -5.2619	 16108	 -1	 -1	 -0.2710	 0.1267	 +0.0226
g0232328-623505	 38.13645	 -62.5847	 9795	 -1	 -1	 +0.0229	 0.1030	 -0.0094
g0232467-173528	 38.19465	 -17.5912	 10282	 -1	 -1	 +0.0359	 0.1140	 -0.0135
g0232558-000753	 38.23260	 -0.1313	 16013	 -1	 -1	 +0.0008	 0.1034	 -0.0047
g0233034-104536	 38.26425	 -10.7600	 4274	 4366	 170	 +0.0257	 0.1011	 +0.0010
g0233184-173645	 38.32665	 -17.6124	 9773	 -1	 -1	 -0.0912	 0.1063	 -0.0110
g0233322-201056	 38.38410	 -20.1822	 9748	 -1	 -1	 +0.0290	 0.0925	 -0.0060
g0233461-163040	 38.44185	 -16.5111	 7313	 -1	 -1	 +0.0937	 0.0948	 -0.0007
g0233477-590354	 38.44860	 -59.0650	 13349	 -1	 -1	 -0.1969	 0.1197	 -0.0032
g0234079-135351	 38.53305	 -13.8975	 14893	 -1	 -1	 -0.1056	 0.1405	 -0.0117
g0234104-030858	 38.54340	 -3.1495	 15838	 -1	 -1	 -0.1696	 0.1375	 -0.0032
g0234259-141618	 38.60790	 -14.2716	 4461	 4419	 150	 -0.0077	 0.0994	 +0.0009
g0234378-005847	 38.65740	 -0.9798	 14396	 -1	 -1	 +0.0925	 0.1116	 -0.0131
g0234388-010756	 38.66160	 -1.1322	 14367	 -1	 -1	 -0.0544	 0.1048	 -0.0048
g0234415-011419	 38.67270	 -1.2385	 10980	 -1	 -1	 +0.2855	 0.0971	 -0.0005
g0234549-004746	 38.72850	 -0.7960	 14456	 -1	 -1	 +0.1730	 0.1039	 -0.0101
g0235245-100746	 38.85195	 -10.1294	 8953	 -1	 -1	 -0.1089	 0.1592	 -0.0381
g0235344-060350	 38.89320	 -6.0639	 9007	 -1	 -1	 +0.1247	 0.1260	 -0.0085
g0235446-133918	 38.93580	 -13.6549	 4402	 4419	 150	 +0.0486	 0.1042	 +0.0011
g0235478-741431	 38.94930	 -74.2419	 8135	 -1	 -1	 +0.1321	 0.1251	 -0.0049
g0236134-091835	 39.05595	 -9.3097	 12850	 -1	 -1	 +0.1597	 0.0935	 -0.0058
g0236310-532531	 39.12915	 -53.4251	 15338	 -1	 -1	 +0.0563	 0.1181	 -0.0139
g0236489-085927	 39.20370	 -8.9907	 12520	 -1	 -1	 +0.1614	 0.0969	 -0.0063
g0237240-115214	 39.35010	 -11.8706	 8058	 8014	 532	 -0.0703	 0.1051	 -0.0102
g0237314-605137	 39.38085	 -60.8602	 7122	 -1	 -1	 +0.0452	 0.1041	 -0.0028
g0237587-015039	 39.49470	 -1.8442	 8346	 -1	 -1	 +0.1451	 0.0984	 -0.0012
g0238104-093238	 39.54315	 -9.5439	 13002	 -1	 -1	 -0.0798	 0.1124	 -0.0074
g0238116-061314	 39.54840	 -6.2207	 12189	 -1	 -1	 -0.0874	 0.1168	 -0.0104
g0238154-035843	 39.56415	 -3.9786	 6550	 -1	 -1	 +0.0653	 0.1082	 -0.0013
g0238251-271347	 39.60450	 -27.2297	 13308	 -1	 -1	 +0.0863	 0.1082	 -0.0122
g0238449-630725	 39.68700	 -63.1235	 15556	 -1	 -1	 -0.1111	 0.1370	 -0.0088
g0238489-291118	 39.70395	 -29.1882	 14752	 -1	 -1	 +0.1097	 0.1082	 -0.0121
g0238495-083313	 39.70605	 -8.5535	 11233	 -1	 -1	 -0.1374	 0.1214	 -0.0107
g0239058-065649	 39.77415	 -6.9468	 6764	 -1	 -1	 -0.1016	 0.1013	 -0.0073
g0239491-025344	 39.95445	 -2.8954	 12996	 -1	 -1	 +0.1540	 0.1056	 -0.0097
g0239546-013234	 39.97755	 -1.5427	 13085	 -1	 -1	 +0.0241	 0.0983	 -0.0083
g0240026-095113	 40.01100	 -9.8536	 15643	 -1	 -1	 -0.1027	 0.1384	 -0.0093
g0240037-125048	 40.01550	 -12.8465	 10282	 10093	 799	 -0.1268	 0.1067	 -0.0091
g0240044-225522	 40.01850	 -22.9228	 9762	 -1	 -1	 +0.0160	 0.1180	 -0.0149
g0240161-084637	 40.06710	 -8.7770	 7038	 -1	 -1	 +0.0008	 0.1113	 -0.0058
g0240205-122918	 40.08525	 -12.4884	 9592	 -1	 -1	 +0.0977	 0.1122	 -0.0082
g0240252-052625	 40.10505	 -5.4404	 6854	 -1	 -1	 +0.1190	 0.0971	 +0.0002
g0240289-125238	 40.12035	 -12.8772	 10042	 10093	 799	 -0.1034	 0.1004	 -0.0083
g0240315-202222	 40.13100	 -20.3727	 10506	 10287	 805	 -0.0018	 0.1074	 -0.0117
g0240459-170713	 40.19145	 -17.1202	 9361	 -1	 -1	 -0.0315	 0.1045	 -0.0107
g0240548-230456	 40.22835	 -23.0822	 15789	 -1	 -1	 -0.0647	 0.1028	 -0.0024
g0241014-044951	 40.25580	 -4.8309	 12670	 -1	 -1	 +0.0818	 0.1168	 -0.0153
g0241045-132646	 40.26870	 -13.4461	 8006	 -1	 -1	 +0.1027	 0.0935	 -0.0014
g0241056-192410	 40.27350	 -19.4027	 10505	 -1	 -1	 -0.0764	 0.1356	 -0.0232
g0241139-145728	 40.30770	 -14.9578	 7199	 7196	 420	 +0.0445	 0.0964	 -0.0021
g0241166-185655	 40.31925	 -18.9485	 7446	 7597	 449	 -0.1253	 0.1011	 -0.0098
g0241178-095558	 40.32420	 -9.9326	 10758	 -1	 -1	 +0.1166	 0.1128	 -0.0099
g0241224-180953	 40.34340	 -18.1648	 10173	 -1	 -1	 -0.0049	 0.1056	 -0.0111
g0241239-623421	 40.34970	 -62.5726	 8001	 -1	 -1	 +0.2136	 0.1126	 +0.0000
g0241263-130742	 40.35945	 -13.1283	 10134	 10093	 799	 +0.0421	 0.0938	 -0.0064
g0241299-024620	 40.37445	 -2.7722	 12968	 -1	 -1	 +0.0248	 0.0985	 -0.0085
g0241443-165817	 40.43445	 -16.9714	 9362	 -1	 -1	 -0.0777	 0.1448	 -0.0293
g0241451-145054	 40.43805	 -14.8483	 7049	 7196	 420	 -0.0654	 0.0960	 -0.0055
g0241508-005026	 40.46175	 -0.8407	 10927	 -1	 -1	 -0.1894	 0.1221	 -0.0088
g0241566-011921	 40.48590	 -1.3225	 12848	 -1	 -1	 -0.0539	 0.1033	 -0.0070
g0241570-064732	 40.48755	 -6.7923	 4939	 -1	 -1	 -0.2199	 0.1050	 -0.0076
g0242148-782325	 40.56150	 -78.3903	 13820	 -1	 -1	 -0.0177	 0.1333	 -0.0196
g0242230-030627	 40.59570	 -3.1075	 6704	 6664	 391	 -0.0488	 0.0944	 -0.0037
g0242334-092804	 40.63935	 -9.4678	 9110	 -1	 -1	 +0.0827	 0.0942	 -0.0037
g0242383-122516	 40.65960	 -12.4211	 4079	 4038	 120	 -0.0050	 0.0992	 +0.0010
g0242385-033812	 40.66035	 -3.6366	 6645	 6664	 391	 +0.0474	 0.1236	 -0.0045
g0242444-853213	 40.68480	 -85.5369	 12799	 -1	 -1	 -0.0884	 0.1247	 -0.0118
g0242456-192531	 40.68990	 -19.4254	 7569	 7597	 449	 +0.1257	 0.0935	 -0.0003
g0242486-084847	 40.70250	 -8.8129	 9200	 -1	 -1	 -0.0688	 0.1783	 -0.0526
g0242520-095560	 40.71645	 -9.9332	 8512	 -1	 -1	 -0.0227	 0.1598	 -0.0361
g0242571-100259	 40.73790	 -10.0497	 9232	 -1	 -1	 +0.0730	 0.1257	 -0.0130
g0243139-080730	 40.80810	 -8.1251	 9109	 9098	 598	 -0.0505	 0.0987	 -0.0089
g0243153-662538	 40.81365	 -66.4272	 5678	 -1	 -1	 +0.0180	 0.1005	 -0.0004
g0243163-151541	 40.81770	 -15.2614	 10380	 -1	 -1	 +0.1360	 0.1147	 -0.0086
g0243220-034606	 40.84185	 -3.7684	 13062	 12923	 1148	 +0.0079	 0.1239	 -0.0173
g0243271-080633	 40.86270	 -8.1093	 9080	 9098	 598	 +0.2079	 0.1017	 -0.0008
g0243291-010010	 40.87110	 -1.0028	 11560	 -1	 -1	 -0.2007	 0.1869	 -0.0309
g0243420-154220	 40.92495	 -15.7055	 7443	 7533	 455	 -0.0620	 0.1043	 -0.0085
g0243460-081057	 40.94145	 -8.1825	 8930	 9098	 598	 -0.0931	 0.1686	 -0.0453
g0243470-134901	 40.94580	 -13.8168	 7950	 -1	 -1	 -0.1564	 0.1077	 -0.0118
g0244079-752246	 41.03280	 -75.3793	 15187	 -1	 -1	 +0.1756	 0.0969	 -0.0082
g0244080-092709	 41.03340	 -9.4524	 8573	 -1	 -1	 -0.0100	 0.0968	 -0.0064
g0244208-163921	 41.08680	 -16.6558	 7326	 -1	 -1	 +0.0669	 0.1159	 -0.0043
g0244226-094416	 41.09430	 -9.7377	 6775	 -1	 -1	 -0.0458	 0.1222	 -0.0108
g0244256-143739	 41.10645	 -14.6276	 13288	 -1	 -1	 -0.0509	 0.1236	 -0.0128
g0244315-143844	 41.13120	 -14.6455	 13258	 -1	 -1	 +0.1552	 0.1438	 -0.0271
g0244360-194034	 41.14980	 -19.6761	 8621	 -1	 -1	 -0.0280	 0.0997	 -0.0082
g0244375-234136	 41.15640	 -23.6933	 14925	 -1	 -1	 -0.2404	 0.1141	 +0.0051
g0244393-160425	 41.16360	 -16.0736	 10443	 -1	 -1	 +0.1440	 0.0975	 -0.0043
g0244417-725122	 41.17380	 -72.8560	 14818	 -1	 -1	 +0.1913	 0.0995	 -0.0087
g0244441-052918	 41.18370	 -5.4882	 8748	 -1	 -1	 +0.2434	 0.1050	 +0.0002
g0244454-080951	 41.18940	 -8.1641	 8782	 9098	 598	 -0.0250	 0.1362	 -0.0240
g0244537-173933	 41.22360	 -17.6591	 7088	 7216	 422	 +0.1212	 0.0922	 +0.0001
g0244585-011015	 41.24385	 -1.1708	 8265	 -1	 -1	 -0.0602	 0.1035	 -0.0097
g0245133-082054	 41.30535	 -8.3484	 9262	 9098	 598	 -0.1106	 0.1223	 -0.0177
g0245224-173159	 41.34345	 -17.5332	 8588	 -1	 -1	 +0.0662	 0.0971	 -0.0040
g0245253-204919	 41.35545	 -20.8218	 10003	 -1	 -1	 +0.0273	 0.1084	 -0.0115
g0245296-173232	 41.37315	 -17.5422	 8528	 -1	 -1	 +0.0242	 0.0919	 -0.0044
g0245361-174120	 41.40030	 -17.6889	 7359	 7216	 422	 +0.1486	 0.0938	 +0.0004
g0245393-244853	 41.41380	 -24.8148	 6685	 6687	 348	 +0.1857	 0.0902	 +0.0010
g0245412-081050	 41.42175	 -8.1805	 8753	 9098	 598	 +0.0750	 0.1019	 -0.0057
g0245514-282428	 41.46405	 -28.4077	 12900	 -1	 -1	 -0.1275	 0.1440	 -0.0156
g0245525-170230	 41.46870	 -17.0417	 7119	 -1	 -1	 +0.0235	 0.1066	 -0.0042
g0245585-150451	 41.49390	 -15.0809	 7925	 7895	 493	 -0.0914	 0.1051	 -0.0107
g0246068-073804	 41.52840	 -7.6343	 8783	 -1	 -1	 -0.0795	 0.1098	 -0.0126
g0246083-811660	 41.53470	 -81.2832	 12153	 -1	 -1	 -0.1016	 0.1530	 -0.0279
g0246099-081846	 41.54115	 -8.3128	 9533	 9098	 598	 +0.0547	 0.1117	 -0.0089
g0246101-150423	 41.54220	 -15.0731	 7925	 7895	 493	 -0.0460	 0.0943	 -0.0060
g0246245-014433	 41.60205	 -1.7425	 6648	 -1	 -1	 -0.1365	 0.1020	 -0.0086
g0246303-261460	 41.62620	 -26.2499	 6989	 -1	 -1	 +0.1020	 0.1093	 -0.0012
g0246334-003915	 41.63940	 -0.6543	 12732	 12738	 1102	 -0.0571	 0.1047	 -0.0072
g0246335-245158	 41.63970	 -24.8661	 6596	 6687	 348	 -0.0363	 0.0921	 -0.0029
g0246467-004344	 41.69460	 -0.7288	 12912	 12738	 1102	 +0.0636	 0.1279	 -0.0201
g0246524-062342	 41.71845	 -6.3951	 8992	 -1	 -1	 +0.0710	 0.1068	 -0.0067
g0247023-835535	 41.75940	 -83.9265	 12793	 -1	 -1	 +0.0471	 0.1392	 -0.0258
g0247068-025821	 41.77815	 -2.9726	 7370	 -1	 -1	 +0.0136	 0.1145	 -0.0070
g0247170-002325	 41.82060	 -0.3903	 12913	 12738	 1102	 -0.2521	 0.1204	 -0.0020
g0247199-144806	 41.83290	 -14.8018	 7866	 7895	 493	 +0.0765	 0.0935	 -0.0020
g0247210-034950	 41.83770	 -3.8306	 12827	 -1	 -1	 -0.1529	 0.1375	 -0.0122
g0247243-221604	 41.85135	 -22.2679	 10938	 10904	 864	 -0.1496	 0.1235	 -0.0117
g0247278-001706	 41.86590	 -0.2851	 6168	 6703	 349	 +0.2498	 0.1049	 +0.0011
g0247487-145336	 41.95305	 -14.8934	 13203	 -1	 -1	 -0.0615	 0.1394	 -0.0197
g0248076-221224	 42.03165	 -22.2066	 11299	 10904	 864	 +0.1350	 0.1141	 -0.0096
g0248141-293144	 42.05850	 -29.5288	 6729	 6695	 380	 -0.0736	 0.1090	 -0.0081
g0248262-453801	 42.10920	 -45.6335	 15201	 -1	 -1	 -0.0111	 0.1340	 -0.0161
g0248363-113722	 42.15135	 -11.6228	 9661	 -1	 -1	 -0.0808	 0.1290	 -0.0207
g0248385-075704	 42.16050	 -7.9511	 9086	 -1	 -1	 +0.0141	 0.0984	 -0.0071
g0248485-195817	 42.20205	 -19.9713	 4250	 -1	 -1	 +0.0056	 0.1001	 +0.0010
g0248521-003127	 42.21690	 -0.5241	 7099	 6703	 349	 -0.0511	 0.1232	 -0.0110
g0248570-283233	 42.23730	 -28.5424	 6938	 -1	 -1	 +0.0775	 0.0950	 -0.0006
g0248573-304734	 42.23880	 -30.7929	 6643	 6705	 306	 -0.2275	 0.1131	 -0.0140
g0248578-023006	 42.24075	 -2.5017	 12768	 -1	 -1	 +0.0343	 0.1010	 -0.0095
g0249041-142814	 42.26700	 -14.4706	 8257	 -1	 -1	 -0.0388	 0.0958	 -0.0070
g0249084-311723	 42.28515	 -31.2896	 5865	 6705	 306	 +0.0013	 0.0956	 -0.0023
g0249150-310306	 42.31245	 -31.0516	 6584	 6705	 306	 -0.1377	 0.1340	 -0.0218
g0249257-022460	 42.35730	 -2.4166	 12888	 -1	 -1	 -0.1349	 0.1180	 -0.0070
g0249290-003402	 42.37080	 -0.5673	 13126	 -1	 -1	 +0.1085	 0.1392	 -0.0266
g0249339-311122	 42.39120	 -31.1894	 6675	 6705	 306	 -0.0033	 0.0935	 -0.0023
g0249407-003357	 42.41955	 -0.5659	 13336	 -1	 -1	 +0.0315	 0.1064	 -0.0109
g0249559-311715	 42.48285	 -31.2875	 6226	 6705	 306	 -0.1971	 0.1308	 -0.0219
g0250079-001601	 42.53280	 -0.2670	 8510	 -1	 -1	 +0.0199	 0.1171	 -0.0110
g0250161-052052	 42.56715	 -5.3477	 12922	 -1	 -1	 +0.0724	 0.1213	 -0.0174
g0250163-344857	 42.56775	 -34.8158	 10763	 10756	 814	 -0.0951	 0.1079	 -0.0097
g0250290-160717	 42.62070	 -16.1214	 8951	 -1	 -1	 -0.0227	 0.1038	 -0.0098
g0250318-312341	 42.63240	 -31.3947	 6497	 6705	 306	 -0.0028	 0.1218	 -0.0073
g0250419-313015	 42.67470	 -31.5040	 7067	 6705	 306	 -0.1818	 0.1332	 -0.0233
g0250421-432308	 42.67545	 -43.3855	 13787	 -1	 -1	 -0.0122	 0.1106	 -0.0096
g0250453-233906	 42.68865	 -23.6517	 15682	 -1	 -1	 -0.1079	 0.1060	 -0.0021
g0251025-094209	 42.76020	 -9.7024	 9901	 -1	 -1	 +0.0231	 0.1431	 -0.0271
g0251133-005042	 42.80535	 -0.8451	 6502	 6703	 349	 -0.1868	 0.1700	 -0.0468
g0251163-311939	 42.81780	 -31.3276	 6408	 6705	 306	 -0.1491	 0.1276	 -0.0197
g0251204-680848	 42.83520	 -68.1467	 8357	 -1	 -1	 +0.1651	 0.0961	 -0.0006
g0251351-004402	 42.89640	 -0.7337	 6773	 6703	 349	 +0.0334	 0.1253	 -0.0056
g0251416-071509	 42.92325	 -7.2526	 13166	 -1	 -1	 -0.0465	 0.1294	 -0.0162
g0251561-005011	 42.98385	 -0.8363	 6623	 6703	 349	 -0.0378	 0.0961	 -0.0038
g0251590-692605	 42.99585	 -69.4348	 10731	 -1	 -1	 +0.1792	 0.1002	 -0.0039
g0252017-135208	 43.00725	 -13.8690	 10268	 -1	 -1	 +0.0837	 0.1184	 -0.0126
g0252132-064554	 43.05510	 -6.7649	 9719	 -1	 -1	 +0.0293	 0.0977	 -0.0074
g0252186-011746	 43.07745	 -1.2962	 7105	 6703	 349	 -0.0990	 0.1004	 -0.0069
g0252213-575653	 43.08885	 -57.9481	 8800	 -1	 -1	 +0.0843	 0.0965	 -0.0035
g0252223-314902	 43.09305	 -31.8173	 6530	 -1	 -1	 -0.1009	 0.0981	 -0.0058
g0252371-211433	 43.15455	 -21.2426	 11122	 -1	 -1	 -0.0041	 0.1055	 -0.0112
g0252518-011629	 43.21590	 -1.2747	 6716	 6703	 349	 +0.0592	 0.0928	 -0.0006
g0252558-141422	 43.23225	 -14.2396	 8711	 -1	 -1	 +0.0165	 0.1065	 -0.0084
g0252590-245145	 43.24560	 -24.8624	 11400	 -1	 -1	 -0.0779	 0.1696	 -0.0406
g0253262-013110	 43.35900	 -1.5195	 6837	 6703	 349	 -0.3949	 0.1560	 -0.0238
g0253359-584040	 43.39965	 -58.6778	 8714	 -1	 -1	 -0.1909	 0.1047	 -0.0085
g0254053-072042	 43.52205	 -7.3451	 9033	 -1	 -1	 -0.0640	 0.1240	 -0.0187
g0254134-730812	 43.55595	 -73.1367	 8167	 -1	 -1	 -0.0131	 0.0965	 -0.0058
g0254150-082848	 43.56270	 -8.4801	 5137	 -1	 -1	 +0.0472	 0.1198	 +0.0001
g0254215-135646	 43.58970	 -13.9461	 8833	 -1	 -1	 -0.0034	 0.1002	 -0.0077
g0254259-223013	 43.60785	 -22.5035	 8489	 -1	 -1	 -0.1673	 0.1279	 -0.0194
g0254320-013107	 43.63335	 -1.5186	 12684	 -1	 -1	 -0.0066	 0.1094	 -0.0116
g0254391-101126	 43.66290	 -10.1905	 9877	 9906	 785	 -0.2792	 0.1196	 -0.0059
g0254415-302538	 43.67280	 -30.4273	 6349	 6558	 341	 -0.2417	 0.1021	 -0.0099
g0254453-513019	 43.68870	 -51.5052	 9589	 -1	 -1	 +0.0091	 0.1025	 -0.0094
g0254464-132724	 43.69335	 -13.4567	 6794	 -1	 -1	 -0.0223	 0.1031	 -0.0045
g0254498-304043	 43.70745	 -30.6786	 6260	 6558	 341	 -0.1041	 0.0963	 -0.0056
g0254530-153909	 43.72080	 -15.6526	 8806	 -1	 -1	 +0.1131	 0.1012	 -0.0033
g0255035-142431	 43.76460	 -14.4087	 8534	 8520	 557	 -0.1418	 0.1206	 -0.0169
g0255066-000945	 43.77750	 -0.1625	 8157	 -1	 -1	 -0.1213	 0.1152	 -0.0148
g0255067-103340	 43.77795	 -10.5611	 9878	 -1	 -1	 +0.0304	 0.1155	 -0.0136
g0255068-104513	 43.77840	 -10.7536	 8679	 -1	 -1	 +0.0313	 0.1270	 -0.0147
g0255161-295001	 43.81710	 -29.8335	 6558	 -1	 -1	 +0.0522	 0.1188	 -0.0030
g0255257-230250	 43.85700	 -23.0472	 10410	 -1	 -1	 -0.1260	 0.1251	 -0.0163
g0255265-140400	 43.86045	 -14.0668	 8175	 8520	 557	 +0.1284	 0.0981	 -0.0021
g0255363-100824	 43.90110	 -10.1400	 9938	 9906	 785	 +0.0782	 0.0998	 -0.0064
g0255404-272523	 43.91850	 -27.4231	 5114	 -1	 -1	 -0.0079	 0.0943	 +0.0003
g0255411-102923	 43.92120	 -10.4897	 9908	 -1	 -1	 +0.0720	 0.1046	 -0.0078
g0255568-140651	 43.98675	 -14.1142	 8445	 8520	 557	 -0.0827	 0.1237	 -0.0186
g0255576-121119	 43.98990	 -12.1886	 8472	 -1	 -1	 -0.2554	 0.2006	 -0.0593
g0255584-453357	 43.99335	 -45.5658	 8852	 -1	 -1	 +0.0711	 0.0989	 -0.0048
g0256114-145723	 44.04735	 -14.9563	 8807	 8736	 613	 +0.0118	 0.1286	 -0.0167
g0256317-135450	 44.13225	 -13.9138	 8536	 8520	 557	 -0.0064	 0.1725	 -0.0433
g0256343-134758	 44.14305	 -13.7996	 8835	 8520	 557	 +0.0838	 0.1028	 -0.0042
g0256343-150331	 44.14275	 -15.0587	 8717	 8736	 613	 +0.1273	 0.1377	 -0.0101
g0256405-005614	 44.16870	 -0.9373	 12745	 -1	 -1	 +0.1266	 0.1523	 -0.0332
g0256447-420719	 44.18610	 -42.1218	 13429	 -1	 -1	 -0.1378	 0.1097	 -0.0036
g0257003-220329	 44.25105	 -22.0580	 11309	 -1	 -1	 -0.2690	 0.1298	 -0.0057
g0257054-420159	 44.27235	 -42.0331	 13729	 -1	 -1	 +0.0160	 0.1311	 -0.0204
g0257156-015439	 44.31510	 -1.9109	 11309	 -1	 -1	 -0.0142	 0.1159	 -0.0150
g0257218-061925	 44.34075	 -6.3237	 9365	 -1	 -1	 -0.1040	 0.1395	 -0.0256
g0257239-001834	 44.34930	 -0.3094	 8520	 -1	 -1	 +0.1354	 0.1110	 -0.0035
g0257390-102836	 44.41245	 -10.4767	 10121	 -1	 -1	 +0.2887	 0.1021	 -0.0000
g0257405-122932	 44.41890	 -12.4922	 14531	 -1	 -1	 -0.0376	 0.1395	 -0.0183
g0257422-142138	 44.42595	 -14.3604	 13634	 -1	 -1	 -0.0284	 0.1504	 -0.0271
g0257463-390625	 44.44275	 -39.1068	 10243	 -1	 -1	 -0.1081	 0.1184	 -0.0146
g0258001-044438	 44.50035	 -4.7438	 9305	 9029	 648	 +0.1147	 0.1153	 -0.0064
g0258178-044907	 44.57400	 -4.8185	 9035	 9029	 648	 -0.0930	 0.1028	 -0.0104
g0258292-112713	 44.62185	 -11.4537	 9703	 -1	 -1	 +0.0374	 0.1634	 -0.0378
g0258294-045816	 44.62260	 -4.9710	 8916	 9029	 648	 -0.1109	 0.1085	 -0.0119
g0258507-103718	 44.71110	 -10.6216	 9463	 -1	 -1	 -0.0831	 0.1215	 -0.0173
g0258553-064328	 44.73045	 -6.7244	 8648	 -1	 -1	 -0.2608	 0.1236	 -0.0111
g0259039-142507	 44.76615	 -14.4185	 8600	 -1	 -1	 +0.0005	 0.1068	 -0.0092
g0259136-411121	 44.80650	 -41.1892	 14178	 -1	 -1	 +0.1134	 0.1073	 -0.0119
g0259166-145046	 44.81910	 -14.8461	 8601	 -1	 -1	 -0.2600	 0.1844	 -0.0470
g0259172-780249	 44.82180	 -78.0470	 15682	 -1	 -1	 +0.0992	 0.1328	 -0.0220
g0259232-011000	 44.84670	 -1.1667	 8194	 8307	 548	 -0.0110	 0.1154	 -0.0115
g0259447-731450	 44.93610	 -73.2473	 8170	 -1	 -1	 -0.1681	 0.1031	 -0.0099
g0259461-782718	 44.94210	 -78.4549	 15743	 -1	 -1	 +0.0574	 0.1165	 -0.0125
g0259481-783926	 44.95020	 -78.6571	 15654	 -1	 -1	 +0.1102	 0.1075	 -0.0114
g0300049-120755	 45.02055	 -12.1319	 8987	 -1	 -1	 -0.0966	 0.1416	 -0.0272
g0300060-011716	 45.02490	 -1.2878	 8435	 8307	 548	 -0.2423	 0.1396	 -0.0216
g0300266-105359	 45.11070	 -10.8998	 10005	 9743	 600	 -0.0967	 0.1087	 -0.0118
g0300422-105248	 45.17580	 -10.8799	 10035	 9743	 600	 -0.0226	 0.1016	 -0.0097
g0300571-482948	 45.23790	 -48.4967	 12373	 -1	 -1	 +0.1796	 0.1188	 -0.0116
g0300593-102235	 45.24720	 -10.3764	 9196	 9743	 600	 +0.0349	 0.1072	 -0.0100
g0301054-385519	 45.27255	 -38.9220	 11295	 -1	 -1	 +0.0893	 0.1112	 -0.0116
g0301120-105359	 45.29985	 -10.8998	 9376	 9743	 600	 +0.0677	 0.0941	 -0.0051
g0301151-282804	 45.31290	 -28.4678	 6202	 -1	 -1	 +0.0562	 0.0951	 -0.0001
g0301255-735249	 45.35625	 -73.8802	 15038	 -1	 -1	 +0.2136	 0.1021	 -0.0087
g0301355-095447	 45.39795	 -9.9129	 9675	 -1	 -1	 -0.0664	 0.0974	 -0.0084
g0301428-150308	 45.42810	 -15.0523	 9234	 9254	 676	 +0.1567	 0.1252	 -0.0065
g0301510-150147	 45.46260	 -15.0298	 9264	 9254	 676	 +0.0414	 0.1040	 -0.0078
g0301545-531633	 45.47700	 -53.2759	 16316	 15960	 1493	 +0.0022	 0.1333	 -0.0149
g0302025-395932	 45.51030	 -39.9921	 5873	 -1	 -1	 +0.0631	 0.0927	 +0.0005
g0302064-135701	 45.52650	 -13.9502	 9412	 -1	 -1	 -0.1052	 0.1025	 -0.0098
g0302140-154924	 45.55845	 -15.8234	 13103	 -1	 -1	 +0.0119	 0.1280	 -0.0190
g0302193-534548	 45.58035	 -53.7634	 16018	 15960	 1493	 +0.2224	 0.1245	 -0.0179
g0302276-110256	 45.61485	 -11.0490	 8629	 9743	 600	 +0.0826	 0.0945	 -0.0048
g0302491-011436	 45.70440	 -1.2434	 11136	 -1	 -1	 -0.0612	 0.1228	 -0.0168
g0303071-363660	 45.77970	 -36.6166	 15818	 -1	 -1	 -0.0610	 0.1479	 -0.0155
g0303094-231156	 45.78915	 -23.1989	 10480	 -1	 -1	 -0.1063	 0.1221	 -0.0158
g0303221-105052	 45.84210	 -10.8479	 11688	 -1	 -1	 -0.1371	 0.1183	 -0.0087
g0303305-021454	 45.87720	 -2.2483	 5802	 -1	 -1	 +0.1855	 0.0943	 +0.0011
g0303309-154107	 45.87855	 -15.6853	 9087	 -1	 -1	 -0.0815	 0.1029	 -0.0103
g0303346-154044	 45.89430	 -15.6788	 9417	 -1	 -1	 +0.0167	 0.0978	 -0.0074
g0303442-104816	 45.93420	 -10.8044	 11838	 -1	 -1	 -0.0220	 0.1034	 -0.0099
g0303525-520704	 45.96855	 -52.1177	 12447	 -1	 -1	 -0.0161	 0.1165	 -0.0143
g0303545-115931	 45.97695	 -11.9918	 3806	 -1	 -1	 -0.0043	 0.0945	 +0.0011
g0303565-005829	 45.98550	 -0.9748	 13385	 -1	 -1	 -0.1676	 0.1402	 -0.0100
g0304131-145830	 46.05450	 -14.9749	 13494	 -1	 -1	 +0.0612	 0.1638	 -0.0411
g0304141-132629	 46.05885	 -13.4413	 14481	 -1	 -1	 -0.1687	 0.1335	 -0.0062
g0304190-105021	 46.07940	 -10.8392	 9920	 -1	 -1	 -0.2742	 0.1753	 -0.0245
g0304359-133034	 46.14960	 -13.5094	 14272	 14353	 1285	 -0.0459	 0.1162	 -0.0083
g0304399-133318	 46.16610	 -13.5549	 14212	 14353	 1285	 -0.0130	 0.1102	 -0.0083
g0304492-280245	 46.20480	 -28.0458	 12291	 -1	 -1	 +0.0236	 0.1261	 -0.0195
g0304578-120414	 46.24095	 -12.0704	 3627	 3729	 71	 -0.0855	 0.1018	 +0.0008
g0304578-401510	 46.24080	 -40.2528	 14481	 -1	 -1	 -0.1380	 0.1107	 -0.0027
g0305022-781005	 46.25895	 -78.1680	 7919	 -1	 -1	 -0.0472	 0.1131	 -0.0114
g0305106-010432	 46.29420	 -1.0754	 13178	 -1	 -1	 -0.1626	 0.1168	 -0.0043
g0305118-413403	 46.29915	 -41.5676	 9239	 -1	 -1	 -0.1311	 0.1163	 -0.0144
g0305141-142252	 46.30875	 -14.3811	 9207	 -1	 -1	 -0.0523	 0.1003	 -0.0094
g0305198-005815	 46.33245	 -0.9707	 13356	 -1	 -1	 +0.2300	 0.1287	 -0.0142
g0305254-555713	 46.35585	 -55.9535	 13480	 -1	 -1	 +0.0129	 0.1118	 -0.0122
g0305361-055910	 46.40040	 -5.9860	 9016	 8616	 496	 -0.1381	 0.1088	 -0.0120
g0305484-093245	 46.45170	 -9.5457	 9291	 9655	 717	 -0.0020	 0.0982	 -0.0085
g0306047-055323	 46.51950	 -5.8896	 8657	 8616	 496	 -0.1506	 0.1022	 -0.0096
g0306060-390211	 46.52505	 -39.0364	 6145	 -1	 -1	 +0.1615	 0.0903	 +0.0010
g0306073-083540	 46.53045	 -8.5944	 10219	 10251	 801	 +0.0626	 0.1264	 -0.0172
g0306118-011060	 46.54935	 -1.1832	 11531	 -1	 -1	 -0.2235	 0.1304	 -0.0077
g0306131-852414	 46.55460	 -85.4038	 13011	 -1	 -1	 +0.2556	 0.1270	 -0.0108
g0306265-093012	 46.61040	 -9.5034	 9951	 9655	 717	 -0.1015	 0.1162	 -0.0146
g0306385-003036	 46.66020	 -0.5100	 7423	 -1	 -1	 -0.2267	 0.1132	 -0.0132
g0306395-372429	 46.66440	 -37.4080	 15734	 -1	 -1	 -0.1979	 0.1093	 +0.0021
g0306411-003318	 46.67130	 -0.5550	 7213	 -1	 -1	 -0.1958	 0.1332	 -0.0228
g0306473-094804	 46.69710	 -9.8011	 9952	 9655	 717	 -0.1098	 0.1412	 -0.0258
g0306489-095602	 46.70355	 -9.9339	 9593	 9655	 717	 -0.0019	 0.1347	 -0.0233
g0306524-004740	 46.71840	 -0.7944	 3016	 -1	 -1	 +0.1832	 0.1029	 +0.0007
g0306559-093239	 46.73310	 -9.5441	 4646	 4625	 151	 +0.1006	 0.0956	 +0.0011
g0307001-734718	 46.75065	 -73.7884	 8174	 -1	 -1	 +0.0459	 0.1023	 -0.0047
g0307033-124042	 46.76385	 -12.6783	 12595	 -1	 -1	 -0.1574	 0.1338	 -0.0109
g0307153-021526	 46.81350	 -2.2572	 12702	 -1	 -1	 -0.0915	 0.1144	 -0.0080
g0307323-005752	 46.88460	 -0.9644	 11441	 11253	 926	 +0.2186	 0.0944	 -0.0023
g0307472-770201	 46.94685	 -77.0337	 15381	 -1	 -1	 +0.0417	 0.1111	 -0.0100
g0307518-695751	 46.96605	 -69.9640	 13168	 -1	 -1	 +0.0337	 0.1627	 -0.0395
g0308040-125254	 47.01645	 -12.8816	 12536	 -1	 -1	 -0.0971	 0.1160	 -0.0088
g0308055-005843	 47.02275	 -0.9785	 11082	 11253	 926	 +0.0508	 0.1366	 -0.0251
g0308102-151709	 47.04255	 -15.2859	 13230	 -1	 -1	 +0.1140	 0.1314	 -0.0223
g0308117-225522	 47.04885	 -22.9229	 10246	 -1	 -1	 +0.1812	 0.1039	 -0.0037
g0308118-040856	 47.04900	 -4.1487	 8119	 8475	 524	 -0.0689	 0.1145	 -0.0142
g0308155-041534	 47.06475	 -4.2595	 8449	 8475	 524	 +0.2345	 0.0990	 +0.0005
g0308164-225902	 47.06835	 -22.9840	 10726	 -1	 -1	 +0.0294	 0.1200	 -0.0167
g0308214-514621	 47.08905	 -51.7725	 14009	 -1	 -1	 +0.1317	 0.1250	 -0.0192
g0308240-685304	 47.09985	 -68.8845	 10796	 -1	 -1	 -0.0206	 0.1255	 -0.0190
g0308288-233653	 47.11995	 -23.6147	 12046	 -1	 -1	 +0.0264	 0.0981	 -0.0088
g0308428-110256	 47.17830	 -11.0489	 4920	 -1	 -1	 -0.4368	 0.1833	 -0.0505
g0308472-040606	 47.19675	 -4.1016	 8779	 8475	 524	 +0.1554	 0.0924	 -0.0007
g0309134-192636	 47.30595	 -19.4433	 9611	 -1	 -1	 -0.0542	 0.1110	 -0.0132
g0309143-400313	 47.30970	 -40.0536	 12057	 -1	 -1	 +0.0855	 0.0968	 -0.0082
g0309201-232543	 47.33385	 -23.4287	 11717	 -1	 -1	 -0.1326	 0.1399	 -0.0181
g0309210-022104	 47.33760	 -2.3511	 12046	 -1	 -1	 -0.0135	 0.1317	 -0.0212
g0309243-090640	 47.35110	 -9.1110	 9715	 -1	 -1	 -0.1144	 0.1286	 -0.0194
g0309280-020003	 47.36685	 -2.0009	 7908	 8271	 502	 -0.2762	 0.1383	 -0.0179
g0309334-094901	 47.38905	 -9.8170	 4290	 -1	 -1	 -0.0607	 0.1012	 +0.0004
g0309488-163012	 47.45310	 -16.5033	 13054	 -1	 -1	 +0.0345	 0.1342	 -0.0231
g0310027-133427	 47.51130	 -13.5741	 9422	 -1	 -1	 -0.1644	 0.1088	 -0.0091
g0310192-765832	 47.58000	 -76.9754	 15621	 -1	 -1	 -0.0683	 0.1458	 -0.0150
g0310248-023736	 47.60310	 -2.6267	 8450	 8271	 502	 -0.0855	 0.1331	 -0.0231
g0310309-113314	 47.62860	 -11.5538	 9660	 -1	 -1	 -0.0953	 0.1025	 -0.0097
g0310348-814623	 47.64495	 -81.7730	 13749	 -1	 -1	 +0.0081	 0.1216	 -0.0157
g0310493-002126	 47.70555	 -0.3571	 10936	 -1	 -1	 -0.2761	 0.1884	 -0.0194
g0311023-022540	 47.75970	 -2.4278	 8331	 8271	 502	 +0.0693	 0.1212	 -0.0084
g0311025-130634	 47.76060	 -13.1096	 9423	 -1	 -1	 -0.0217	 0.0992	 -0.0089
g0311027-021328	 47.76120	 -2.2243	 12138	 -1	 -1	 +0.1328	 0.1220	 -0.0154
g0311030-770006	 47.76225	 -77.0017	 15741	 -1	 -1	 +0.0945	 0.1143	 -0.0135
g0311116-121225	 47.79825	 -12.2070	 14968	 14855	 1339	 -0.0126	 0.1201	 -0.0106
g0311315-043204	 47.88135	 -4.5346	 8663	 -1	 -1	 -0.0106	 0.1235	 -0.0162
g0311338-103635	 47.89080	 -10.6097	 4473	 4704	 172	 -0.0093	 0.0993	 +0.0006
g0311351-164212	 47.89620	 -16.7034	 9190	 9336	 678	 -0.0992	 0.0998	 -0.0091
g0311538-121004	 47.97420	 -12.1676	 14699	 14855	 1339	 +0.1815	 0.1203	 -0.0165
g0311541-000008	 47.97555	 -0.0022	 11208	 -1	 -1	 +0.1091	 0.1312	 -0.0187
g0312056-423313	 48.02310	 -42.5537	 11857	 -1	 -1	 +0.0345	 0.1024	 -0.0101
g0312080-250755	 48.03345	 -25.1318	 6298	 6288	 334	 -0.0445	 0.0991	 -0.0037
g0312183-243714	 48.07620	 -24.6204	 12143	 -1	 -1	 +0.0786	 0.0938	 -0.0075
g0312274-502055	 48.11430	 -50.3486	 9091	 -1	 -1	 -0.1396	 0.1408	 -0.0258
g0312299-094326	 48.12450	 -9.7239	 9030	 -1	 -1	 -0.0530	 0.1143	 -0.0142
g0312337-120701	 48.14040	 -12.1170	 14850	 14855	 1339	 -0.1087	 0.1673	 -0.0205
g0312343-502022	 48.14280	 -50.3395	 8822	 -1	 -1	 -0.4659	 0.1550	 +0.0140
g0312396-451357	 48.16500	 -45.2326	 11835	 -1	 -1	 +0.0445	 0.1234	 -0.0183
g0312409-114123	 48.17025	 -11.6898	 8793	 -1	 -1	 -0.0077	 0.1054	 -0.0093
g0312424-170651	 48.17640	 -17.1142	 13029	 -1	 -1	 +0.2090	 0.1005	 -0.0061
g0312457-001959	 48.19050	 -0.3331	 6592	 -1	 -1	 +0.1886	 0.1019	 +0.0010
g0312458-721417	 48.19095	 -72.2382	 15187	 -1	 -1	 +0.1111	 0.1296	 -0.0210
g0313243-081245	 48.35100	 -8.2124	 4923	 -1	 -1	 +0.0081	 0.1137	 +0.0001
g0313452-001429	 48.43830	 -0.2415	 7613	 -1	 -1	 +0.1127	 0.0965	 -0.0009
g0313457-394348	 48.44040	 -39.7300	 12330	 -1	 -1	 +0.0166	 0.1236	 -0.0182
g0313561-214345	 48.48390	 -21.7292	 15797	 -1	 -1	 +0.1375	 0.1091	 -0.0124
g0314015-764227	 48.50640	 -76.7076	 15591	 -1	 -1	 -0.1341	 0.1259	 -0.0039
g0314055-082725	 48.52305	 -8.4569	 10050	 -1	 -1	 -0.1000	 0.1301	 -0.0203
g0314126-391118	 48.55260	 -39.1884	 16107	 -1	 -1	 +0.0156	 0.1365	 -0.0175
g0314192-094424	 48.58005	 -9.7400	 12570	 -1	 -1	 -0.1031	 0.1705	 -0.0369
g0314217-092612	 48.59040	 -9.4366	 8853	 -1	 -1	 +0.0529	 0.1157	 -0.0096
g0314245-104515	 48.60195	 -10.7541	 8615	 -1	 -1	 +0.0419	 0.1049	 -0.0066
g0314247-015454	 48.60285	 -1.9149	 7765	 8109	 492	 +0.0548	 0.0998	 -0.0040
g0315071-023359	 48.77940	 -2.5663	 7977	 8109	 492	 -0.1217	 0.1444	 -0.0295
g0315071-130931	 48.77955	 -13.1585	 10808	 -1	 -1	 +0.0075	 0.1532	 -0.0351
g0315097-071510	 48.79050	 -7.2526	 10710	 -1	 -1	 +0.0655	 0.1181	 -0.0147
g0315280-392437	 48.86655	 -39.4102	 14520	 -1	 -1	 +0.1212	 0.1117	 -0.0136
g0315501-555431	 48.95865	 -55.9087	 13458	 13608	 1210	 -0.1390	 0.1436	 -0.0128
g0315587-154120	 48.99435	 -15.6888	 14320	 14682	 1295	 -0.0026	 0.1251	 -0.0142
g0316058-020450	 49.02420	 -2.0806	 8337	 8109	 492	 -0.0318	 0.1044	 -0.0085
g0316076-520851	 49.03170	 -52.1475	 14286	 -1	 -1	 +0.0386	 0.1146	 -0.0136
g0316228-234837	 49.09515	 -23.8102	 13106	 -1	 -1	 +0.0630	 0.1209	 -0.0172
g0316455-690511	 49.18980	 -69.0864	 10801	 -1	 -1	 -0.2249	 0.1597	 -0.0203
g0317044-155311	 49.26825	 -15.8862	 14892	 14682	 1295	 -0.1052	 0.1142	 -0.0047
g0317186-555217	 49.32765	 -55.8713	 13789	 13608	 1210	 +0.0998	 0.1462	 -0.0305
g0317272-164808	 49.36350	 -16.8023	 8808	 -1	 -1	 -0.0214	 0.1108	 -0.0120
g0317305-521037	 49.37700	 -52.1769	 13808	 -1	 -1	 +0.1127	 0.1243	 -0.0189
g0317359-101851	 49.39980	 -10.3141	 8618	 8612	 571	 -0.1277	 0.1084	 -0.0120
g0317485-073701	 49.45215	 -7.6169	 4119	 -1	 -1	 -0.0000	 0.0989	 +0.0010
g0317492-545314	 49.45485	 -54.8872	 13636	 -1	 -1	 -0.0374	 0.1608	 -0.0332
g0317511-555131	 49.46265	 -55.8585	 8183	 -1	 -1	 +0.0568	 0.1053	 -0.0052
g0318044-240959	 49.51815	 -24.1663	 14938	 -1	 -1	 -0.1053	 0.1054	 -0.0022
g0318108-764530	 49.54515	 -76.7585	 15683	 -1	 -1	 -0.0367	 0.1047	 -0.0034
g0318328-412644	 49.63680	 -41.4455	 9432	 -1	 -1	 -0.0094	 0.1317	 -0.0214
g0318402-560209	 49.66755	 -56.0359	 13550	 13608	 1210	 -0.1787	 0.1810	 -0.0184
g0318402-584060	 49.66740	 -58.6833	 13468	 -1	 -1	 +0.1112	 0.1292	 -0.0212
g0318426-521741	 49.67745	 -52.2946	 13989	 -1	 -1	 -0.1307	 0.1209	 -0.0059
g0318476-384550	 49.69830	 -38.7638	 12214	 -1	 -1	 -0.0892	 0.1251	 -0.0132
g0319115-082451	 49.79790	 -8.4142	 12276	 -1	 -1	 +0.1257	 0.1244	 -0.0170
g0319184-134451	 49.82670	 -13.7475	 12463	 -1	 -1	 -0.0116	 0.1106	 -0.0121
g0319306-163225	 49.87725	 -16.5403	 14027	 -1	 -1	 +0.0291	 0.1157	 -0.0138
g0320031-202125	 50.01270	 -20.3568	 15863	 -1	 -1	 +0.2260	 0.1177	 -0.0146
g0320054-491349	 50.02275	 -49.2302	 11283	 -1	 -1	 -0.1371	 0.1198	 -0.0103
g0320098-792437	 50.04090	 -79.4101	 7717	 -1	 -1	 -0.0471	 0.1047	 -0.0086
g0320152-105147	 50.06310	 -10.8631	 9163	 9163	 645	 -0.0219	 0.1032	 -0.0099
g0320321-240946	 50.13360	 -24.1629	 11763	 -1	 -1	 -0.0985	 0.1272	 -0.0152
g0320386-142518	 50.16090	 -14.4218	 9198	 9176	 671	 +0.2081	 0.0915	 -0.0002
g0320403-225553	 50.16810	 -22.9314	 10412	 -1	 -1	 +0.1667	 0.1332	 -0.0122
g0320420-233151	 50.17515	 -23.5309	 14730	 -1	 -1	 -0.0699	 0.1121	 -0.0049
g0321128-043503	 50.30325	 -4.5840	 3790	 -1	 -1	 -0.0261	 0.1007	 +0.0011
g0321240-433606	 50.35035	 -43.6018	 9770	 -1	 -1	 +0.1150	 0.1086	 -0.0069
g0321355-164320	 50.39775	 -16.7222	 9353	 -1	 -1	 -0.0857	 0.1032	 -0.0103
g0321489-363707	 50.45385	 -36.6187	 12332	 12204	 1068	 -0.0035	 0.1018	 -0.0095
g0321581-230324	 50.49210	 -23.0565	 15121	 -1	 -1	 -0.2325	 0.1102	 +0.0038
g0322024-072827	 50.51010	 -7.4741	 9850	 -1	 -1	 -0.0685	 0.1165	 -0.0152
g0322158-253127	 50.56590	 -25.5241	 12817	 -1	 -1	 -0.0092	 0.1078	 -0.0106
g0322181-171842	 50.57550	 -17.3116	 13012	 -1	 -1	 +0.0881	 0.1402	 -0.0271
g0322242-182307	 50.60070	 -18.3853	 13644	 -1	 -1	 +0.0310	 0.1193	 -0.0151
g0322391-395657	 50.66295	 -39.9491	 15788	 -1	 -1	 -0.0519	 0.1130	 -0.0051
g0323014-423612	 50.75580	 -42.6032	 9500	 -1	 -1	 -0.0910	 0.1163	 -0.0150
g0323179-572744	 50.82450	 -57.4621	 13558	 -1	 -1	 -0.0031	 0.1055	 -0.0085
g0323458-232810	 50.94060	 -23.4694	 15423	 -1	 -1	 -0.1184	 0.1069	 -0.0017
g0324148-495756	 51.06180	 -49.9656	 11499	 -1	 -1	 +0.1906	 0.0942	 -0.0035
g0324259-044908	 51.10785	 -4.8189	 5534	 -1	 -1	 -0.1396	 0.1335	 -0.0151
g0324336-495808	 51.14010	 -49.9689	 11230	 -1	 -1	 +0.0222	 0.1180	 -0.0159
g0325017-054445	 51.25710	 -5.7459	 5536	 -1	 -1	 +0.1291	 0.0983	 +0.0010
g0325143-691004	 51.30945	 -69.1676	 14853	 -1	 -1	 +0.0124	 0.1144	 -0.0104
g0325259-511602	 51.35775	 -51.2672	 13482	 -1	 -1	 +0.1874	 0.1005	 -0.0074
g0325434-691302	 51.43065	 -69.2172	 14853	 -1	 -1	 -0.0502	 0.1546	 -0.0236
g0326026-173529	 51.51075	 -17.5915	 4114	 -1	 -1	 -0.1334	 0.0982	 -0.0004
g0326153-041904	 51.56385	 -4.3176	 5596	 5658	 281	 -0.0509	 0.1102	 -0.0036
g0326266-635704	 51.61095	 -63.9510	 10491	 -1	 -1	 -0.1207	 0.1115	 -0.0105
g0326409-232946	 51.67050	 -23.4962	 10751	 -1	 -1	 -0.1183	 0.1069	 -0.0085
g0326502-042201	 51.70905	 -4.3668	 5867	 5658	 281	 -0.0529	 0.0980	 -0.0021
g0326533-725608	 51.72210	 -72.9355	 8419	 -1	 -1	 +0.1852	 0.1070	 -0.0009
g0326575-363601	 51.73935	 -36.6002	 13746	 -1	 -1	 +0.0316	 0.1101	 -0.0119
g0327292-213337	 51.87165	 -21.5602	 4123	 -1	 -1	 -0.0316	 0.0984	 +0.0009
g0328204-141233	 52.08510	 -14.2093	 12686	 -1	 -1	 +0.1401	 0.1282	 -0.0187
g0328277-232020	 52.11555	 -23.3388	 15819	 -1	 -1	 -0.1380	 0.1166	 -0.0022
g0328305-162549	 52.12710	 -16.4304	 10351	 -1	 -1	 -0.0543	 0.1304	 -0.0213
g0328503-134808	 52.20975	 -13.8021	 12386	 -1	 -1	 +0.0967	 0.0973	 -0.0085
g0328507-232838	 52.21110	 -23.4773	 6406	 -1	 -1	 +0.0869	 0.0947	 +0.0002
g0329240-760522	 52.34985	 -76.0895	 15145	 -1	 -1	 -0.1658	 0.1142	 -0.0017
g0329259-350830	 52.35810	 -35.1418	 13746	 -1	 -1	 +0.0022	 0.1108	 -0.0104
g0329304-144820	 52.37640	 -14.8056	 9031	 -1	 -1	 +0.0913	 0.1093	 -0.0062
g0329446-222357	 52.43580	 -22.3991	 13871	 -1	 -1	 +0.0379	 0.0999	 -0.0083
g0329558-284604	 52.48230	 -28.7677	 11305	 -1	 -1	 +0.0455	 0.1023	 -0.0099
g0330110-134831	 52.54590	 -13.8086	 12388	 -1	 -1	 +0.0401	 0.1105	 -0.0131
g0330114-133123	 52.54725	 -13.5230	 12148	 -1	 -1	 +0.0229	 0.1014	 -0.0098
g0330328-502019	 52.63680	 -50.3385	 11476	 -1	 -1	 +0.0510	 0.1321	 -0.0227
g0330370-143423	 52.65435	 -14.5731	 9902	 -1	 -1	 -0.1200	 0.1142	 -0.0131
g0330454-045060	 52.68915	 -4.8499	 5573	 5985	 317	 +0.0326	 0.0963	 -0.0003
g0330477-734703	 52.69875	 -73.7843	 8334	 -1	 -1	 -0.0520	 0.1182	 -0.0149
g0331051-393207	 52.77135	 -39.5353	 14627	 -1	 -1	 +0.0028	 0.1005	 -0.0061
g0331307-040117	 52.87800	 -4.0215	 10550	 -1	 -1	 +0.1101	 0.1065	 -0.0080
g0332098-145012	 53.04060	 -14.8367	 9934	 -1	 -1	 +0.1259	 0.1055	 -0.0057
g0332114-545715	 53.04735	 -54.9541	 14488	 -1	 -1	 +0.0601	 0.1143	 -0.0136
g0332205-293915	 53.08560	 -29.6543	 11369	 -1	 -1	 +0.0696	 0.1188	 -0.0159
g0332315-222344	 53.13105	 -22.3955	 13425	 -1	 -1	 +0.0648	 0.1215	 -0.0173
g0332537-350824	 53.22360	 -35.1401	 15009	 -1	 -1	 -0.0488	 0.1218	 -0.0084
g0333116-551901	 53.29845	 -55.3168	 10142	 -1	 -1	 -0.1058	 0.1248	 -0.0176
g0333235-045955	 53.34795	 -4.9987	 3778	 3864	 100	 +0.1711	 0.0981	 +0.0009
g0333358-134429	 53.39910	 -13.7413	 12153	 11936	 1058	 -0.0216	 0.1117	 -0.0125
g0333429-241203	 53.42850	 -24.2007	 16068	 -1	 -1	 -0.1204	 0.1606	 -0.0125
g0334133-371737	 53.55540	 -37.2935	 13936	 -1	 -1	 +0.0962	 0.0978	 -0.0087
g0334168-304357	 53.56995	 -30.7325	 11494	 -1	 -1	 +0.1065	 0.1065	 -0.0099
g0334321-044839	 53.63370	 -4.8107	 5908	 5985	 317	 +0.1070	 0.1076	 +0.0005
g0334530-551304	 53.72100	 -55.2177	 13052	 -1	 -1	 -0.0169	 0.1388	 -0.0235
g0335058-154945	 53.77440	 -15.8292	 9250	 -1	 -1	 +0.1614	 0.0918	 -0.0015
g0335073-712747	 53.78055	 -71.4631	 14834	 -1	 -1	 -0.0300	 0.1336	 -0.0151
g0335166-351335	 53.81910	 -35.2262	 1372	 -1	 -1	 -0.1036	 0.1234	 +0.0008
g0335501-844450	 53.95890	 -84.7473	 14091	 -1	 -1	 -0.0244	 0.1353	 -0.0182
g0335522-750912	 53.96730	 -75.1533	 14755	 -1	 -1	 +0.0175	 0.1246	 -0.0157
g0335580-742534	 53.99160	 -74.4262	 15982	 -1	 -1	 -0.0430	 0.1170	 -0.0068
g0336074-520151	 54.03105	 -52.0308	 10946	 -1	 -1	 +0.0089	 0.0988	 -0.0090
g0336168-404342	 54.07020	 -40.7284	 12118	 -1	 -1	 -0.0253	 0.1055	 -0.0102
g0336241-253948	 54.10020	 -25.6632	 14515	 -1	 -1	 +0.1140	 0.1098	 -0.0129
g0336361-155348	 54.15030	 -15.8967	 9372	 -1	 -1	 +0.0737	 0.0977	 -0.0052
g0336535-255208	 54.22275	 -25.8689	 15145	 -1	 -1	 +0.0271	 0.1363	 -0.0212
g0337117-354446	 54.29895	 -35.7461	 776	 -1	 -1	 -0.2227	 0.1685	 +0.0009
g0337131-525036	 54.30465	 -52.8433	 5463	 -1	 -1	 -0.0110	 0.0954	 -0.0003
g0337334-063114	 54.38910	 -6.5205	 5225	 -1	 -1	 -0.0155	 0.0929	 +0.0001
g0337392-182022	 54.41355	 -18.3395	 1883	 1523	 13	 -0.2229	 0.1179	 +0.0011
g0337517-853207	 54.46545	 -85.5352	 12745	 -1	 -1	 -0.1466	 0.1322	 -0.0111
g0337521-333646	 54.46710	 -33.6128	 15642	 -1	 -1	 +0.0382	 0.1635	 -0.0351
g0337578-050001	 54.49095	 -5.0002	 10650	 -1	 -1	 +0.0143	 0.1043	 -0.0107
g0338237-400403	 54.59880	 -40.0676	 16106	 -1	 -1	 +0.0245	 0.1222	 -0.0118
g0338260-632131	 54.60810	 -63.3587	 5491	 -1	 -1	 -0.0491	 0.0958	 -0.0013
g0338498-633842	 54.70755	 -63.6449	 10409	 -1	 -1	 -0.1110	 0.1560	 -0.0328
g0338513-164853	 54.71385	 -16.8148	 11536	 10949	 811	 -0.1521	 0.1555	 -0.0290
g0338519-353539	 54.71625	 -35.5942	 1767	 -1	 -1	 +0.1648	 0.1112	 +0.0005
g0338528-180134	 54.72000	 -18.0260	 12257	 12450	 1086	 +0.0750	 0.1272	 -0.0202
g0338530-182115	 54.72075	 -18.3541	 4103	 -1	 -1	 -0.0522	 0.0942	 +0.0008
g0338573-164328	 54.73890	 -16.7244	 11086	 10949	 811	 -0.0437	 0.1092	 -0.0120
g0339001-171050	 54.75045	 -17.1804	 9258	 -1	 -1	 +0.1014	 0.0971	 -0.0038
g0339030-175141	 54.76260	 -17.8613	 12347	 12450	 1086	 +0.0482	 0.0950	 -0.0078
g0339120-164214	 54.79980	 -16.7038	 10936	 10949	 811	 -0.1179	 0.1507	 -0.0277
g0339452-403552	 54.93810	 -40.5976	 14969	 -1	 -1	 -0.0029	 0.1056	 -0.0061
g0339522-544815	 54.96765	 -54.8041	 14014	 13782	 1237	 +0.0313	 0.1352	 -0.0227
g0340116-153639	 55.04820	 -15.6107	 9287	 -1	 -1	 +0.0637	 0.0935	 -0.0046
g0340196-220940	 55.08180	 -22.1610	 11546	 -1	 -1	 -0.1004	 0.1202	 -0.0124
g0340241-732203	 55.10040	 -73.3675	 14242	 -1	 -1	 -0.0336	 0.1129	 -0.0078
g0340303-854012	 55.12635	 -85.6699	 12745	 -1	 -1	 -0.0369	 0.1194	 -0.0136
g0340368-304915	 55.15320	 -30.8208	 9524	 -1	 -1	 -0.1538	 0.1360	 -0.0219
g0341454-280728	 55.43925	 -28.1243	 12248	 -1	 -1	 -0.1594	 0.1240	 -0.0085
g0341517-052213	 55.46535	 -5.3703	 12995	 -1	 -1	 -0.0706	 0.1643	 -0.0347
g0342010-171732	 55.50435	 -17.2921	 11811	 -1	 -1	 +0.0265	 0.0990	 -0.0089
g0342033-173116	 55.51395	 -17.5211	 11661	 -1	 -1	 +0.0160	 0.0956	 -0.0080
g0342036-564732	 55.51515	 -56.7921	 13601	 -1	 -1	 -0.1114	 0.1256	 -0.0088
g0342194-352334	 55.58100	 -35.3926	 1321	 -1	 -1	 -0.1083	 0.1260	 +0.0008
g0342363-245533	 55.65135	 -24.9259	 12243	 -1	 -1	 +0.0487	 0.1065	 -0.0116
g0342401-062255	 55.66710	 -6.3819	 6191	 -1	 -1	 +0.1163	 0.1014	 +0.0006
g0342480-175456	 55.70010	 -17.9156	 11573	 -1	 -1	 -0.0071	 0.1422	 -0.0274
g0343037-551610	 55.76550	 -55.2693	 13718	 13782	 1237	 +0.0066	 0.1201	 -0.0146
g0345217-743854	 56.34030	 -74.6484	 14997	 -1	 -1	 +0.0624	 0.1114	 -0.0123
g0345431-040530	 56.42970	 -4.0916	 3855	 4044	 103	 +0.0877	 0.0949	 +0.0010
g0345472-090107	 56.44650	 -9.0187	 9856	 -1	 -1	 +0.0655	 0.0988	 -0.0066
g0346033-252234	 56.51370	 -25.3761	 13238	 -1	 -1	 +0.2260	 0.1084	 -0.0076
g0346072-040409	 56.52990	 -4.0692	 3796	 4044	 103	 +0.0620	 0.0972	 +0.0011
g0346129-094057	 56.55360	 -9.6826	 9978	 9886	 782	 +0.0888	 0.1025	 -0.0066
g0346138-214135	 56.55735	 -21.6931	 12363	 -1	 -1	 +0.1345	 0.1210	 -0.0151
g0346321-131548	 56.63385	 -13.2633	 8754	 -1	 -1	 +0.1078	 0.1057	 -0.0042
g0346482-295621	 56.70090	 -29.9393	 12318	 -1	 -1	 +0.1687	 0.1257	 -0.0151
g0347014-342626	 56.75580	 -34.4407	 15984	 -1	 -1	 +0.0391	 0.1062	 -0.0074
g0347436-192002	 56.93175	 -19.3340	 11462	 -1	 -1	 -0.2458	 0.1300	 -0.0063
g0347483-720137	 56.95110	 -72.0268	 9955	 -1	 -1	 +0.0024	 0.1144	 -0.0142
g0347489-200233	 56.95380	 -20.0425	 6636	 -1	 -1	 +0.1530	 0.0948	 +0.0008
g0348236-192726	 57.09840	 -19.4572	 11763	 -1	 -1	 -0.1505	 0.1366	 -0.0150
g0348285-184508	 57.11865	 -18.7523	 9454	 -1	 -1	 +0.0991	 0.1309	 -0.0136
g0348528-552535	 57.22005	 -55.4264	 11175	 -1	 -1	 -0.1226	 0.1291	 -0.0158
g0348600-584145	 57.24990	 -58.6958	 13881	 -1	 -1	 -0.0001	 0.1654	 -0.0374
g0349013-182712	 57.25560	 -18.4534	 11972	 -1	 -1	 -0.0681	 0.1205	 -0.0140
g0349107-560649	 57.29445	 -56.1135	 14055	 -1	 -1	 -0.1210	 0.1083	 -0.0032
g0349244-084817	 57.35160	 -8.8047	 9982	 -1	 -1	 -0.2850	 0.1771	 -0.0242
g0349290-080124	 57.37095	 -8.0233	 9921	 -1	 -1	 -0.2725	 0.1600	 -0.0191
g0349409-074011	 57.42030	 -7.6698	 9741	 -1	 -1	 -0.0409	 0.1030	 -0.0102
g0349416-544204	 57.42315	 -54.7011	 14232	 -1	 -1	 +0.0726	 0.1052	 -0.0107
g0349508-033741	 57.46185	 -3.6279	 8388	 -1	 -1	 +0.0525	 0.1091	 -0.0067
g0350309-225147	 57.62880	 -22.8631	 12281	 -1	 -1	 -0.0205	 0.1599	 -0.0362
g0350478-070144	 57.69915	 -7.0288	 8243	 -1	 -1	 +0.0847	 0.1081	 -0.0044
g0350519-550623	 57.71610	 -55.1063	 12705	 -1	 -1	 -0.1448	 0.1340	 -0.0116
g0350572-082622	 57.73845	 -8.4394	 9264	 9818	 681	 +0.1337	 0.0987	 -0.0039
g0351030-200821	 57.76245	 -20.1392	 12067	 -1	 -1	 +0.0418	 0.1020	 -0.0099
g0351186-403506	 57.82755	 -40.5850	 6378	 -1	 -1	 -0.2275	 0.1362	 -0.0245
g0351207-181834	 57.83610	 -18.3094	 8138	 -1	 -1	 +0.1921	 0.0947	 +0.0003
g0351286-231414	 57.86925	 -23.2372	 12672	 -1	 -1	 +0.0689	 0.1125	 -0.0137
g0352164-320723	 58.06830	 -32.1231	 9901	 -1	 -1	 -0.0323	 0.1002	 -0.0093
g0352186-545659	 58.07745	 -54.9496	 13755	 -1	 -1	 -0.0074	 0.1029	 -0.0073
g0352187-703110	 58.07805	 -70.5194	 7316	 -1	 -1	 -0.0026	 0.0981	 -0.0041
g0352235-135118	 58.09800	 -13.8549	 8793	 -1	 -1	 -0.2506	 0.1667	 -0.0358
g0352390-550621	 58.16265	 -55.1059	 13366	 -1	 -1	 -0.0709	 0.1165	 -0.0084
g0352453-544854	 58.18860	 -54.8150	 13366	 -1	 -1	 +0.0446	 0.1034	 -0.0101
g0352580-180114	 58.24155	 -18.0204	 9339	 -1	 -1	 -0.0732	 0.1176	 -0.0157
g0353239-175631	 58.34955	 -17.9418	 11018	 -1	 -1	 -0.2131	 0.1242	 -0.0082
g0353467-553222	 58.44435	 -55.5394	 16066	 -1	 -1	 +0.1526	 0.1060	 -0.0115
g0353498-080815	 58.45740	 -8.1375	 9927	 -1	 -1	 +0.0133	 0.1049	 -0.0105
g0353565-070422	 58.48560	 -7.0729	 9866	 -1	 -1	 +0.0788	 0.0981	 -0.0059
g0353598-234917	 58.49925	 -23.8213	 12527	 -1	 -1	 -0.1244	 0.1411	 -0.0161
g0354069-022233	 58.52865	 -2.3757	 7794	 -1	 -1	 +0.0541	 0.0975	 -0.0031
g0354231-221500	 58.59630	 -22.2501	 12165	 -1	 -1	 -0.0837	 0.1157	 -0.0103
g0354328-270455	 58.63650	 -27.0818	 9355	 -1	 -1	 -0.0150	 0.0994	 -0.0090
g0354333-025505	 58.63860	 -2.9179	 3838	 -1	 -1	 -0.0795	 0.0958	 +0.0008
g0354351-715944	 58.64610	 -71.9956	 14215	 14714	 1262	 +0.0128	 0.1312	 -0.0188
g0356128-554901	 59.05320	 -55.8170	 8394	 -1	 -1	 -0.0016	 0.0949	 -0.0056
g0356247-714923	 59.10285	 -71.8231	 14905	 14714	 1262	 +0.0935	 0.0977	 -0.0084
g0356422-183709	 59.17560	 -18.6192	 6347	 -1	 -1	 +0.0124	 0.0992	 -0.0017
g0356452-012917	 59.18835	 -1.4882	 11065	 -1	 -1	 +0.0931	 0.1427	 -0.0254
g0357160-611347	 59.31675	 -61.2296	 10895	 -1	 -1	 +0.2045	 0.1052	 -0.0039
g0357402-635614	 59.41740	 -63.9371	 13899	 -1	 -1	 -0.0636	 0.1183	 -0.0084
g0357442-022225	 59.43405	 -2.3736	 11247	 11093	 928	 +0.1134	 0.1098	 -0.0100
g0357494-715648	 59.45595	 -71.9465	 9870	 -1	 -1	 +0.0283	 0.1138	 -0.0130
g0358111-543811	 59.54625	 -54.6364	 14119	 -1	 -1	 +0.0673	 0.1085	 -0.0120
g0358237-734209	 59.59875	 -73.7024	 8765	 -1	 -1	 -0.0859	 0.1420	 -0.0280
g0358307-613227	 59.62770	 -61.5409	 5650	 5726	 271	 +0.0869	 0.0908	 +0.0008
g0358315-810347	 59.63130	 -81.0630	 4913	 -1	 -1	 +0.2344	 0.1061	 +0.0011
g0358418-185335	 59.67420	 -18.8930	 11957	 -1	 -1	 -0.1309	 0.1195	 -0.0087
g0359023-604030	 59.75940	 -60.6749	 14403	 -1	 -1	 +0.0596	 0.0954	 -0.0072
g0359158-544344	 59.81580	 -54.7289	 13461	 -1	 -1	 +0.1697	 0.1147	 -0.0131
g0359257-004020	 59.85690	 -0.6722	 3752	 -1	 -1	 -0.0878	 0.1091	 +0.0006
g0359358-650421	 59.89935	 -65.0724	 13933	 -1	 -1	 +0.1170	 0.1097	 -0.0126
g0400069-734226	 60.02865	 -73.7073	 7836	 -1	 -1	 +0.0567	 0.0964	 -0.0030
g0400280-204654	 60.11655	 -20.7817	 12382	 -1	 -1	 +0.0226	 0.1058	 -0.0109
g0400425-204714	 60.17700	 -20.7873	 9534	 -1	 -1	 -0.1312	 0.1125	 -0.0127
g0400476-645839	 60.19815	 -64.9774	 12435	 -1	 -1	 +0.0505	 0.1420	 -0.0277
g0401012-611321	 60.25485	 -61.2224	 14376	 -1	 -1	 +0.0744	 0.0999	 -0.0091
g0401066-160639	 60.27765	 -16.1109	 9408	 -1	 -1	 +0.0262	 0.0978	 -0.0069
g0401383-042822	 60.40950	 -4.4728	 11135	 -1	 -1	 -0.1204	 0.1349	 -0.0187
g0401550-640611	 60.47940	 -64.1030	 12404	 -1	 -1	 +0.0263	 0.1298	 -0.0210
g0402031-092724	 60.51270	 -9.4566	 10031	 9696	 698	 -0.0695	 0.1534	 -0.0345
g0402265-193313	 60.61020	 -19.5535	 12473	 -1	 -1	 +0.0251	 0.1078	 -0.0116
g0402498-605022	 60.70755	 -60.8395	 6282	 5726	 271	 +0.2739	 0.1047	 +0.0011
g0402570-090127	 60.73725	 -9.0242	 10961	 -1	 -1	 -0.0703	 0.1122	 -0.0126
g0403036-093053	 60.76500	 -9.5147	 9853	 9696	 698	 -0.0040	 0.1541	 -0.0353
g0403132-092255	 60.80505	 -9.3819	 9373	 9696	 698	 +0.0869	 0.1013	 -0.0060
g0403156-202303	 60.81495	 -20.3842	 9627	 -1	 -1	 +0.1020	 0.1190	 -0.0098
g0403257-215317	 60.85710	 -21.8881	 12267	 -1	 -1	 +0.0228	 0.0976	 -0.0085
g0403293-175900	 60.87210	 -17.9834	 10913	 -1	 -1	 +0.1009	 0.0980	 -0.0066
g0403350-690228	 60.89595	 -69.0412	 14513	 -1	 -1	 +0.0959	 0.1167	 -0.0153
g0403376-110422	 60.90660	 -11.0727	 8746	 -1	 -1	 -0.0960	 0.1065	 -0.0116
g0403387-543720	 60.91140	 -54.6223	 13165	 -1	 -1	 -0.0056	 0.0997	 -0.0070
g0404079-034907	 61.03275	 -3.8185	 11108	 -1	 -1	 -0.0022	 0.1415	 -0.0273
g0404255-204757	 61.10610	 -20.7991	 9569	 -1	 -1	 -0.1150	 0.1067	 -0.0109
g0404297-175416	 61.12380	 -17.9045	 7887	 -1	 -1	 -0.0028	 0.1069	 -0.0075
g0404343-094057	 61.14300	 -9.6826	 9586	 -1	 -1	 -0.0793	 0.1509	 -0.0328
g0405561-182202	 61.48395	 -18.3673	 8579	 -1	 -1	 -0.0415	 0.1145	 -0.0137
g0406046-381047	 61.51905	 -38.1798	 15535	 -1	 -1	 -0.1468	 0.1140	 -0.0019
g0406078-620321	 61.53240	 -62.0557	 5627	 5473	 242	 -0.1548	 0.1002	 -0.0056
g0406365-041005	 61.65195	 -4.1680	 11862	 -1	 -1	 -0.0970	 0.1324	 -0.0168
g0406371-701039	 61.65450	 -70.1774	 14367	 -1	 -1	 -0.0624	 0.1415	 -0.0167
g0407119-101347	 61.79940	 -10.2297	 9680	 9600	 714	 -0.0053	 0.1276	 -0.0199
g0407133-052614	 61.80525	 -5.4371	 11324	 -1	 -1	 -0.0654	 0.1420	 -0.0256
g0407328-022558	 61.88655	 -2.4327	 8744	 -1	 -1	 +0.0109	 0.0978	 -0.0062
g0408202-540305	 62.08425	 -54.0514	 12299	 -1	 -1	 +0.0968	 0.1059	 -0.0110
g0408298-604926	 62.12415	 -60.8239	 14530	 -1	 -1	 -0.0610	 0.1162	 -0.0072
g0408388-550014	 62.16180	 -55.0039	 13170	 13097	 1155	 -0.0483	 0.1261	 -0.0147
g0408450-103755	 62.18745	 -10.6320	 9323	 9600	 714	 -0.2726	 0.1736	 -0.0260
g0409026-590633	 62.26095	 -59.1091	 8262	 -1	 -1	 +0.1877	 0.1117	 -0.0009
g0409117-752840	 62.29860	 -75.4778	 15518	 -1	 -1	 -0.0624	 0.1315	 -0.0103
g0409119-012837	 62.29965	 -1.4768	 8625	 8988	 590	 -0.0183	 0.1035	 -0.0097
g0409139-012818	 62.30805	 -1.4716	 9075	 8988	 590	 +0.0231	 0.1063	 -0.0087
g0409240-214960	 62.35020	 -21.8333	 12096	 -1	 -1	 +0.1349	 0.0969	 -0.0068
g0409247-550531	 62.35305	 -55.0920	 13111	 13097	 1155	 +0.0191	 0.1044	 -0.0103
g0409437-694724	 62.43195	 -69.7899	 14698	 -1	 -1	 -0.0160	 0.1370	 -0.0184
g0409511-102636	 62.46270	 -10.4433	 9774	 9600	 714	 -0.0954	 0.1721	 -0.0467
g0409518-560706	 62.46600	 -56.1185	 762	 -1	 -1	 -0.3295	 0.1684	 +0.0011
g0409548-084157	 62.47830	 -8.6991	 9713	 -1	 -1	 +0.1232	 0.0954	 -0.0034
g0409556-101609	 62.48145	 -10.2691	 9444	 9600	 714	 -0.0635	 0.1000	 -0.0094
g0410190-245724	 62.57895	 -24.9567	 12432	 -1	 -1	 -0.0218	 0.0990	 -0.0073
g0410239-695758	 62.59965	 -69.9660	 10442	 -1	 -1	 -0.0521	 0.1238	 -0.0183
g0410323-691804	 62.63475	 -69.3011	 15057	 -1	 -1	 +0.1955	 0.1424	 -0.0270
g0410324-544104	 62.63490	 -54.6843	 13081	 13097	 1155	 +0.0644	 0.1028	 -0.0103
g0410428-152646	 62.67840	 -15.4460	 9122	 -1	 -1	 -0.1886	 0.1494	 -0.0272
g0410486-064042	 62.70255	 -6.6782	 11271	 -1	 -1	 -0.0565	 0.1074	 -0.0107
g0410499-093745	 62.70795	 -9.6292	 9535	 -1	 -1	 +0.0929	 0.1115	 -0.0081
g0410577-664401	 62.74020	 -66.7336	 7318	 -1	 -1	 +0.0330	 0.1005	 -0.0033
g0411044-772626	 62.76840	 -77.4406	 9556	 -1	 -1	 -0.0684	 0.1166	 -0.0153
g0411071-145211	 62.77950	 -14.8698	 8882	 -1	 -1	 +0.1710	 0.1025	 -0.0015
g0411460-382714	 62.94165	 -38.4539	 14583	 -1	 -1	 +0.0200	 0.1269	 -0.0174
g0411556-590956	 62.98155	 -59.1656	 14320	 -1	 -1	 +0.1329	 0.1198	 -0.0165
g0412170-131216	 63.07080	 -13.2044	 8732	 -1	 -1	 -0.1552	 0.1029	 -0.0098
g0412343-541310	 63.14295	 -54.2196	 13292	 12416	 1111	 +0.0122	 0.1103	 -0.0126
g0412432-574416	 63.18000	 -57.7379	 1127	 -1	 -1	 -0.0404	 0.1359	 +0.0006
g0413023-532941	 63.25965	 -53.4948	 12212	 12416	 1111	 +0.1084	 0.1134	 -0.0136
g0413142-375411	 63.30900	 -37.9030	 15903	 14939	 1307	 -0.2959	 0.1643	 +0.0711
g0413229-383227	 63.34560	 -38.5408	 14525	 14939	 1307	 -0.1653	 0.1371	 -0.0062
g0413355-390521	 63.39765	 -39.0892	 15126	 -1	 -1	 +0.0654	 0.1106	 -0.0118
g0413370-681357	 63.40410	 -68.2324	 15866	 -1	 -1	 -0.2343	 0.1348	 +0.0136
g0413382-692337	 63.40935	 -69.3935	 12751	 -1	 -1	 +0.1612	 0.1098	 -0.0105
g0414015-132324	 63.50610	 -13.3899	 9124	 9125	 630	 +0.1245	 0.0988	 -0.0032
g0414046-084309	 63.51930	 -8.7191	 11278	 -1	 -1	 +0.0221	 0.1102	 -0.0129
g0414055-382554	 63.52275	 -38.4315	 14916	 14939	 1307	 +0.1552	 0.1051	 -0.0111
g0414074-130923	 63.53100	 -13.1565	 8525	 9125	 630	 +0.1935	 0.1060	 -0.0016
g0414079-381642	 63.53310	 -38.2783	 14975	 14939	 1307	 +0.0509	 0.1149	 -0.0129
g0414174-751208	 63.57255	 -75.2022	 8894	 -1	 -1	 +0.0993	 0.1063	 -0.0050
g0414223-130455	 63.59310	 -13.0821	 8675	 9125	 630	 -0.1131	 0.1447	 -0.0287
g0414328-010727	 63.63690	 -1.1242	 9233	 8681	 543	 -0.2145	 0.1878	 -0.0530
g0414360-131029	 63.64995	 -13.1748	 8975	 9125	 630	 +0.1084	 0.0981	 -0.0035
g0414365-530622	 63.65220	 -53.1060	 11733	 -1	 -1	 -0.0189	 0.1140	 -0.0137
g0414561-131130	 63.73365	 -13.1917	 7956	 9125	 630	 -0.0965	 0.1018	 -0.0099
g0415043-080257	 63.76815	 -8.0492	 11459	 -1	 -1	 +0.1026	 0.1377	 -0.0231
g0415074-130744	 63.78090	 -13.1289	 9455	 9125	 630	 -0.0789	 0.0988	 -0.0090
g0415115-005053	 63.79815	 -0.8481	 8513	 8681	 543	 +0.0878	 0.1252	 -0.0096
g0415135-142110	 63.80640	 -14.3527	 11945	 -1	 -1	 +0.0818	 0.1081	 -0.0119
g0415206-070351	 63.83595	 -7.0642	 9509	 -1	 -1	 -0.0011	 0.1003	 -0.0088
g0415248-380141	 63.85350	 -38.0280	 15786	 -1	 -1	 +0.0232	 0.1119	 -0.0088
g0415286-151701	 63.86910	 -15.2835	 9009	 -1	 -1	 +0.1072	 0.1129	 -0.0064
g0415303-244148	 63.87645	 -24.6966	 12498	 12518	 1079	 +0.0561	 0.1138	 -0.0142
g0415305-244310	 63.87690	 -24.7193	 12379	 -1	 -1	 -0.0996	 0.1191	 -0.0098
g0415386-005750	 63.91065	 -0.9638	 8274	 8681	 543	 -0.1317	 0.1440	 -0.0286
g0415396-143856	 63.91500	 -14.6488	 9518	 -1	 -1	 -0.0885	 0.1412	 -0.0269
g0415413-675229	 63.92190	 -67.8748	 15957	 -1	 -1	 -0.0901	 0.1159	 -0.0044
g0415451-553532	 63.93810	 -55.5923	 1186	 -1	 -1	 +0.0420	 0.1317	 +0.0005
g0415457-132916	 63.94035	 -13.4877	 9037	 9125	 630	 +0.0048	 0.0932	 -0.0060
g0415519-380355	 63.96615	 -38.0653	 14557	 -1	 -1	 -0.2108	 0.1370	 -0.0021
g0416079-233245	 64.03290	 -23.5457	 14806	 -1	 -1	 +0.0771	 0.1055	 -0.0105
g0416090-613111	 64.03755	 -61.5198	 8391	 -1	 -1	 -0.2947	 0.1498	 -0.0205
g0416105-554648	 64.04370	 -55.7800	 1156	 -1	 -1	 +0.2091	 0.1333	 +0.0004
g0416129-023636	 64.05360	 -2.6099	 12625	 -1	 -1	 -0.0719	 0.1063	 -0.0070
g0416166-535842	 64.06920	 -53.9782	 11796	 12416	 1111	 -0.1948	 0.1132	 -0.0037
g0416184-391924	 64.07655	 -39.3233	 14920	 -1	 -1	 +0.0393	 0.1097	 -0.0102
g0416319-233539	 64.13310	 -23.5941	 12528	 -1	 -1	 -0.0538	 0.1587	 -0.0327
g0416382-122355	 64.15890	 -12.3986	 8827	 8954	 726	 +0.0978	 0.1067	 -0.0054
g0416416-130957	 64.17330	 -13.1659	 8858	 -1	 -1	 +0.0135	 0.1122	 -0.0110
g0416424-121200	 64.17690	 -12.2001	 8857	 8954	 726	 +0.0829	 0.0907	 -0.0030
g0416470-513326	 64.19595	 -51.5573	 10743	 -1	 -1	 +0.0338	 0.1020	 -0.0097
g0416575-385639	 64.23945	 -38.9441	 15250	 -1	 -1	 +0.2057	 0.1191	 -0.0153
g0417154-700126	 64.31430	 -70.0238	 7387	 -1	 -1	 +0.1155	 0.0969	 -0.0005
g0417218-040701	 64.34070	 -4.1169	 14037	 -1	 -1	 -0.1471	 0.1210	 -0.0056
g0417242-371655	 64.35105	 -37.2819	 15098	 15174	 1375	 -0.0987	 0.1147	 -0.0043
g0417280-502600	 64.36665	 -50.4333	 11132	 -1	 -1	 -0.1315	 0.1273	 -0.0135
g0417321-131028	 64.38375	 -13.1745	 14496	 -1	 -1	 +0.0124	 0.1256	 -0.0160
g0417345-525307	 64.39380	 -52.8853	 13654	 -1	 -1	 -0.0098	 0.1424	 -0.0244
g0417356-255627	 64.39830	 -25.9409	 9835	 -1	 -1	 -0.1113	 0.1017	 -0.0088
g0417364-104323	 64.40175	 -10.7229	 9397	 -1	 -1	 -0.0699	 0.1408	 -0.0269
g0417368-585317	 64.40325	 -58.8882	 11266	 -1	 -1	 -0.0529	 0.1630	 -0.0388
g0417457-370832	 64.44030	 -37.1423	 15338	 15174	 1375	 +0.0361	 0.1176	 -0.0130
g0417522-634031	 64.46745	 -63.6753	 5279	 -1	 -1	 -0.0658	 0.0924	 -0.0011
g0417534-563659	 64.47240	 -56.6162	 6646	 -1	 -1	 +0.0901	 0.1040	 -0.0005
g0418125-541406	 64.55205	 -54.2351	 11469	 -1	 -1	 -0.0058	 0.1310	 -0.0217
g0418196-104829	 64.58160	 -10.8081	 9368	 -1	 -1	 +0.0955	 0.1497	 -0.0214
g0418513-412510	 64.71375	 -41.4193	 15166	 -1	 -1	 -0.0147	 0.1062	 -0.0060
g0418522-372743	 64.71735	 -37.4620	 15190	 15174	 1375	 +0.0933	 0.1064	 -0.0110
g0418541-141146	 64.72530	 -14.1960	 3527	 -1	 -1	 +0.0309	 0.1003	 +0.0011
g0418568-114720	 64.73655	 -11.7888	 9610	 8954	 726	 -0.0871	 0.1126	 -0.0138
g0418571-632921	 64.73775	 -63.4891	 5339	 -1	 -1	 +0.0891	 0.1130	 +0.0008
g0418576-014131	 64.74000	 -1.6920	 11998	 -1	 -1	 +0.1669	 0.1024	 -0.0067
g0418586-371232	 64.74420	 -37.2090	 15309	 15174	 1375	 +0.0238	 0.1399	 -0.0224
g0419165-140611	 64.81890	 -14.1031	 9133	 9125	 630	 +0.0660	 0.0934	 -0.0042
g0419181-372124	 64.82565	 -37.3565	 14950	 15174	 1375	 -0.0810	 0.1147	 -0.0057
g0419244-673329	 64.85145	 -67.5581	 15809	 -1	 -1	 -0.1413	 0.1153	 -0.0023
g0419248-080258	 64.85340	 -8.0493	 11345	 -1	 -1	 -0.2834	 0.1710	 -0.0092
g0419278-264355	 64.86570	 -26.7319	 12897	 -1	 -1	 +0.1300	 0.1032	 -0.0098
g0419441-001526	 64.93380	 -0.2573	 12178	 -1	 -1	 +0.0241	 0.1295	 -0.0209
g0419477-005450	 64.94865	 -0.9139	 9749	 -1	 -1	 +0.0287	 0.1075	 -0.0104
g0419514-391003	 64.96410	 -39.1676	 15134	 15135	 1363	 -0.0099	 0.1349	 -0.0168
g0420024-371629	 65.01000	 -37.2748	 15161	 15174	 1375	 +0.0566	 0.1164	 -0.0135
g0420031-510945	 65.01285	 -51.1624	 11195	 -1	 -1	 +0.0138	 0.1184	 -0.0162
g0420100-180828	 65.04150	 -18.1411	 10218	 -1	 -1	 -0.2735	 0.1167	 -0.0050
g0420177-004134	 65.07360	 -0.6927	 4804	 -1	 -1	 +0.0580	 0.0999	 +0.0010
g0420258-145947	 65.10735	 -14.9963	 9136	 -1	 -1	 -0.0709	 0.1254	 -0.0191
g0420259-533211	 65.10780	 -53.5363	 12819	 12819	 1137	 -0.1367	 0.1276	 -0.0100
g0420290-062507	 65.12085	 -6.4186	 11705	 11670	 936	 -0.0863	 0.1076	 -0.0082
g0420337-004457	 65.14050	 -0.7492	 13258	 -1	 -1	 -0.0094	 0.1390	 -0.0235
g0420398-064402	 65.16600	 -6.7338	 11556	 -1	 -1	 +0.0704	 0.0962	 -0.0079
g0420438-035233	 65.18265	 -3.8759	 12333	 -1	 -1	 +0.0828	 0.1009	 -0.0097
g0420443-181042	 65.18445	 -18.1783	 10159	 -1	 -1	 -0.0179	 0.1128	 -0.0138
g0420532-030943	 65.22180	 -3.1619	 12123	 -1	 -1	 +0.1376	 0.1128	 -0.0115
g0420575-022628	 65.23965	 -2.4411	 12962	 -1	 -1	 +0.0108	 0.1262	 -0.0185
g0421002-035914	 65.25075	 -3.9872	 10325	 -1	 -1	 -0.0602	 0.1084	 -0.0119
g0421093-064503	 65.28855	 -6.7509	 11437	 -1	 -1	 -0.0427	 0.1203	 -0.0159
g0421135-245840	 65.30625	 -24.9777	 9659	 -1	 -1	 +0.1233	 0.1023	 -0.0046
g0421172-095645	 65.32170	 -9.9459	 9102	 -1	 -1	 +0.0588	 0.0943	 -0.0046
g0421197-181431	 65.33190	 -18.2418	 10250	 -1	 -1	 +0.0058	 0.0993	 -0.0090
g0421210-063840	 65.33745	 -6.6444	 11617	 -1	 -1	 -0.0372	 0.1046	 -0.0101
g0421225-051007	 65.34360	 -5.1685	 11825	 -1	 -1	 -0.0617	 0.1017	 -0.0074
g0421379-573157	 65.40795	 -57.5325	 7340	 -1	 -1	 -0.1186	 0.1258	 -0.0191
g0421476-154520	 65.44845	 -15.7555	 9049	 9101	 624	 +0.0040	 0.0971	 -0.0070
g0421480-021058	 65.45010	 -2.1827	 9035	 9212	 791	 +0.0242	 0.1043	 -0.0085
g0422021-034019	 65.50890	 -3.6719	 8887	 -1	 -1	 -0.0107	 0.1020	 -0.0085
g0422195-375336	 65.58120	 -37.8933	 6381	 -1	 -1	 +0.1232	 0.1044	 +0.0004
g0422284-073050	 65.61825	 -7.5139	 11679	 -1	 -1	 +0.0107	 0.1122	 -0.0135
g0422294-050129	 65.62260	 -5.0247	 10088	 -1	 -1	 -0.1838	 0.1035	 -0.0056
g0422418-141841	 65.67405	 -14.3114	 15824	 -1	 -1	 -0.0861	 0.1381	 -0.0097
g0422427-123654	 65.67795	 -12.6151	 6079	 -1	 -1	 +0.1113	 0.0996	 +0.0007
g0422538-113820	 65.72415	 -11.6389	 8956	 -1	 -1	 -0.0447	 0.1174	 -0.0155
g0422540-154357	 65.72475	 -15.7326	 9260	 9101	 624	 -0.1349	 0.1236	 -0.0174
g0423010-154420	 65.75400	 -15.7388	 9141	 9101	 624	 +0.1144	 0.1142	 -0.0061
g0423011-155045	 65.75460	 -15.8457	 8931	 9101	 624	 -0.0422	 0.1004	 -0.0094
g0423020-030741	 65.75820	 -3.1279	 10147	 9212	 791	 +0.0425	 0.1241	 -0.0145
g0423039-000339	 65.76615	 -0.0608	 9725	 -1	 -1	 -0.0734	 0.1319	 -0.0221
g0423100-071253	 65.79165	 -7.2148	 9252	 -1	 -1	 -0.1996	 0.1379	 -0.0201
g0423149-100604	 65.81220	 -10.1010	 9705	 -1	 -1	 +0.0091	 0.1416	 -0.0267
g0423231-021535	 65.84625	 -2.2598	 9068	 9212	 791	 -0.0970	 0.1343	 -0.0231
g0423236-050859	 65.84835	 -5.1497	 9940	 -1	 -1	 -0.0405	 0.1108	 -0.0133
g0423245-072215	 65.85180	 -7.3709	 9162	 -1	 -1	 +0.2291	 0.0937	 +0.0001
g0423282-114724	 65.86770	 -11.7900	 9886	 -1	 -1	 +0.1160	 0.1000	 -0.0050
g0423298-154555	 65.87400	 -15.7653	 10940	 -1	 -1	 +0.0387	 0.1265	 -0.0200
g0423386-742157	 65.91075	 -74.3659	 9316	 -1	 -1	 +0.0281	 0.1395	 -0.0235
g0423430-733132	 65.92890	 -73.5256	 9375	 -1	 -1	 +0.0019	 0.1313	 -0.0209
g0423508-101829	 65.96145	 -10.3081	 13723	 -1	 -1	 +0.0960	 0.1407	 -0.0270
g0423534-140206	 65.97255	 -14.0349	 13697	 -1	 -1	 -0.0009	 0.1027	 -0.0076
g0424186-274344	 66.07740	 -27.7289	 14853	 -1	 -1	 -0.0291	 0.1179	 -0.0087
g0424299-102940	 66.12435	 -10.4943	 10726	 -1	 -1	 -0.0172	 0.1030	 -0.0103
g0424432-122117	 66.17985	 -12.3546	 9559	 -1	 -1	 -0.0461	 0.1285	 -0.0208
g0425011-095421	 66.25470	 -9.9059	 9677	 9870	 744	 -0.0287	 0.0964	 -0.0083
g0425158-070919	 66.31590	 -7.1554	 12703	 11833	 940	 -0.0252	 0.1141	 -0.0137
g0425191-144311	 66.32970	 -14.7198	 10882	 -1	 -1	 -0.0765	 0.1619	 -0.0375
g0425307-104137	 66.37785	 -10.6936	 10638	 -1	 -1	 +0.1257	 0.1070	 -0.0075
g0425321-093328	 66.38355	 -9.5579	 11866	 -1	 -1	 +0.2132	 0.1125	 -0.0069
g0425468-400802	 66.44490	 -40.1338	 11455	 -1	 -1	 +0.0852	 0.1257	 -0.0186
g0425470-083158	 66.44565	 -8.5327	 12195	 11762	 978	 +0.0378	 0.1273	 -0.0200
g0425507-103740	 66.46140	 -10.6278	 11238	 -1	 -1	 -0.0060	 0.1179	 -0.0160
g0425511-125324	 66.46290	 -12.8899	 9502	 9496	 672	 +0.0227	 0.1095	 -0.0107
g0425569-083740	 66.48690	 -8.6279	 11716	 11762	 978	 -0.1614	 0.1115	 -0.0053
g0426065-082335	 66.52710	 -8.3931	 10337	 -1	 -1	 +0.0373	 0.1297	 -0.0204
g0426138-103324	 66.55740	 -10.5568	 13907	 -1	 -1	 -0.1879	 0.1301	 -0.0049
g0426165-371409	 66.56850	 -37.2358	 14689	 -1	 -1	 -0.0601	 0.1195	 -0.0076
g0426177-125747	 66.57390	 -12.9630	 9502	 9496	 672	 -0.1039	 0.1297	 -0.0202
g0426188-033716	 66.57840	 -3.6211	 4697	 4603	 155	 -0.0494	 0.0930	 +0.0004
g0426206-100554	 66.58560	 -10.0984	 9260	 -1	 -1	 +0.1594	 0.0942	 -0.0017
g0426214-115103	 66.58905	 -11.8509	 10191	 9654	 651	 -0.0371	 0.1297	 -0.0214
g0426260-125126	 66.60840	 -12.8572	 9263	 9496	 672	 -0.2292	 0.1473	 -0.0213
g0426331-320953	 66.63810	 -32.1646	 10365	 -1	 -1	 +0.1242	 0.1035	 -0.0063
g0426332-081926	 66.63840	 -8.3240	 11477	 11762	 978	 -0.2664	 0.1274	 -0.0041
g0426461-115827	 66.69225	 -11.9742	 9442	 -1	 -1	 -0.2390	 0.1314	 -0.0128
g0426513-101152	 66.71370	 -10.1977	 9141	 -1	 -1	 +0.1853	 0.0961	 -0.0011
g0426521-131425	 66.71730	 -13.2402	 10703	 -1	 -1	 +0.0029	 0.1009	 -0.0097
g0426548-115909	 66.72810	 -11.9857	 9442	 9654	 651	 +0.0241	 0.1017	 -0.0086
g0426592-115804	 66.74640	 -11.9677	 9472	 9654	 651	 -0.0126	 0.1054	 -0.0108
g0427022-100113	 66.75930	 -10.0202	 8901	 -1	 -1	 +0.0133	 0.1141	 -0.0116
g0427048-060954	 66.77010	 -6.1649	 9137	 -1	 -1	 +0.1396	 0.1077	 -0.0039
g0427113-060714	 66.79710	 -6.1205	 9107	 -1	 -1	 +0.0997	 0.0964	 -0.0035
g0427181-101905	 66.82560	 -10.3181	 11180	 -1	 -1	 +0.0573	 0.1153	 -0.0144
g0427186-101823	 66.82755	 -10.3063	 11540	 -1	 -1	 +0.1428	 0.1235	 -0.0138
g0427200-101934	 66.83310	 -10.3262	 11390	 -1	 -1	 +0.0130	 0.1388	 -0.0258
g0427328-120937	 66.88680	 -12.1602	 10013	 9654	 651	 -0.0061	 0.0937	 -0.0072
g0427349-123915	 66.89550	 -12.6541	 10643	 -1	 -1	 -0.1435	 0.1125	 -0.0091
g0427390-064811	 66.91230	 -6.8030	 11627	 -1	 -1	 -0.2763	 0.1179	 -0.0027
g0427398-054701	 66.91590	 -5.7837	 12046	 -1	 -1	 -0.0380	 0.0989	 -0.0071
g0427403-123538	 66.91800	 -12.5938	 9114	 -1	 -1	 +0.1008	 0.1035	 -0.0048
g0427448-120202	 66.93675	 -12.0338	 9084	 9654	 651	 +0.1587	 0.0909	 -0.0018
g0427487-581144	 66.95265	 -58.1956	 6956	 -1	 -1	 -0.1777	 0.1039	 -0.0107
g0427509-184157	 66.96225	 -18.6992	 9121	 -1	 -1	 -0.0448	 0.1122	 -0.0135
g0428104-113435	 67.04340	 -11.5765	 10073	 9654	 651	 +0.1571	 0.1095	 -0.0045
g0428164-120917	 67.06830	 -12.1546	 10014	 9654	 651	 +0.1416	 0.1152	 -0.0064
g0428212-125329	 67.08825	 -12.8913	 9505	 -1	 -1	 +0.0775	 0.1123	 -0.0091
g0428235-061753	 67.09785	 -6.2980	 12047	 -1	 -1	 +0.1718	 0.0922	 -0.0044
g0428312-030930	 67.12995	 -3.1584	 13214	 -1	 -1	 -0.0982	 0.1310	 -0.0128
g0428455-281941	 67.18965	 -28.3281	 12792	 -1	 -1	 +0.1213	 0.1077	 -0.0116
g0428469-120940	 67.19550	 -12.1610	 9415	 9654	 651	 +0.0298	 0.1070	 -0.0099
g0428504-091638	 67.20990	 -9.2773	 11961	 11762	 978	 +0.0191	 0.1110	 -0.0131
g0428519-114907	 67.21605	 -11.8187	 10884	 -1	 -1	 -0.0636	 0.1646	 -0.0401
g0428537-091829	 67.22370	 -9.3082	 11571	 11762	 978	 -0.0323	 0.1024	 -0.0092
g0428574-015143	 67.23930	 -1.8618	 12734	 -1	 -1	 +0.0345	 0.1042	 -0.0105
g0428597-121329	 67.24890	 -12.2247	 9176	 9654	 651	 +0.0901	 0.0914	 -0.0039
g0429137-180722	 67.30710	 -18.1227	 8853	 -1	 -1	 +0.0006	 0.0998	 -0.0074
g0429241-731936	 67.35060	 -73.3265	 8268	 -1	 -1	 -0.1217	 0.1096	 -0.0126
g0429248-054455	 67.35330	 -5.7487	 12318	 -1	 -1	 -0.3148	 0.1540	 +0.0117
g0429253-733512	 67.35540	 -73.5866	 8478	 -1	 -1	 -0.0220	 0.0997	 -0.0076
g0429272-111607	 67.36350	 -11.2687	 9775	 -1	 -1	 +0.1644	 0.1011	 -0.0030
g0429289-120515	 67.37055	 -12.0876	 9087	 9654	 651	 -0.0763	 0.1685	 -0.0448
g0429488-131722	 67.45350	 -13.2895	 9748	 -1	 -1	 -0.0009	 0.1111	 -0.0128
g0429541-131840	 67.47555	 -13.3111	 10258	 -1	 -1	 -0.1144	 0.1022	 -0.0079
g0429575-733723	 67.48965	 -73.6231	 8179	 -1	 -1	 -0.1877	 0.1105	 -0.0121
g0429596-122428	 67.49835	 -12.4078	 15174	 15402	 1410	 +0.0806	 0.1288	 -0.0195
g0430011-064147	 67.50435	 -6.6965	 13969	 -1	 -1	 +0.0733	 0.0988	 -0.0088
g0430071-843054	 67.52970	 -84.5150	 13469	 -1	 -1	 -0.0680	 0.1718	 -0.0380
g0430184-133144	 67.57680	 -13.5289	 9899	 -1	 -1	 -0.2406	 0.1237	 -0.0088
g0430209-324619	 67.58715	 -32.7720	 16007	 -1	 -1	 -0.0721	 0.1334	 -0.0091
g0430227-120325	 67.59450	 -12.0569	 14244	 14553	 1270	 +0.0443	 0.1000	 -0.0076
g0430414-114832	 67.67235	 -11.8088	 14335	 14553	 1270	 +0.0098	 0.1159	 -0.0112
g0430523-132142	 67.71780	 -13.3616	 10169	 -1	 -1	 +0.1082	 0.1157	 -0.0100
g0430523-161823	 67.71810	 -16.3064	 9303	 -1	 -1	 +0.1563	 0.0980	 -0.0023
g0430567-101445	 67.73625	 -10.2459	 11306	 11472	 962	 +0.0474	 0.0993	 -0.0091
g0430570-120057	 67.73730	 -12.0159	 8729	 9683	 764	 +0.0768	 0.1009	 -0.0064
g0431031-125826	 67.76310	 -12.9740	 10349	 9683	 764	 +0.1347	 0.0938	 -0.0029
g0431056-121031	 67.77345	 -12.1754	 10168	 -1	 -1	 -0.0512	 0.1232	 -0.0181
g0431130-292536	 67.80435	 -29.4267	 10308	 10241	 732	 +0.0488	 0.1059	 -0.0098
g0431136-710325	 67.80660	 -71.0570	 14202	 -1	 -1	 +0.1631	 0.1145	 -0.0139
g0431158-045703	 67.81590	 -4.9509	 4886	 4892	 116	 -0.1253	 0.1070	 -0.0035
g0431165-122718	 67.81890	 -12.4551	 9210	 9683	 764	 +0.0433	 0.0948	 -0.0060
g0431186-293709	 67.82760	 -29.6192	 10249	 10241	 732	 +0.1238	 0.0979	 -0.0049
g0431221-123117	 67.84200	 -12.5214	 15356	 15402	 1410	 -0.1074	 0.1131	 -0.0034
g0431237-130413	 67.84890	 -13.0704	 9540	 -1	 -1	 -0.4307	 0.1926	 +0.0507
g0431316-122655	 67.88160	 -12.4487	 8850	 9683	 764	 -0.1338	 0.1473	 -0.0287
g0431331-122747	 67.88775	 -12.4631	 9300	 9683	 764	 -0.0308	 0.1014	 -0.0098
g0431429-571031	 67.92870	 -57.1752	 14873	 -1	 -1	 +0.2746	 0.0955	 -0.0046
g0431477-762806	 67.94865	 -76.4682	 11661	 -1	 -1	 +0.0796	 0.0980	 -0.0083
g0431580-124907	 67.99140	 -12.8186	 9871	 9683	 764	 -0.0642	 0.0994	 -0.0090
g0431586-052211	 67.99410	 -5.3697	 4377	 4892	 116	 +0.0349	 0.0940	 +0.0009
g0432017-422732	 68.00700	 -42.4589	 10416	 -1	 -1	 -0.1585	 0.1103	 -0.0078
g0432069-390056	 68.02875	 -39.0156	 16018	 -1	 -1	 +0.0091	 0.1394	 -0.0187
g0432240-124648	 68.09985	 -12.7800	 10021	 9683	 764	 -0.0705	 0.1285	 -0.0206
g0432259-342202	 68.10765	 -34.3672	 13734	 -1	 -1	 +0.0615	 0.1324	 -0.0222
g0432272-131558	 68.11335	 -13.2661	 9692	 9683	 764	 -0.0095	 0.1026	 -0.0100
g0432292-132336	 68.12160	 -13.3933	 10292	 9683	 764	 -0.0833	 0.1095	 -0.0123
g0432316-131225	 68.13150	 -13.2070	 9032	 9683	 764	 -0.4132	 0.1429	 +0.0062
g0432345-112056	 68.14380	 -11.3489	 9330	 -1	 -1	 -0.0140	 0.1383	 -0.0252
g0432374-115426	 68.15595	 -11.9073	 14637	 14553	 1270	 -0.1298	 0.1156	 -0.0043
g0432448-131126	 68.18655	 -13.1906	 9632	 9683	 764	 -0.2012	 0.1302	 -0.0143
g0432451-042221	 68.18790	 -4.3724	 4258	 4603	 155	 -0.0428	 0.0934	 +0.0005
g0432485-122319	 68.20215	 -12.3887	 9602	 -1	 -1	 +0.1305	 0.0980	 -0.0036
g0432545-125853	 68.22690	 -12.9812	 9213	 9683	 764	 -0.1041	 0.1272	 -0.0192
g0432555-611910	 68.23110	 -61.3195	 16108	 -1	 -1	 +0.1932	 0.1474	 -0.0316
g0433074-073131	 68.28075	 -7.5254	 10197	 -1	 -1	 +0.0888	 0.1045	 -0.0077
g0433256-133056	 68.35680	 -13.5155	 9934	 9683	 764	 -0.0671	 0.1473	 -0.0307
g0433337-122907	 68.39040	 -12.4853	 10023	 -1	 -1	 -0.1255	 0.1280	 -0.0186
g0433380-141848	 68.40840	 -14.3133	 9935	 -1	 -1	 +0.1775	 0.1391	 -0.0113
g0433387-123204	 68.41140	 -12.5345	 9753	 -1	 -1	 -0.1357	 0.1629	 -0.0372
g0433429-093953	 68.42850	 -9.6648	 11639	 -1	 -1	 +0.0662	 0.1103	 -0.0129
g0433482-114105	 68.45070	 -11.6846	 14759	 -1	 -1	 -0.1124	 0.1128	 -0.0043
g0433514-131454	 68.46405	 -13.2483	 11073	 11073	 908	 +0.1289	 0.1209	 -0.0126
g0433569-104334	 68.48715	 -10.7260	 14219	 -1	 -1	 +0.0060	 0.1237	 -0.0153
g0434001-320550	 68.50050	 -32.0973	 13643	 13614	 1193	 +0.0151	 0.1273	 -0.0182
g0434038-132748	 68.51595	 -13.4633	 8196	 -1	 -1	 -0.2854	 0.1295	 -0.0127
g0434197-124758	 68.58210	 -12.7994	 9694	 9683	 764	 -0.1286	 0.1115	 -0.0121
g0434477-102327	 68.69880	 -10.3908	 11581	 -1	 -1	 +0.1027	 0.1251	 -0.0172
g0434488-110754	 68.70345	 -11.1316	 14850	 -1	 -1	 -0.0647	 0.1174	 -0.0068
g0434494-134847	 68.70585	 -13.8130	 9936	 -1	 -1	 +0.0521	 0.1225	 -0.0153
g0434518-140410	 68.71560	 -14.0694	 10536	 -1	 -1	 +0.1121	 0.1115	 -0.0092
g0434539-101056	 68.72460	 -10.1821	 11671	 -1	 -1	 -0.0522	 0.1244	 -0.0171
g0434572-111107	 68.73840	 -11.1852	 11373	 -1	 -1	 -0.0956	 0.1705	 -0.0406
g0434579-101141	 68.74125	 -10.1947	 11671	 -1	 -1	 +0.1883	 0.0982	 -0.0045
g0435030-125351	 68.76240	 -12.8976	 9666	 9683	 764	 -0.0506	 0.1362	 -0.0245
g0435057-132815	 68.77365	 -13.4707	 9666	 9683	 764	 -0.1911	 0.1285	 -0.0145
g0435067-022310	 68.77785	 -2.3860	 9146	 9021	 631	 -0.1393	 0.1732	 -0.0463
g0435070-132340	 68.77905	 -13.3943	 9426	 9683	 764	 -0.1072	 0.1118	 -0.0128
g0435111-131440	 68.79615	 -13.2444	 10506	 9683	 764	 +0.0139	 0.1027	 -0.0095
g0435164-255934	 68.81820	 -25.9928	 12498	 -1	 -1	 +0.1722	 0.1284	 -0.0163
g0435174-014352	 68.82240	 -1.7312	 9776	 9021	 631	 +0.1221	 0.1051	 -0.0039
g0435252-122541	 68.85495	 -12.4281	 9366	 -1	 -1	 -0.0198	 0.1111	 -0.0127
g0435266-115133	 68.86080	 -11.8591	 14792	 -1	 -1	 -0.0232	 0.1151	 -0.0087
g0435279-313001	 68.86620	 -31.5003	 15743	 -1	 -1	 -0.0323	 0.1095	 -0.0053
g0435378-023411	 68.90760	 -2.5696	 9147	 9021	 631	 +0.0724	 0.1081	 -0.0071
g0435417-065344	 68.92380	 -6.8955	 9031	 -1	 -1	 -0.1663	 0.1222	 -0.0159
g0435441-104535	 68.93385	 -10.7598	 11523	 -1	 -1	 +0.0338	 0.1053	 -0.0110
g0435556-021852	 68.98140	 -2.3145	 8908	 9021	 631	 -0.0775	 0.1178	 -0.0160
g0435566-201450	 68.98560	 -20.2471	 9255	 -1	 -1	 +0.0717	 0.1042	 -0.0066
g0436205-135432	 69.08520	 -13.9089	 10388	 -1	 -1	 +0.0714	 0.1574	 -0.0341
g0436251-045914	 69.10440	 -4.9873	 4384	 -1	 -1	 -0.0744	 0.0961	 +0.0003
g0436303-025159	 69.12615	 -2.8664	 4382	 4691	 149	 +0.0907	 0.1024	 +0.0011
g0436307-112257	 69.12810	 -11.3825	 11615	 -1	 -1	 -0.1639	 0.1290	 -0.0109
g0436335-303825	 69.13965	 -30.6403	 14574	 -1	 -1	 -0.0440	 0.1056	 -0.0050
g0436403-021726	 69.16785	 -2.2904	 9599	 9021	 631	 +0.1051	 0.1060	 -0.0048
g0436483-131530	 69.20115	 -13.2583	 9729	 9683	 764	 +0.1222	 0.1078	 -0.0060
g0437005-110128	 69.25215	 -11.0243	 10326	 -1	 -1	 +0.0263	 0.1240	 -0.0179
g0437031-400033	 69.26295	 -40.0092	 14586	 -1	 -1	 +0.1998	 0.1000	 -0.0081
g0437038-101151	 69.26595	 -10.1976	 4839	 -1	 -1	 +0.0335	 0.0949	 +0.0009
g0437076-021817	 69.28155	 -2.3046	 8760	 9021	 631	 +0.0959	 0.0972	 -0.0036
g0437106-382525	 69.29430	 -38.4236	 14015	 -1	 -1	 -0.0998	 0.1153	 -0.0060
g0437155-185405	 69.31470	 -18.9015	 9166	 -1	 -1	 +0.1293	 0.1183	 -0.0066
g0437256-021350	 69.35655	 -2.2304	 8790	 9021	 631	 -0.3131	 0.1941	 -0.0339
g0437353-132609	 69.39720	 -13.4359	 9970	 9683	 764	 +0.0099	 0.1052	 -0.0103
g0437363-044254	 69.40110	 -4.7149	 3696	 -1	 -1	 -0.0332	 0.1108	 +0.0010
g0437433-114756	 69.43035	 -11.7989	 14555	 -1	 -1	 +0.0886	 0.1556	 -0.0356
g0437497-310524	 69.45690	 -31.0900	 15416	 -1	 -1	 +0.0198	 0.1468	 -0.0248
g0437532-021146	 69.47175	 -2.1961	 8581	 9021	 631	 +0.0037	 0.1116	 -0.0115
g0437547-425854	 69.47805	 -42.9817	 14231	 -1	 -1	 +0.0030	 0.0982	 -0.0063
g0437562-114051	 69.48420	 -11.6809	 14855	 -1	 -1	 +0.0372	 0.1052	 -0.0084
g0438042-020257	 69.51750	 -2.0491	 8791	 9021	 631	 -0.0139	 0.0987	 -0.0081
g0438058-414308	 69.52410	 -41.7188	 14170	 -1	 -1	 -0.0150	 0.1191	 -0.0118
g0438124-691717	 69.55170	 -69.2881	 8747	 -1	 -1	 -0.1522	 0.1085	 -0.0116
g0438141-320941	 69.55890	 -32.1613	 13169	 -1	 -1	 +0.1847	 0.1093	 -0.0099
g0438225-110717	 69.59370	 -11.1214	 14766	 -1	 -1	 -0.1427	 0.1250	 -0.0056
g0438242-203860	 69.60075	 -20.6499	 9259	 -1	 -1	 +0.1592	 0.1038	 -0.0028
g0438288-121704	 69.61995	 -12.2845	 15127	 -1	 -1	 +0.0171	 0.1312	 -0.0177
g0438580-133653	 69.74175	 -13.6147	 10212	 -1	 -1	 -0.1071	 0.1319	 -0.0206
g0439145-742700	 69.81030	 -74.4500	 9233	 -1	 -1	 +0.0200	 0.1317	 -0.0194
g0439315-070551	 69.88110	 -7.0974	 4301	 4567	 142	 -0.0060	 0.1000	 +0.0008
g0439403-131501	 69.91785	 -13.2503	 9793	 -1	 -1	 -0.0329	 0.1008	 -0.0096
g0439589-103920	 69.99540	 -10.6557	 14288	 -1	 -1	 +0.2768	 0.1181	 -0.0093
g0440238-384250	 70.09935	 -38.7139	 13329	 -1	 -1	 +0.2418	 0.1270	 -0.0124
g0440437-364105	 70.18215	 -36.6846	 12398	 -1	 -1	 -0.0557	 0.1149	 -0.0110
g0440508-121650	 70.21170	 -12.2806	 11503	 11428	 963	 -0.0011	 0.1009	 -0.0097
g0441077-441547	 70.28190	 -44.2629	 11988	 -1	 -1	 -0.0822	 0.1375	 -0.0206
g0441350-123554	 70.39590	 -12.5983	 11055	 11428	 963	 -0.0768	 0.1283	 -0.0186
g0441354-294701	 70.39740	 -29.7836	 15180	 -1	 -1	 -0.0334	 0.1125	 -0.0063
g0441422-365559	 70.42590	 -36.9330	 13329	 13084	 1120	 +0.0715	 0.0981	 -0.0086
g0442175-680152	 70.57290	 -68.0312	 8928	 -1	 -1	 +0.0351	 0.1328	 -0.0178
g0442226-154712	 70.59405	 -15.7867	 11359	 10917	 920	 -0.0885	 0.1144	 -0.0126
g0442237-123753	 70.59870	 -12.6313	 11386	 11428	 963	 +0.0694	 0.1255	 -0.0189
g0442253-130832	 70.60545	 -13.1421	 15403	 -1	 -1	 +0.0135	 0.1323	 -0.0172
g0442333-324755	 70.63860	 -32.7986	 12846	 -1	 -1	 -0.0784	 0.1407	 -0.0204
g0442427-365115	 70.67775	 -36.8542	 12821	 13084	 1120	 -0.0407	 0.1190	 -0.0124
g0442483-365357	 70.70115	 -36.8992	 12761	 13084	 1120	 -0.0442	 0.1693	 -0.0394
g0442589-124615	 70.74555	 -12.7709	 8808	 -1	 -1	 -0.1338	 0.1300	 -0.0208
g0443020-091860	 70.75830	 -9.3165	 8356	 -1	 -1	 -0.0014	 0.0951	 -0.0056
g0443129-154210	 70.80390	 -15.7029	 11150	 10917	 920	 -0.0382	 0.0968	 -0.0081
g0443147-443452	 70.81110	 -44.5811	 14209	 -1	 -1	 +0.1577	 0.1060	 -0.0110
g0443232-321739	 70.84680	 -32.2943	 12876	 -1	 -1	 -0.0900	 0.1194	 -0.0091
g0443533-155700	 70.97190	 -15.9501	 11331	 10917	 920	 -0.0739	 0.1150	 -0.0134
g0444225-154926	 71.09385	 -15.8239	 11152	 10917	 920	 -0.1167	 0.1039	 -0.0076
g0444374-155524	 71.15595	 -15.9233	 10463	 10917	 920	 -0.1192	 0.1086	 -0.0091
g0445029-274623	 71.26185	 -27.7730	 5529	 -1	 -1	 +0.1001	 0.1005	 +0.0009
g0445044-160850	 71.26830	 -16.1473	 11333	 10917	 920	 -0.0257	 0.1330	 -0.0224
g0445051-442240	 71.27115	 -44.3778	 14001	 -1	 -1	 +0.0962	 0.1212	 -0.0172
g0445131-150652	 71.30460	 -15.1144	 9204	 -1	 -1	 -0.0430	 0.0986	 -0.0089
g0445137-155315	 71.30715	 -15.8876	 10344	 10917	 920	 -0.0235	 0.1042	 -0.0106
g0445272-174033	 71.36340	 -17.6758	 10526	 -1	 -1	 -0.0209	 0.1269	 -0.0198
g0445360-160606	 71.39985	 -16.1016	 10914	 10917	 920	 +0.0577	 0.1006	 -0.0090
g0445495-213937	 71.45610	 -21.6602	 9631	 -1	 -1	 +0.0088	 0.1032	 -0.0097
g0445534-050812	 71.47245	 -5.1367	 3740	 -1	 -1	 +0.0594	 0.1020	 +0.0011
g0446047-222153	 71.51955	 -22.3647	 8463	 -1	 -1	 +0.0746	 0.1136	 -0.0067
g0446079-170350	 71.53290	 -17.0640	 9477	 9222	 666	 +0.1786	 0.1034	 -0.0020
g0446122-143703	 71.55090	 -14.6176	 12473	 13344	 1039	 -0.2655	 0.1478	 +0.0052
g0446210-434856	 71.58735	 -43.8154	 16040	 -1	 -1	 +0.0617	 0.1091	 -0.0094
g0446281-164142	 71.61690	 -16.6949	 10137	 10917	 920	 +0.0341	 0.1018	 -0.0097
g0446409-162922	 71.67030	 -16.4894	 11006	 10917	 920	 +0.0631	 0.1295	 -0.0198
g0446527-391503	 71.71965	 -39.2508	 16066	 -1	 -1	 -0.1685	 0.1101	 +0.0007
g0446548-131410	 71.72850	 -13.2362	 11933	 -1	 -1	 -0.1961	 0.1633	 -0.0196
g0446566-145136	 71.73585	 -14.8600	 13343	 13344	 1039	 +0.0790	 0.1006	 -0.0096
g0446567-055857	 71.73630	 -5.9826	 4581	 -1	 -1	 -0.0179	 0.0976	 +0.0006
g0446582-162822	 71.74230	 -16.4727	 11246	 10917	 920	 +0.1316	 0.1138	 -0.0098
g0447030-144841	 71.76240	 -14.8114	 13404	 13344	 1039	 -0.1524	 0.1358	 -0.0105
g0447171-170545	 71.82135	 -17.0957	 15085	 -1	 -1	 +0.0628	 0.1068	 -0.0099
g0447337-315348	 71.89050	 -31.8966	 14231	 -1	 -1	 -0.1837	 0.1287	 -0.0046
g0447489-265211	 71.95380	 -26.8698	 15905	 -1	 -1	 +0.0428	 0.1253	 -0.0147
g0448047-142605	 72.01935	 -14.4348	 14754	 -1	 -1	 -0.0762	 0.1149	 -0.0060
g0448056-133953	 72.02325	 -13.6646	 5909	 -1	 -1	 -0.0425	 0.1072	 -0.0036
g0448188-154331	 72.07845	 -15.7254	 11008	 10917	 920	 -0.0091	 0.1417	 -0.0275
g0448211-062925	 72.08805	 -6.4904	 4494	 -1	 -1	 -0.2813	 0.1123	 -0.0109
g0448212-051508	 72.08850	 -5.2521	 5063	 4687	 177	 -0.1023	 0.1189	 -0.0035
g0448248-052110	 72.10350	 -5.3526	 13397	 -1	 -1	 +0.1016	 0.1400	 -0.0270
g0448360-124626	 72.14985	 -12.7738	 8607	 -1	 -1	 -0.0143	 0.0968	 -0.0066
g0448477-142244	 72.19890	 -14.3788	 5521	 -1	 -1	 -0.0440	 0.0926	 -0.0010
g0448490-370924	 72.20400	 -37.1567	 13428	 -1	 -1	 -0.1385	 0.1393	 -0.0116
g0448542-265053	 72.22575	 -26.8480	 14917	 -1	 -1	 +0.1522	 0.1002	 -0.0093
g0449013-064935	 72.25530	 -6.8264	 13669	 -1	 -1	 -0.1441	 0.1144	 -0.0044
g0449401-172918	 72.41700	 -17.4884	 9363	 9457	 627	 -0.1695	 0.1291	 -0.0182
g0449426-024538	 72.42765	 -2.7605	 4553	 4548	 106	 +0.0344	 0.0955	 +0.0010
g0449436-055356	 72.43170	 -5.8988	 13879	 -1	 -1	 +0.2847	 0.1041	 -0.0048
g0449456-131758	 72.44010	 -13.2994	 11548	 -1	 -1	 +0.0217	 0.1136	 -0.0142
g0450137-171558	 72.55710	 -17.2661	 9244	 9457	 627	 +0.0733	 0.0942	 -0.0045
g0450298-613237	 72.62430	 -61.5436	 5539	 -1	 -1	 +0.0069	 0.0990	 -0.0003
g0450337-053845	 72.64020	 -5.6458	 13910	 -1	 -1	 +0.0768	 0.1429	 -0.0278
g0450492-163856	 72.70515	 -16.6490	 11462	 -1	 -1	 +0.0751	 0.1483	 -0.0308
g0450528-305826	 72.71985	 -30.9740	 12465	 -1	 -1	 -0.0959	 0.1290	 -0.0135
g0451074-033907	 72.78105	 -3.6518	 4556	 4548	 106	 -0.3345	 0.1344	 -0.0237
g0451206-173012	 72.83580	 -17.5034	 9455	 9457	 627	 +0.1042	 0.0941	 -0.0036
g0451248-184747	 72.85350	 -18.7962	 15213	 -1	 -1	 -0.1459	 0.1234	 -0.0042
g0452123-172430	 73.05120	 -17.4082	 10656	 -1	 -1	 +0.1217	 0.0981	 -0.0056
g0452181-050625	 73.07550	 -5.1069	 14003	 -1	 -1	 -0.0922	 0.1122	 -0.0055
g0452198-030621	 73.08240	 -3.1058	 4318	 4548	 106	 +0.0663	 0.1004	 +0.0011
g0452205-193149	 73.08555	 -19.5303	 11887	 -1	 -1	 +0.0514	 0.1082	 -0.0121
g0452252-033356	 73.10490	 -3.5655	 4498	 4548	 106	 +0.0377	 0.0984	 +0.0010
g0452312-030622	 73.12980	 -3.1061	 4378	 -1	 -1	 -0.0186	 0.0933	 +0.0009
g0452460-190313	 73.19160	 -19.0536	 10418	 -1	 -1	 -0.0096	 0.1209	 -0.0174
g0452496-434652	 73.20660	 -43.7812	 6514	 -1	 -1	 +0.0756	 0.0986	 -0.0003
g0452547-152047	 73.22775	 -15.3465	 5708	 -1	 -1	 +0.0959	 0.1214	 +0.0001
g0453045-452448	 73.26870	 -45.4134	 12812	 -1	 -1	 -0.1162	 0.1316	 -0.0122
g0453123-132941	 73.30110	 -13.4946	 14491	 -1	 -1	 -0.0078	 0.1213	 -0.0122
g0453166-184458	 73.31925	 -18.7495	 11768	 11479	 970	 -0.1651	 0.1199	 -0.0082
g0453343-175522	 73.39275	 -17.9228	 11827	 -1	 -1	 -0.0847	 0.1453	 -0.0246
g0453372-175531	 73.40490	 -17.9253	 11708	 -1	 -1	 -0.0555	 0.1050	 -0.0090
g0453447-035510	 73.43610	 -3.9195	 9447	 -1	 -1	 -0.2233	 0.1297	 -0.0130
g0453486-322624	 73.45230	 -32.4400	 5546	 -1	 -1	 -0.0038	 0.1152	 -0.0020
g0453553-182044	 73.48050	 -18.3455	 11499	 -1	 -1	 +0.1415	 0.1029	 -0.0073
g0453580-185641	 73.49145	 -18.9448	 11439	 11479	 970	 -0.1094	 0.1109	 -0.0087
g0454137-435226	 73.55715	 -43.8739	 6306	 -1	 -1	 +0.1055	 0.1012	 +0.0004
g0454225-535357	 73.59360	 -53.8991	 15969	 -1	 -1	 +0.1253	 0.1069	 -0.0114
g0454247-175656	 73.60290	 -17.9489	 9131	 9380	 747	 +0.0773	 0.1122	 -0.0088
g0454347-185712	 73.64460	 -18.9534	 11890	 11479	 970	 +0.0231	 0.1286	 -0.0207
g0454360-012213	 73.65015	 -1.3703	 8607	 8541	 553	 -0.0064	 0.0951	 -0.0059
g0454368-175909	 73.65315	 -17.9858	 9431	 9380	 747	 -0.3110	 0.1616	 -0.0188
g0454429-172709	 73.67865	 -17.4525	 9311	 -1	 -1	 +0.0654	 0.0962	 -0.0051
g0454434-172718	 73.68075	 -17.4550	 9221	 -1	 -1	 -0.1313	 0.1147	 -0.0138
g0454458-530558	 73.69065	 -53.0993	 11981	 -1	 -1	 +0.1293	 0.0991	 -0.0074
g0454523-180656	 73.71780	 -18.1155	 9341	 9380	 747	 +0.1857	 0.0987	 -0.0016
g0455205-200330	 73.83540	 -20.0583	 10633	 -1	 -1	 -0.2510	 0.1375	 -0.0109
g0455232-182314	 73.84665	 -18.3872	 10092	 9380	 747	 -0.0707	 0.1029	 -0.0102
g0455261-203320	 73.85880	 -20.5556	 10454	 10444	 658	 -0.1508	 0.1091	 -0.0083
g0455311-203609	 73.87935	 -20.6024	 9764	 10444	 658	 -0.0064	 0.1167	 -0.0154
g0455342-201844	 73.89240	 -20.3122	 10244	 10444	 658	 -0.0870	 0.1104	 -0.0121
g0455442-424334	 73.93425	 -42.7260	 13712	 13761	 1215	 -0.0323	 0.1102	 -0.0081
g0455444-191429	 73.93485	 -19.2414	 8924	 9380	 747	 +0.0061	 0.1181	 -0.0146
g0455501-205202	 73.95885	 -20.8671	 9795	 10444	 658	 +0.0870	 0.0931	 -0.0053
g0456008-540929	 74.00310	 -54.1580	 15940	 -1	 -1	 +0.0400	 0.1194	 -0.0121
g0456184-122113	 74.07660	 -12.3535	 14165	 -1	 -1	 -0.0702	 0.1468	 -0.0199
g0456184-175952	 74.07675	 -17.9977	 9523	 9380	 747	 +0.0334	 0.1172	 -0.0127
g0456185-195840	 74.07690	 -19.9777	 11264	 10444	 658	 -0.0639	 0.1440	 -0.0279
g0456232-202442	 74.09670	 -20.4116	 10605	 10444	 658	 +0.0332	 0.1041	 -0.0101
g0456328-200919	 74.13645	 -20.1552	 10785	 10444	 658	 +0.0603	 0.1191	 -0.0145
g0456370-222552	 74.15415	 -22.4310	 10217	 10488	 804	 +0.0589	 0.1029	 -0.0090
g0456479-254518	 74.19945	 -25.7550	 14208	 -1	 -1	 +0.0438	 0.1728	 -0.0454
g0456536-181444	 74.22345	 -18.2454	 9494	 9380	 747	 -0.0501	 0.1011	 -0.0096
g0456563-045157	 74.23470	 -4.8657	 3877	 -1	 -1	 +0.2217	 0.0939	 +0.0008
g0457045-181709	 74.26860	 -18.2858	 9525	 9380	 747	 -0.0625	 0.0978	 -0.0086
g0457072-543257	 74.28015	 -54.5493	 11895	 -1	 -1	 +0.0174	 0.1047	 -0.0108
g0457115-423705	 74.29770	 -42.6181	 13743	 13761	 1215	 +0.1246	 0.1069	 -0.0116
g0457171-151720	 74.32110	 -15.2890	 4996	 5061	 199	 +0.0900	 0.0918	 +0.0010
g0457209-111448	 74.33715	 -11.2466	 13656	 -1	 -1	 -0.0840	 0.1118	 -0.0060
g0457214-524659	 74.33925	 -52.7831	 12823	 -1	 -1	 +0.0474	 0.1534	 -0.0343
g0457230-221302	 74.34585	 -22.2172	 10338	 10488	 804	 -0.0456	 0.1081	 -0.0120
g0457305-200225	 74.37720	 -20.0403	 11476	 10444	 658	 +0.0001	 0.1083	 -0.0121
g0457327-010722	 74.38635	 -1.1228	 4325	 4371	 115	 -0.0931	 0.1000	 -0.0002
g0458126-050933	 74.55225	 -5.1592	 9695	 -1	 -1	 +0.1760	 0.1029	 -0.0029
g0458333-003312	 74.63865	 -0.5532	 4115	 4371	 115	 -0.0785	 0.0979	 +0.0001
g0458334-462443	 74.63925	 -46.4120	 13448	 13734	 1118	 +0.0246	 0.1058	 -0.0099
g0458471-213410	 74.69610	 -21.5694	 6652	 6873	 389	 +0.1214	 0.0966	 +0.0003
g0458488-214133	 74.70315	 -21.6924	 10490	 -1	 -1	 -0.0139	 0.1013	 -0.0098
g0458546-002920	 74.72760	 -0.4889	 4385	 4371	 115	 +0.0027	 0.0964	 +0.0010
g0458599-455641	 74.74935	 -45.9448	 12969	 13734	 1118	 +0.1113	 0.1136	 -0.0142
g0459187-240814	 74.82780	 -24.1371	 14210	 14219	 1260	 -0.1569	 0.1228	 -0.0045
g0459207-003026	 74.83605	 -0.5071	 4686	 4371	 115	 -0.5353	 0.1830	 -0.0392
g0459292-160135	 74.87145	 -16.0263	 8567	 -1	 -1	 +0.0154	 0.1044	 -0.0075
g0459309-760944	 74.87895	 -76.1622	 13470	 -1	 -1	 +0.1420	 0.1285	 -0.0202
g0459333-181217	 74.88885	 -18.2048	 12736	 12788	 1138	 +0.0229	 0.1001	 -0.0090
g0459346-001538	 74.89425	 -0.2604	 4147	 4371	 115	 +0.0218	 0.0958	 +0.0010
g0459371-234849	 74.90475	 -23.8135	 14450	 -1	 -1	 +0.0001	 0.1364	 -0.0209
g0459530-120212	 74.97090	 -12.0367	 8055	 -1	 -1	 +0.0839	 0.0911	 -0.0017
g0459567-454936	 74.98620	 -45.8266	 12790	 13734	 1118	 -0.0363	 0.1373	 -0.0195
g0459591-172735	 74.99640	 -17.4598	 6471	 6702	 345	 +0.1930	 0.1038	 +0.0009
g0500058-172900	 75.02400	 -17.4834	 6771	 6702	 345	 -0.2163	 0.1324	 -0.0226
g0500096-232054	 75.04005	 -23.3483	 12082	 -1	 -1	 +0.1040	 0.1290	 -0.0202
g0500097-222709	 75.04035	 -22.4526	 15139	 14522	 1197	 -0.0087	 0.1154	 -0.0101
g0500146-221116	 75.06090	 -22.1877	 15139	 14522	 1197	 +0.0946	 0.1296	 -0.0210
g0500178-461246	 75.07425	 -46.2127	 14469	 13734	 1118	 +0.0608	 0.1392	 -0.0257
g0500247-211407	 75.10305	 -21.2352	 15738	 -1	 -1	 -0.1077	 0.1099	 -0.0024
g0500254-211431	 75.10575	 -21.2421	 15228	 -1	 -1	 -0.1375	 0.1194	 -0.0035
g0500286-025124	 75.11925	 -2.8566	 14943	 -1	 -1	 +0.0523	 0.1439	 -0.0267
g0500297-221435	 75.12390	 -22.2430	 14420	 14522	 1197	 -0.0693	 0.1171	 -0.0069
g0500330-215606	 75.13755	 -21.9349	 10313	 -1	 -1	 -0.1010	 0.1518	 -0.0313
g0500348-203406	 75.14490	 -20.5683	 9892	 -1	 -1	 +0.0227	 0.1002	 -0.0086
g0500409-774551	 75.17040	 -77.7640	 13021	 -1	 -1	 +0.0433	 0.1519	 -0.0331
g0500410-235053	 75.17085	 -23.8480	 14422	 14219	 1260	 -0.0582	 0.1342	 -0.0147
g0500474-455225	 75.19755	 -45.8736	 14770	 13734	 1118	 -0.0614	 0.1396	 -0.0183
g0500539-202405	 75.22440	 -20.4013	 16098	 -1	 -1	 -0.0849	 0.1236	 -0.0064
g0500553-132520	 75.23040	 -13.4222	 7578	 7473	 430	 +0.1829	 0.0925	 +0.0006
g0500591-222801	 75.24615	 -22.4670	 14301	 14522	 1197	 +0.0432	 0.1454	 -0.0275
g0501024-181716	 75.26010	 -18.2876	 12798	 12788	 1138	 +0.1350	 0.0994	 -0.0083
g0501076-215136	 75.28185	 -21.8599	 15800	 -1	 -1	 -0.0952	 0.1223	 -0.0058
g0501079-234428	 75.28305	 -23.7410	 14242	 14219	 1260	 +0.1607	 0.0953	 -0.0079
g0501097-224858	 75.29055	 -22.8160	 11573	 12217	 875	 +0.0580	 0.0989	 -0.0090
g0501178-441519	 75.32430	 -44.2553	 13690	 -1	 -1	 -0.0755	 0.1574	 -0.0266
g0501185-223952	 75.32700	 -22.6644	 13792	 14522	 1197	 +0.2248	 0.1365	 -0.0212
g0501200-163904	 75.33315	 -16.6512	 6622	 -1	 -1	 +0.1101	 0.0959	 +0.0004
g0501294-191740	 75.37260	 -19.2945	 12800	 -1	 -1	 +0.0999	 0.1076	 -0.0119
g0501302-230651	 75.37590	 -23.1141	 12473	 12217	 875	 -0.0431	 0.1047	 -0.0084
g0501308-443941	 75.37845	 -44.6614	 10243	 10150	 780	 -0.2205	 0.1853	 -0.0401
g0501353-234447	 75.39705	 -23.7463	 11065	 -1	 -1	 -0.0598	 0.1038	 -0.0097
g0501361-225606	 75.40050	 -22.9351	 12234	 12217	 875	 -0.0110	 0.1374	 -0.0241
g0501382-224317	 75.40935	 -22.7215	 12204	 12217	 875	 -0.0203	 0.1226	 -0.0168
g0501398-091553	 75.41580	 -9.2647	 3798	 3770	 105	 -0.2227	 0.1017	 -0.0023
g0501427-150947	 75.42780	 -15.1631	 9020	 -1	 -1	 +0.1219	 0.1355	 -0.0112
g0501452-152656	 75.43845	 -15.4487	 12467	 12190	 1052	 +0.0161	 0.1053	 -0.0110
g0501454-152550	 75.43905	 -15.4307	 12258	 12190	 1052	 -0.0004	 0.1266	 -0.0190
g0501487-121424	 75.45300	 -12.2401	 12735	 12707	 1110	 -0.0847	 0.1167	 -0.0095
g0501487-152550	 75.45270	 -15.4306	 12048	 12190	 1052	 -0.1732	 0.1786	 -0.0278
g0501499-250410	 75.45795	 -25.0694	 11456	 -1	 -1	 +0.1383	 0.0962	 -0.0056
g0501548-031746	 75.47850	 -3.2962	 4064	 3895	 83	 -0.0026	 0.0964	 +0.0011
g0501556-164855	 75.48165	 -16.8152	 14388	 -1	 -1	 +0.1345	 0.1220	 -0.0177
g0501560-215441	 75.48330	 -21.9112	 14452	 14522	 1197	 -0.0316	 0.1533	 -0.0268
g0501597-445249	 75.49890	 -44.8803	 10123	 10150	 780	 -0.0272	 0.1196	 -0.0168
g0502007-210813	 75.50295	 -21.1370	 4498	 -1	 -1	 +0.0313	 0.0976	 +0.0010
g0502026-534848	 75.51075	 -53.8133	 15616	 -1	 -1	 -0.0795	 0.1123	 -0.0038
g0502048-172827	 75.52005	 -17.4743	 6714	 6702	 345	 -0.0221	 0.1076	 -0.0051
g0502150-245046	 75.56250	 -24.8462	 14035	 -1	 -1	 +0.1908	 0.1215	 -0.0154
g0502177-302717	 75.57390	 -30.4547	 6425	 -1	 -1	 +0.0102	 0.1128	 -0.0038
g0502281-122546	 75.61710	 -12.4293	 8958	 -1	 -1	 +0.0958	 0.1261	 -0.0100
g0502283-114401	 75.61785	 -11.7335	 13605	 -1	 -1	 +0.1399	 0.1160	 -0.0149
g0502294-121814	 75.62265	 -12.3040	 12676	 12707	 1110	 -0.1845	 0.1141	 -0.0038
g0502325-221509	 75.63540	 -22.2526	 14573	 14522	 1197	 +0.1022	 0.1297	 -0.0215
g0502369-444514	 75.65370	 -44.7539	 10064	 10150	 780	 -0.0883	 0.1098	 -0.0119
g0502374-205522	 75.65580	 -20.9228	 9715	 9523	 704	 -0.0738	 0.1512	 -0.0333
g0502451-253213	 75.68790	 -25.5368	 6991	 -1	 -1	 -0.0168	 0.1214	 -0.0092
g0502542-202159	 75.72600	 -20.3664	 7287	 7302	 419	 +0.0358	 0.0916	 -0.0019
g0503027-240941	 75.76125	 -24.1615	 12417	 12595	 1168	 +0.0289	 0.1656	 -0.0424
g0503101-240002	 75.79230	 -24.0007	 12567	 12595	 1168	 +0.0527	 0.1066	 -0.0117
g0503102-201621	 75.79245	 -20.2724	 9506	 9523	 704	 +0.1286	 0.1143	 -0.0067
g0503132-224959	 75.80490	 -22.8331	 4651	 -1	 -1	 +0.2546	 0.0922	 +0.0008
g0503135-212010	 75.80610	 -21.3362	 14243	 14355	 1273	 -0.1206	 0.1141	 -0.0045
g0503224-211332	 75.84345	 -21.2255	 13944	 14355	 1273	 +0.0399	 0.1248	 -0.0172
g0503234-201841	 75.84750	 -20.3114	 9836	 9523	 704	 +0.0416	 0.1158	 -0.0122
g0503263-200236	 75.85965	 -20.0432	 7467	 7302	 419	 -0.0207	 0.0942	 -0.0040
g0503506-233060	 75.96090	 -23.5166	 12627	 12595	 1168	 +0.0598	 0.1065	 -0.0116
g0503578-240032	 75.99105	 -24.0088	 11968	 12595	 1168	 -0.0507	 0.1252	 -0.0160
g0504100-250801	 76.04190	 -25.1335	 11730	 12004	 999	 +0.0769	 0.1106	 -0.0129
g0504224-190225	 76.09320	 -19.0403	 13464	 -1	 -1	 -0.1813	 0.1066	 -0.0021
g0504229-433753	 76.09560	 -43.6313	 13753	 -1	 -1	 +0.0367	 0.1536	 -0.0332
g0504324-250850	 76.13475	 -25.1473	 12090	 12004	 999	 -0.0865	 0.1031	 -0.0066
g0504443-203329	 76.18440	 -20.5579	 14065	 -1	 -1	 +0.0550	 0.1298	 -0.0203
g0504446-251040	 76.18560	 -25.1777	 12210	 12004	 999	 -0.0212	 0.1065	 -0.0108
g0504456-205556	 76.19010	 -20.9323	 14335	 14355	 1273	 -0.0256	 0.1243	 -0.0123
g0504503-371311	 76.20945	 -37.2198	 12789	 -1	 -1	 -0.1059	 0.1182	 -0.0084
g0504539-380631	 76.22460	 -38.1086	 8683	 -1	 -1	 +0.1567	 0.1142	 -0.0033
g0504580-811839	 76.24185	 -81.3107	 4959	 -1	 -1	 +0.1150	 0.1077	 +0.0011
g0504600-251233	 76.24980	 -25.2092	 13350	 -1	 -1	 -0.0803	 0.1397	 -0.0176
g0505014-745743	 76.25580	 -74.9620	 13681	 -1	 -1	 +0.0144	 0.1133	 -0.0127
g0505179-242124	 76.32465	 -24.3567	 10711	 10372	 797	 -0.0777	 0.1401	 -0.0256
g0505180-090850	 76.32510	 -9.1473	 3264	 -1	 -1	 +0.0914	 0.0966	 +0.0009
g0505189-473512	 76.32885	 -47.5867	 14566	 -1	 -1	 -0.1777	 0.1352	 -0.0056
g0505364-241953	 76.40160	 -24.3315	 10382	 10372	 797	 -0.0188	 0.1077	 -0.0120
g0505399-234449	 76.41615	 -23.7469	 10412	 -1	 -1	 +0.1137	 0.0962	 -0.0050
g0505492-283519	 76.45515	 -28.5887	 11465	 -1	 -1	 -0.0036	 0.1039	 -0.0104
g0505531-283660	 76.47135	 -28.6165	 11435	 -1	 -1	 -0.1040	 0.1212	 -0.0130
g0505570-242626	 76.48755	 -24.4407	 10203	 10372	 797	 +0.0930	 0.1147	 -0.0109
g0505579-464736	 76.49100	 -46.7933	 10279	 -1	 -1	 -0.0602	 0.1148	 -0.0145
g0506097-450250	 76.54035	 -45.0471	 9948	 -1	 -1	 +0.1732	 0.0985	 -0.0027
g0506166-211115	 76.56900	 -21.1876	 9151	 -1	 -1	 +0.0446	 0.1196	 -0.0124
g0506333-173509	 76.63860	 -17.5858	 4772	 4861	 148	 -0.0329	 0.0927	 +0.0003
g0506337-453702	 76.64040	 -45.6172	 11928	 -1	 -1	 -0.0455	 0.1001	 -0.0076
g0506387-165959	 76.66110	 -16.9997	 9119	 -1	 -1	 -0.0936	 0.1033	 -0.0104
g0506450-251819	 76.68765	 -25.3052	 12243	 -1	 -1	 -0.0955	 0.1603	 -0.0327
g0506457-175029	 76.69020	 -17.8414	 8400	 -1	 -1	 -0.0044	 0.1347	 -0.0196
g0506478-280901	 76.69920	 -28.1504	 11766	 11595	 895	 -0.0125	 0.1018	 -0.0095
g0506482-213308	 76.70100	 -21.5521	 12570	 -1	 -1	 +0.1950	 0.1278	 -0.0143
g0506510-202043	 76.71225	 -20.3452	 9481	 9330	 623	 +0.0192	 0.0976	 -0.0070
g0506573-730454	 76.73865	 -73.0817	 7715	 -1	 -1	 +0.0098	 0.1132	 -0.0082
g0507055-342740	 76.77285	 -34.4610	 12250	 -1	 -1	 +0.0314	 0.1169	 -0.0154
g0507080-195406	 76.78335	 -19.9016	 7952	 7938	 447	 +0.0474	 0.0963	 -0.0032
g0507088-164054	 76.78650	 -16.6816	 12807	 -1	 -1	 +0.0257	 0.0993	 -0.0088
g0507107-585433	 76.79445	 -58.9090	 14245	 -1	 -1	 -0.0048	 0.1134	 -0.0101
g0507240-461820	 76.84995	 -46.3054	 12829	 -1	 -1	 +0.1547	 0.0922	 -0.0059
g0507353-230401	 76.89690	 -23.0670	 10114	 -1	 -1	 +0.1085	 0.0914	 -0.0039
g0507371-195138	 76.90470	 -19.8606	 9422	 9330	 623	 -0.0293	 0.1142	 -0.0141
g0507395-193254	 76.91460	 -19.5484	 9122	 9330	 623	 +0.0223	 0.1102	 -0.0108
g0507396-201631	 76.91475	 -20.2752	 9393	 9330	 623	 -0.0572	 0.1178	 -0.0159
g0507408-280447	 76.91985	 -28.0796	 11437	 11595	 895	 +0.2040	 0.1135	 -0.0071
g0507446-075809	 76.93590	 -7.9693	 4436	 -1	 -1	 +0.1131	 0.1027	 +0.0012
g0507577-710707	 76.99020	 -71.1187	 13411	 -1	 -1	 +0.0353	 0.1303	 -0.0207
g0507597-220840	 76.99875	 -22.1444	 9844	 -1	 -1	 -0.0547	 0.1046	 -0.0110
g0508057-201105	 77.02380	 -20.1846	 7924	 7938	 447	 -0.2014	 0.1225	 -0.0168
g0508063-472326	 77.02620	 -47.3905	 14149	 -1	 -1	 -0.0258	 0.1154	 -0.0097
g0508088-220732	 77.03670	 -22.1255	 9934	 -1	 -1	 +0.0635	 0.0924	 -0.0051
g0508183-194960	 77.07615	 -19.8333	 9003	 9330	 623	 +0.1454	 0.0930	 -0.0019
g0508304-373636	 77.12670	 -37.6101	 15912	 15946	 1477	 -0.2263	 0.1179	 +0.0071
g0508412-181227	 77.17185	 -18.2075	 8823	 -1	 -1	 +0.0918	 0.1307	 -0.0116
g0508454-761416	 77.18925	 -76.2376	 13473	 -1	 -1	 +0.1426	 0.1551	 -0.0358
g0508489-200732	 77.20350	 -20.1256	 9304	 9330	 623	 +0.0518	 0.1232	 -0.0138
g0508494-224824	 77.20560	 -22.8067	 10026	 -1	 -1	 -0.0801	 0.1268	 -0.0194
g0508515-182809	 77.21460	 -18.4692	 14849	 15001	 1317	 -0.0168	 0.1174	 -0.0094
g0508534-233031	 77.22255	 -23.5086	 16082	 -1	 -1	 +0.0811	 0.1256	 -0.0176
g0509022-201520	 77.25930	 -20.2556	 4508	 4612	 157	 +0.0158	 0.0930	 +0.0010
g0509080-754537	 77.28315	 -75.7602	 13233	 -1	 -1	 -0.0682	 0.1548	 -0.0282
g0509138-181250	 77.30745	 -18.2138	 15029	 15001	 1317	 -0.0407	 0.1514	 -0.0226
g0509201-181155	 77.33355	 -18.1985	 14820	 15001	 1317	 +0.0042	 0.1236	 -0.0130
g0509329-202255	 77.38695	 -20.3821	 12693	 -1	 -1	 +0.1373	 0.1106	 -0.0116
g0509561-002847	 77.48355	 -0.4798	 8540	 7907	 505	 +0.0881	 0.1118	 -0.0041
g0510047-531539	 77.51955	 -53.2607	 11786	 -1	 -1	 -0.0339	 0.1255	 -0.0179
g0510068-243733	 77.52840	 -24.6258	 10149	 -1	 -1	 -0.0894	 0.1268	 -0.0188
g0510080-004913	 77.53335	 -0.8202	 8091	 7907	 505	 -0.0874	 0.1247	 -0.0180
g0510092-005647	 77.53845	 -0.9464	 8031	 7907	 505	 -0.0775	 0.1235	 -0.0171
g0510113-004703	 77.54715	 -0.7840	 8451	 7907	 505	 -0.1082	 0.1526	 -0.0349
g0510125-163433	 77.55225	 -16.5758	 12901	 12915	 1132	 +0.0177	 0.1401	 -0.0257
g0510161-181906	 77.56695	 -18.3183	 15421	 15001	 1317	 +0.0572	 0.0986	 -0.0069
g0510181-181807	 77.57535	 -18.3019	 15451	 -1	 -1	 -0.0218	 0.1368	 -0.0162
g0510579-064558	 77.74140	 -6.7662	 10436	 -1	 -1	 +0.0278	 0.1572	 -0.0374
g0511004-084005	 77.75190	 -8.6681	 10708	 -1	 -1	 -0.0336	 0.1038	 -0.0106
g0511011-162041	 77.75460	 -16.3447	 12932	 12915	 1132	 +0.1731	 0.0991	 -0.0068
g0511040-131756	 77.76690	 -13.2989	 12330	 12336	 1049	 -0.3009	 0.1468	 +0.0049
g0511048-131731	 77.77005	 -13.2919	 12930	 12336	 1049	 +0.0219	 0.0984	 -0.0086
g0511058-110822	 77.77395	 -11.1395	 10860	 -1	 -1	 -0.0710	 0.1471	 -0.0291
g0511096-294859	 77.79015	 -29.8163	 11084	 -1	 -1	 -0.0550	 0.1401	 -0.0254
g0511263-165321	 77.85975	 -16.8892	 12543	 -1	 -1	 +0.2190	 0.1038	 -0.0058
g0511275-723521	 77.86455	 -72.5890	 13204	 -1	 -1	 -0.0430	 0.1271	 -0.0157
g0511312-003510	 77.87985	 -0.5860	 4286	 -1	 -1	 +0.0319	 0.0972	 +0.0011
g0511317-255420	 77.88210	 -25.9056	 13959	 -1	 -1	 -0.1231	 0.1145	 -0.0047
g0511430-272445	 77.92905	 -27.4125	 11532	 -1	 -1	 -0.0582	 0.1276	 -0.0186
g0511465-170542	 77.94375	 -17.0949	 12664	 -1	 -1	 -0.0777	 0.0996	 -0.0048
g0511465-175011	 77.94390	 -17.8364	 14164	 -1	 -1	 +0.2123	 0.1303	 -0.0182
g0511483-252024	 77.95110	 -25.3399	 11381	 10860	 845	 +0.0772	 0.1214	 -0.0156
g0511527-270823	 77.96955	 -27.1396	 11502	 -1	 -1	 +0.0306	 0.0999	 -0.0094
g0512080-265956	 78.03345	 -26.9990	 11323	 -1	 -1	 -0.0323	 0.1159	 -0.0144
g0512133-160957	 78.05535	 -16.1659	 12514	 12915	 1132	 +0.1840	 0.0990	 -0.0065
g0512259-100409	 78.10785	 -10.0691	 10651	 -1	 -1	 +0.1888	 0.1056	 -0.0044
g0512289-075357	 78.12030	 -7.8990	 11579	 -1	 -1	 +0.0217	 0.1227	 -0.0180
g0512444-232713	 78.18495	 -23.4536	 9972	 10258	 727	 +0.0345	 0.1021	 -0.0093
g0512473-021349	 78.19710	 -2.2303	 7558	 -1	 -1	 -0.0567	 0.0955	 -0.0059
g0512503-240755	 78.20940	 -24.1321	 10033	 -1	 -1	 +0.0153	 0.0976	 -0.0082
g0512534-232645	 78.22260	 -23.4458	 9702	 10258	 727	 +0.0214	 0.0973	 -0.0081
g0512556-532413	 78.23160	 -53.4037	 15506	 -1	 -1	 -0.1178	 0.1287	 -0.0065
g0512570-610957	 78.23760	 -61.1659	 15659	 -1	 -1	 +0.0562	 0.1352	 -0.0215
g0513022-531957	 78.25905	 -53.3326	 15237	 -1	 -1	 -0.2104	 0.1193	 +0.0011
g0513087-193805	 78.28605	 -19.6347	 12758	 -1	 -1	 +0.1267	 0.1116	 -0.0126
g0513184-221333	 78.32670	 -22.2257	 9193	 -1	 -1	 -0.0147	 0.1596	 -0.0382
g0513353-173855	 78.39720	 -17.6486	 8080	 -1	 -1	 -0.0288	 0.0986	 -0.0068
g0513391-281008	 78.41280	 -28.1688	 11146	 -1	 -1	 -0.0320	 0.1000	 -0.0090
g0513399-073828	 78.41610	 -7.6410	 10381	 -1	 -1	 +0.0242	 0.1131	 -0.0137
g0513555-083501	 78.48135	 -8.5835	 11911	 -1	 -1	 +0.2564	 0.1353	 -0.0100
g0514063-171051	 78.52620	 -17.1809	 13657	 -1	 -1	 +0.1883	 0.1101	 -0.0107
g0514099-480253	 78.54120	 -48.0479	 14246	 -1	 -1	 +0.0456	 0.1237	 -0.0171
g0514102-060853	 78.54255	 -6.1480	 7383	 -1	 -1	 +0.1629	 0.1332	 -0.0021
g0514140-121955	 78.55815	 -12.3319	 10116	 -1	 -1	 -0.0989	 0.1589	 -0.0364
g0514218-604728	 78.59070	 -60.7912	 11583	 -1	 -1	 -0.0687	 0.1657	 -0.0383
g0514360-452758	 78.65010	 -45.4661	 12716	 -1	 -1	 +0.0609	 0.1092	 -0.0126
g0514364-234826	 78.65190	 -23.8073	 10575	 10258	 727	 -0.0486	 0.1374	 -0.0249
g0514388-234434	 78.66180	 -23.7426	 10725	 10258	 727	 -0.1543	 0.1276	 -0.0157
g0514427-104635	 78.67800	 -10.7763	 7477	 -1	 -1	 -0.0386	 0.1132	 -0.0098
g0514535-033008	 78.72285	 -3.5022	 8551	 -1	 -1	 +0.0441	 0.1191	 -0.0104
g0515138-223301	 78.80760	 -22.5503	 4249	 -1	 -1	 +0.0610	 0.0990	 +0.0011
g0515146-042407	 78.81090	 -4.4020	 7234	 -1	 -1	 +0.0231	 0.0981	 -0.0028
g0515158-280504	 78.81585	 -28.0844	 11388	 -1	 -1	 +0.0017	 0.1270	 -0.0196
g0515177-443637	 78.82365	 -44.6104	 15505	 -1	 -1	 -0.0043	 0.1312	 -0.0145
g0515324-620003	 78.88485	 -62.0007	 4449	 -1	 -1	 -0.0885	 0.0943	 -0.0000
g0515327-442622	 78.88635	 -44.4394	 12507	 -1	 -1	 +0.1279	 0.1174	 -0.0145
g0515342-032207	 78.89235	 -3.3686	 7713	 7289	 416	 +0.0269	 0.1068	 -0.0045
g0515393-563703	 78.91365	 -56.6174	 15450	 -1	 -1	 +0.0077	 0.1251	 -0.0130
g0515416-481926	 78.92325	 -48.3239	 13768	 -1	 -1	 -0.1372	 0.1271	 -0.0076
g0515531-224423	 78.97125	 -22.7397	 9347	 -1	 -1	 +0.1705	 0.0945	 -0.0016
g0516091-540617	 79.03785	 -54.1047	 4058	 -1	 -1	 -0.0273	 0.0988	 +0.0010
g0516097-505342	 79.04025	 -50.8949	 13350	 -1	 -1	 -0.0107	 0.1073	 -0.0093
g0516115-203556	 79.04790	 -20.5990	 15971	 -1	 -1	 +0.1521	 0.1273	 -0.0200
g0516203-231444	 79.08435	 -23.2454	 10277	 -1	 -1	 -0.0044	 0.1077	 -0.0118
g0516237-170935	 79.09890	 -17.1598	 13421	 -1	 -1	 +0.0658	 0.1126	 -0.0137
g0516330-154730	 79.13730	 -15.7916	 13240	 -1	 -1	 -0.0562	 0.1263	 -0.0135
g0517079-540401	 79.28295	 -54.0670	 4268	 -1	 -1	 -0.0524	 0.1005	 +0.0005
g0517262-623635	 79.35915	 -62.6096	 14944	 -1	 -1	 +0.1499	 0.1102	 -0.0127
g0517281-461248	 79.36725	 -46.2134	 14459	 -1	 -1	 +0.0135	 0.1130	 -0.0109
g0517599-335444	 79.49970	 -33.9122	 11095	 -1	 -1	 +0.0528	 0.0986	 -0.0085
g0518136-723450	 79.55685	 -72.5806	 13806	 -1	 -1	 +0.0136	 0.1177	 -0.0144
g0518157-245517	 79.56540	 -24.9214	 10461	 10375	 706	 +0.1232	 0.0993	 -0.0054
g0518166-153247	 79.56900	 -15.5463	 12733	 13243	 1114	 -0.1026	 0.1089	 -0.0050
g0518187-211940	 79.57785	 -21.3277	 8900	 -1	 -1	 -0.0929	 0.1438	 -0.0288
g0518259-173135	 79.60785	 -17.5263	 12854	 -1	 -1	 -0.0705	 0.1075	 -0.0069
g0518430-175944	 79.67910	 -17.9956	 10637	 -1	 -1	 -0.0247	 0.1671	 -0.0439
g0518450-363804	 79.68765	 -36.6344	 12597	 -1	 -1	 +0.1427	 0.1032	 -0.0088
g0518486-183931	 79.70235	 -18.6585	 14175	 -1	 -1	 -0.0640	 0.1120	 -0.0060
g0518508-114708	 79.71150	 -11.7857	 15909	 -1	 -1	 +0.0856	 0.1222	 -0.0162
g0519087-430930	 79.78620	 -43.1584	 10142	 -1	 -1	 +0.0004	 0.0976	 -0.0085
g0519141-105922	 79.80885	 -10.9894	 15549	 -1	 -1	 +0.0814	 0.1142	 -0.0131
g0519182-290124	 79.82565	 -29.0234	 10525	 -1	 -1	 +0.1367	 0.1032	 -0.0061
g0519184-414102	 79.82640	 -41.6839	 15598	 -1	 -1	 -0.0709	 0.1134	 -0.0047
g0519255-435835	 79.85610	 -43.9763	 14940	 -1	 -1	 -0.1320	 0.1305	 -0.0067
g0519263-284215	 79.85970	 -28.7043	 7437	 -1	 -1	 +0.0207	 0.1106	 -0.0058
g0519277-251405	 79.86540	 -25.2348	 10283	 10375	 706	 -0.1738	 0.1555	 -0.0292
g0519278-232116	 79.86600	 -23.3545	 10042	 -1	 -1	 +0.1465	 0.1238	 -0.0093
g0519343-143833	 79.89285	 -14.6424	 10726	 -1	 -1	 +0.0385	 0.1414	 -0.0272
g0519384-245335	 79.90995	 -24.8929	 10763	 10375	 706	 +0.2066	 0.1227	 -0.0062
g0519386-614421	 79.91085	 -61.7392	 4542	 -1	 -1	 -0.0522	 0.1193	 -0.0010
g0519449-250352	 79.93695	 -25.0643	 10403	 10375	 706	 +0.0285	 0.0969	 -0.0079
g0519558-303831	 79.98270	 -30.6419	 11246	 -1	 -1	 -0.1048	 0.1248	 -0.0148
g0519562-251033	 79.98435	 -25.1759	 9624	 10375	 706	 +0.0746	 0.1052	 -0.0088
g0520006-535613	 80.00250	 -53.9370	 11526	 -1	 -1	 +0.0054	 0.1042	 -0.0108
g0520040-251959	 80.01675	 -25.3331	 10344	 10375	 706	 +0.0307	 0.1110	 -0.0126
g0520065-225047	 80.02710	 -22.8463	 10043	 -1	 -1	 +0.0286	 0.1009	 -0.0088
g0520134-291102	 80.05605	 -29.1840	 11096	 -1	 -1	 +0.2811	 0.0962	 -0.0007
g0520135-255358	 80.05635	 -25.8996	 11753	 -1	 -1	 -0.0038	 0.1378	 -0.0251
g0520146-455639	 80.06100	 -45.9443	 10564	 -1	 -1	 +0.0370	 0.1024	 -0.0096
g0520152-254248	 80.06340	 -25.7134	 10045	 10375	 706	 +0.0940	 0.1153	 -0.0111
g0520160-245003	 80.06655	 -24.8340	 10883	 10375	 706	 +0.1570	 0.1076	 -0.0057
g0520169-252618	 80.07045	 -25.4384	 10584	 10375	 706	 -0.2141	 0.1681	 -0.0285
g0520253-251353	 80.10555	 -25.2313	 10464	 10375	 706	 +0.0037	 0.0955	 -0.0080
g0520351-264705	 80.14605	 -26.7847	 13823	 -1	 -1	 +0.1144	 0.1269	 -0.0198
g0520376-455952	 80.15655	 -45.9977	 10505	 -1	 -1	 -0.1078	 0.1212	 -0.0156
g0520465-174655	 80.19390	 -17.7820	 13997	 -1	 -1	 -0.0062	 0.1128	 -0.0105
g0520514-251035	 80.21400	 -25.1764	 10495	 10375	 706	 +0.1055	 0.1029	 -0.0070
g0520581-221858	 80.24205	 -22.3161	 9774	 -1	 -1	 -0.0450	 0.1010	 -0.0096
g0520596-191243	 80.24835	 -19.2119	 8303	 -1	 -1	 -0.0498	 0.1232	 -0.0170
g0521032-165804	 80.26350	 -16.9678	 13728	 -1	 -1	 -0.2260	 0.1345	 -0.0030
g0521080-521352	 80.28315	 -52.2312	 15154	 -1	 -1	 +0.1357	 0.0975	 -0.0086
g0521165-252930	 80.31870	 -25.4917	 10885	 10375	 706	 -0.1864	 0.1591	 -0.0297
g0521285-212433	 80.36880	 -21.4090	 8844	 8790	 585	 +0.0770	 0.0980	 -0.0042
g0521311-212342	 80.37975	 -21.3950	 8874	 8790	 585	 +0.1450	 0.1120	 -0.0037
g0521593-024029	 80.49690	 -2.6747	 14678	 15107	 1319	 +0.1942	 0.1397	 -0.0257
g0522081-025732	 80.53365	 -2.9588	 15518	 15107	 1319	 +0.1715	 0.1226	 -0.0180
g0522159-151104	 80.56635	 -15.1844	 12979	 -1	 -1	 -0.1565	 0.1192	 -0.0061
g0522219-060647	 80.59140	 -6.1129	 10004	 -1	 -1	 +0.0889	 0.1175	 -0.0110
g0522253-223933	 80.60535	 -22.6593	 14513	 -1	 -1	 +0.1886	 0.1117	 -0.0125
g0522268-561811	 80.61165	 -56.3029	 10360	 -1	 -1	 -0.2088	 0.1375	 -0.0145
g0522303-170218	 80.62605	 -17.0383	 13790	 -1	 -1	 +0.1984	 0.1083	 -0.0098
g0522323-035627	 80.63475	 -3.9408	 15909	 -1	 -1	 +0.1617	 0.1353	 -0.0241
g0522484-154334	 80.70150	 -15.7261	 13400	 -1	 -1	 -0.0812	 0.1464	 -0.0211
g0522590-265309	 80.74605	 -26.8859	 10679	 -1	 -1	 +0.1243	 0.0988	 -0.0058
g0523055-264926	 80.77275	 -26.8239	 10619	 -1	 -1	 +0.1157	 0.1055	 -0.0076
g0523116-453403	 80.79840	 -45.5675	 10418	 -1	 -1	 +0.0057	 0.1115	 -0.0131
g0523237-174810	 80.84850	 -17.8028	 12652	 -1	 -1	 +0.1168	 0.1143	 -0.0140
g0523308-780343	 80.87820	 -78.0618	 13029	 -1	 -1	 +0.1528	 0.1375	 -0.0235
g0523309-261046	 80.87865	 -26.1794	 11069	 -1	 -1	 -0.0049	 0.1409	 -0.0270
g0523332-215658	 80.88825	 -21.9495	 13854	 -1	 -1	 +0.0984	 0.1029	 -0.0104
g0523380-125923	 80.90820	 -12.9897	 13129	 -1	 -1	 +0.0085	 0.1035	 -0.0093
g0523381-460941	 80.90850	 -46.1613	 12877	 12756	 1101	 +0.0521	 0.1081	 -0.0120
g0523434-010703	 80.93085	 -1.1174	 15129	 -1	 -1	 -0.0214	 0.1115	 -0.0070
g0523446-285824	 80.93595	 -28.9734	 9482	 -1	 -1	 +0.0362	 0.1093	 -0.0101
g0523447-032714	 80.93610	 -3.4539	 15371	 15243	 1368	 -0.0928	 0.1293	 -0.0084
g0523447-094105	 80.93610	 -9.6848	 13037	 13569	 1256	 +0.2023	 0.1261	 -0.0155
g0523464-283528	 80.94330	 -28.5911	 10081	 -1	 -1	 -0.1172	 0.1959	 -0.0627
g0523509-321131	 80.96190	 -32.1921	 10773	 11095	 855	 -0.0385	 0.1553	 -0.0350
g0523511-244220	 80.96280	 -24.7056	 11788	 -1	 -1	 -0.0475	 0.1569	 -0.0343
g0524005-200453	 81.00210	 -20.0813	 13344	 -1	 -1	 +0.0039	 0.1072	 -0.0097
g0524011-281423	 81.00465	 -28.2398	 13799	 -1	 -1	 +0.1446	 0.1144	 -0.0143
g0524037-244229	 81.01545	 -24.7082	 14786	 -1	 -1	 -0.1739	 0.1102	 -0.0011
g0524114-094934	 81.04740	 -9.8262	 13548	 13569	 1256	 -0.1639	 0.1058	 -0.0019
g0524128-321208	 81.05310	 -32.2022	 11163	 11095	 855	 -0.0316	 0.1610	 -0.0390
g0524129-094647	 81.05385	 -9.7798	 13248	 13569	 1256	 -0.0607	 0.1240	 -0.0115
g0524182-320411	 81.07560	 -32.0696	 10893	 11095	 855	 -0.3055	 0.1595	 -0.0055
g0524187-224548	 81.07770	 -22.7634	 13646	 -1	 -1	 -0.1035	 0.1496	 -0.0178
g0524210-425719	 81.08760	 -42.9552	 11857	 -1	 -1	 +0.0523	 0.1103	 -0.0129
g0524222-475728	 81.09240	 -47.9577	 15756	 -1	 -1	 +0.1406	 0.1330	 -0.0227
g0524275-031242	 81.11460	 -3.2116	 15102	 15243	 1368	 -0.0952	 0.1254	 -0.0071
g0524281-270058	 81.11715	 -27.0161	 9152	 -1	 -1	 +0.0561	 0.1024	 -0.0065
g0524306-460000	 81.12765	 -46.0001	 12368	 12756	 1101	 +0.0941	 0.1032	 -0.0102
g0524331-280427	 81.13770	 -28.0742	 10682	 -1	 -1	 -0.0140	 0.1192	 -0.0165
g0524350-105325	 81.14565	 -10.8903	 14029	 -1	 -1	 +0.1229	 0.1232	 -0.0181
g0524406-312815	 81.16890	 -31.4708	 10833	 11095	 855	 -0.1258	 0.1603	 -0.0331
g0524457-110015	 81.19035	 -11.0042	 14089	 -1	 -1	 +0.1695	 0.1294	 -0.0205
g0524495-400132	 81.20610	 -40.0254	 11797	 -1	 -1	 +0.2182	 0.1180	 -0.0078
g0524504-482716	 81.21000	 -48.4546	 14437	 -1	 -1	 +0.1220	 0.1105	 -0.0129
g0525113-314149	 81.29700	 -31.6969	 11074	 11095	 855	 +0.1172	 0.1165	 -0.0121
g0525151-271000	 81.31305	 -27.1667	 10802	 -1	 -1	 -0.3205	 0.1528	 -0.0052
g0525198-784342	 81.33255	 -78.7284	 12910	 -1	 -1	 +0.0596	 0.1524	 -0.0341
g0525278-592253	 81.36570	 -59.3813	 12671	 -1	 -1	 +0.0113	 0.1098	 -0.0121
g0525353-313605	 81.39705	 -31.6015	 11164	 11095	 855	 -0.0184	 0.1076	 -0.0117
g0525353-363723	 81.39690	 -36.6231	 14464	 -1	 -1	 +0.0758	 0.1120	 -0.0131
g0525376-110056	 81.40665	 -11.0155	 13940	 -1	 -1	 -0.0787	 0.1213	 -0.0088
g0525379-640706	 81.40800	 -64.1183	 11472	 -1	 -1	 -0.0667	 0.1137	 -0.0122
g0525417-314937	 81.42360	 -31.8268	 10895	 11095	 855	 +0.2135	 0.1116	 -0.0051
g0525443-332728	 81.43440	 -33.4579	 11465	 -1	 -1	 -0.0974	 0.1208	 -0.0133
g0525472-033457	 81.44655	 -3.5824	 9198	 -1	 -1	 +0.0858	 0.1164	 -0.0089
g0525501-244659	 81.45870	 -24.7831	 15149	 -1	 -1	 +0.0446	 0.1288	 -0.0186
g0525568-464343	 81.48660	 -46.7285	 4275	 -1	 -1	 -0.0002	 0.0929	 +0.0010
g0526058-741525	 81.52425	 -74.2569	 9673	 -1	 -1	 -0.1087	 0.1054	 -0.0107
g0526128-603446	 81.55335	 -60.5794	 15700	 -1	 -1	 +0.1462	 0.0994	 -0.0090
g0526166-061425	 81.56910	 -6.2404	 14088	 -1	 -1	 +0.1434	 0.1378	 -0.0256
g0526277-295018	 81.61530	 -29.8383	 13743	 -1	 -1	 -0.0298	 0.1755	 -0.0430
g0526314-145832	 81.63075	 -14.9756	 13135	 13273	 1154	 +0.0532	 0.1228	 -0.0179
g0526320-460910	 81.63345	 -46.1528	 12460	 12756	 1101	 -0.1318	 0.1592	 -0.0229
g0526346-315039	 81.64395	 -31.8441	 11765	 11095	 855	 +0.1702	 0.1148	 -0.0085
g0526367-130805	 81.65280	 -13.1347	 13764	 -1	 -1	 -0.2261	 0.1212	 -0.0022
g0526511-200755	 81.71280	 -20.1320	 12929	 -1	 -1	 -0.0981	 0.1242	 -0.0107
g0526521-511436	 81.71730	 -51.2432	 14230	 -1	 -1	 +0.1007	 0.1192	 -0.0162
g0527120-591625	 81.79980	 -59.2735	 12583	 -1	 -1	 -0.2271	 0.1333	 -0.0060
g0527320-300437	 81.88320	 -30.0769	 10927	 -1	 -1	 +0.1029	 0.1022	 -0.0077
g0527335-371317	 81.88965	 -37.2214	 14077	 -1	 -1	 -0.0346	 0.1068	 -0.0068
g0527493-201238	 81.95550	 -20.2105	 12811	 -1	 -1	 -0.0460	 0.1298	 -0.0177
g0528004-205942	 82.00155	 -20.9949	 8404	 8388	 513	 +0.0949	 0.0950	 -0.0024
g0528071-120932	 82.02960	 -12.1587	 14185	 -1	 -1	 -0.0557	 0.1224	 -0.0100
g0528125-483122	 82.05195	 -48.5226	 14501	 -1	 -1	 +0.0035	 0.1068	 -0.0084
g0528224-244524	 82.09320	 -24.7568	 13563	 13712	 1192	 -0.2121	 0.1352	 -0.0046
g0528337-594534	 82.14045	 -59.7594	 12644	 -1	 -1	 +0.1532	 0.1392	 -0.0231
g0529105-250225	 82.29390	 -25.0403	 13864	 13712	 1192	 -0.1191	 0.1195	 -0.0068
g0529135-192758	 82.30605	 -19.4661	 8225	 8236	 485	 +0.2989	 0.0951	 +0.0010
g0529213-280157	 82.33860	 -28.0324	 10688	 -1	 -1	 +0.1136	 0.1399	 -0.0211
g0529259-295806	 82.35795	 -29.9683	 10959	 -1	 -1	 -0.0317	 0.1586	 -0.0375
g0529291-630203	 82.37130	 -63.0340	 7877	 -1	 -1	 +0.0179	 0.1300	 -0.0134
g0529320-193250	 82.38330	 -19.5472	 8376	 8236	 485	 +0.0677	 0.1095	 -0.0056
g0529389-193343	 82.41210	 -19.5619	 8076	 8236	 485	 +0.2127	 0.1084	 -0.0000
g0529445-832756	 82.43520	 -83.4656	 12489	 -1	 -1	 -0.0246	 0.1031	 -0.0085
g0529476-210246	 82.44810	 -21.0461	 8377	 8388	 513	 +0.0016	 0.0998	 -0.0066
g0529539-184252	 82.47465	 -18.7145	 7986	 -1	 -1	 +0.0713	 0.0917	 -0.0019
g0529581-501322	 82.49220	 -50.2228	 10486	 -1	 -1	 +0.1462	 0.1136	 -0.0081
g0530089-202022	 82.53720	 -20.3395	 5109	 -1	 -1	 +0.0368	 0.0926	 +0.0008
g0530134-251052	 82.55580	 -25.1810	 9819	 -1	 -1	 -0.0615	 0.1792	 -0.0531
g0530149-065457	 82.56210	 -6.9159	 14365	 -1	 -1	 -0.1598	 0.1155	 -0.0030
g0530190-244330	 82.57920	 -24.7250	 13866	 -1	 -1	 -0.0065	 0.1595	 -0.0334
g0530208-134813	 82.58655	 -13.8036	 12481	 13293	 1165	 +0.0046	 0.1093	 -0.0106
g0530290-135556	 82.62090	 -13.9323	 13410	 13293	 1165	 +0.0474	 0.1223	 -0.0172
g0530319-164631	 82.63305	 -16.7753	 7836	 -1	 -1	 +0.1749	 0.1046	 -0.0002
g0530357-285108	 82.64895	 -28.8521	 11110	 -1	 -1	 -0.1275	 0.1220	 -0.0123
g0530477-332416	 82.69860	 -33.4043	 10992	 10923	 850	 -0.0287	 0.0978	 -0.0085
g0531006-232224	 82.75245	 -23.3734	 13776	 -1	 -1	 +0.0045	 0.1090	 -0.0100
g0531022-364327	 82.75920	 -36.7242	 13992	 -1	 -1	 +0.0231	 0.1364	 -0.0224
g0531120-232158	 82.79985	 -23.3661	 14046	 -1	 -1	 -0.1197	 0.1062	 -0.0031
g0531218-203745	 82.84095	 -20.6292	 8559	 -1	 -1	 -0.0528	 0.1042	 -0.0103
g0531277-492403	 82.86555	 -49.4009	 4431	 -1	 -1	 -0.0929	 0.0946	 -0.0001
g0531283-303608	 82.86795	 -30.6021	 10243	 -1	 -1	 +0.0708	 0.1423	 -0.0238
g0531409-420955	 82.92030	 -42.1651	 14624	 -1	 -1	 +0.1864	 0.1094	 -0.0119
g0531415-465653	 82.92270	 -46.9480	 10367	 -1	 -1	 +0.0693	 0.1094	 -0.0103
g0531446-134834	 82.93575	 -13.8094	 13412	 13293	 1165	 +0.0847	 0.1251	 -0.0188
g0531489-270426	 82.95360	 -27.0740	 8083	 -1	 -1	 +0.1537	 0.1097	 -0.0016
g0532031-242458	 83.01300	 -24.4161	 13539	 -1	 -1	 +0.0482	 0.1162	 -0.0147
g0532086-184934	 83.03565	 -18.8260	 13506	 -1	 -1	 +0.1233	 0.1050	 -0.0109
g0532221-214822	 83.09220	 -21.8061	 8501	 -1	 -1	 +0.1177	 0.0971	 -0.0021
g0532235-382945	 83.09805	 -38.4957	 13274	 -1	 -1	 -0.1888	 0.1473	 -0.0110
g0532388-293738	 83.16150	 -29.6272	 10814	 10843	 848	 +0.1255	 0.1220	 -0.0126
g0532410-133302	 83.17080	 -13.5504	 13294	 13293	 1165	 +0.0098	 0.1739	 -0.0456
g0532418-083803	 83.17410	 -8.6342	 15599	 -1	 -1	 +0.0877	 0.1053	 -0.0101
g0532469-595727	 83.19555	 -59.9575	 15765	 -1	 -1	 +0.0077	 0.1204	 -0.0108
g0532505-165209	 83.21040	 -16.8692	 7720	 -1	 -1	 +0.1142	 0.1059	 -0.0019
g0532520-074540	 83.21655	 -7.7612	 8373	 -1	 -1	 -0.0314	 0.0981	 -0.0072
g0532562-303545	 83.23425	 -30.5958	 13752	 -1	 -1	 +0.2439	 0.1405	 -0.0191
g0533076-140510	 83.28165	 -14.0860	 7359	 -1	 -1	 +0.0208	 0.1028	 -0.0043
g0533082-595106	 83.28420	 -59.8517	 15795	 -1	 -1	 +0.0970	 0.0998	 -0.0085
g0533148-361356	 83.31150	 -36.2321	 14594	 -1	 -1	 -0.2697	 0.1334	 +0.0140
g0533166-362301	 83.31930	 -36.3837	 14474	 14203	 1211	 -0.0455	 0.1107	 -0.0069
g0533237-361447	 83.34855	 -36.2463	 13755	 14203	 1211	 +0.0299	 0.1017	 -0.0082
g0533251-362026	 83.35455	 -36.3404	 14354	 14203	 1211	 +0.0213	 0.1013	 -0.0074
g0533296-304933	 83.37345	 -30.8258	 11175	 10957	 827	 +0.0568	 0.1430	 -0.0276
g0533300-362360	 83.37510	 -36.3999	 14564	 14203	 1211	 +0.0907	 0.1165	 -0.0152
g0533358-302055	 83.39925	 -30.3485	 10515	 10957	 827	 +0.1174	 0.1166	 -0.0118
g0533521-255006	 83.46690	 -25.8349	 13272	 -1	 -1	 +0.1106	 0.1004	 -0.0093
g0533549-124523	 83.47890	 -12.7564	 13055	 -1	 -1	 -0.0077	 0.1761	 -0.0461
g0533552-255009	 83.48010	 -25.8357	 13392	 -1	 -1	 -0.1397	 0.1136	 -0.0049
g0534010-292745	 83.50425	 -29.4624	 11115	 10843	 848	 -0.0655	 0.1904	 -0.0596
g0534011-231836	 83.50470	 -23.3101	 1699	 -1	 -1	 -0.1073	 0.1134	 +0.0009
g0534033-342850	 83.51385	 -34.4806	 14295	 -1	 -1	 +0.0044	 0.1049	 -0.0081
g0534071-293634	 83.52930	 -29.6093	 11025	 10843	 848	 -0.0689	 0.1228	 -0.0169
g0534136-310510	 83.55660	 -31.0862	 11176	 10957	 827	 -0.0820	 0.1457	 -0.0278
g0534148-302701	 83.56170	 -30.4502	 11176	 10957	 827	 -0.0032	 0.1203	 -0.0170
g0534165-363535	 83.56890	 -36.5929	 14026	 14203	 1211	 +0.2134	 0.1155	 -0.0121
g0534172-242157	 83.57145	 -24.3659	 13512	 -1	 -1	 -0.0602	 0.1271	 -0.0125
g0534217-232247	 83.59035	 -23.3797	 9314	 -1	 -1	 -0.0694	 0.1334	 -0.0231
g0534234-304804	 83.59755	 -30.8011	 10756	 10957	 827	 +0.0261	 0.0938	 -0.0075
g0534292-304106	 83.62155	 -30.6851	 10906	 10957	 827	 +0.0978	 0.1057	 -0.0090
g0534318-305349	 83.63235	 -30.8970	 10667	 10957	 827	 -0.0162	 0.0970	 -0.0083
g0534341-353937	 83.64210	 -35.6603	 14206	 -1	 -1	 +0.0473	 0.1025	 -0.0092
g0534353-302934	 83.64690	 -30.4926	 10966	 10957	 827	 -0.1134	 0.1711	 -0.0414
g0534414-291356	 83.67210	 -29.2322	 3951	 -1	 -1	 +0.1308	 0.0964	 +0.0010
g0534520-125319	 83.71680	 -12.8885	 13297	 -1	 -1	 -0.0788	 0.1374	 -0.0169
g0535022-380826	 83.75925	 -38.1405	 14237	 -1	 -1	 -0.0180	 0.1022	 -0.0060
g0535070-484632	 83.77920	 -48.7756	 14718	 -1	 -1	 -0.0599	 0.1158	 -0.0071
g0535101-502206	 83.79180	 -50.3683	 12350	 -1	 -1	 -0.0028	 0.1297	 -0.0203
g0535210-235517	 83.83740	 -23.9215	 13963	 -1	 -1	 -0.0556	 0.1222	 -0.0102
g0535270-521234	 83.86230	 -52.2095	 16098	 -1	 -1	 -0.0652	 0.1141	 -0.0046
g0535289-235006	 83.87040	 -23.8349	 13663	 -1	 -1	 -0.1266	 0.1138	 -0.0045
g0535326-234956	 83.88585	 -23.8322	 13483	 -1	 -1	 -0.0629	 0.1067	 -0.0060
g0535345-354235	 83.89365	 -35.7098	 14177	 -1	 -1	 +0.0212	 0.1907	 -0.0574
g0535390-425757	 83.91225	 -42.9659	 15708	 15557	 1371	 -0.0852	 0.1599	 -0.0184
g0535500-282739	 83.95830	 -28.4608	 13306	 -1	 -1	 -0.0594	 0.1072	 -0.0064
g0535536-223532	 83.97330	 -22.5921	 13663	 -1	 -1	 +0.0930	 0.1087	 -0.0124
g0535547-500821	 83.97780	 -50.1391	 14389	 -1	 -1	 -0.1755	 0.1242	 -0.0040
g0535575-083117	 83.98950	 -8.5215	 7869	 -1	 -1	 +0.0727	 0.1251	 -0.0074
g0536072-372837	 84.03015	 -37.4769	 14298	 -1	 -1	 -0.1083	 0.1369	 -0.0115
g0536163-315904	 84.06795	 -31.9844	 11269	 -1	 -1	 +0.0081	 0.1683	 -0.0450
g0536186-315914	 84.07740	 -31.9872	 13518	 -1	 -1	 +0.1076	 0.1595	 -0.0390
g0536228-613428	 84.09510	 -61.5746	 15018	 -1	 -1	 +0.2039	 0.1414	 -0.0260
g0536483-382250	 84.20115	 -38.3805	 10852	 -1	 -1	 +0.1823	 0.1268	 -0.0102
g0536529-604334	 84.22050	 -60.7260	 15738	 -1	 -1	 -0.0936	 0.1379	 -0.0095
g0537011-221601	 84.25455	 -22.2669	 12046	 -1	 -1	 -0.0236	 0.1055	 -0.0102
g0537048-385560	 84.26985	 -38.9332	 10972	 -1	 -1	 -0.0761	 0.1552	 -0.0333
g0537154-491528	 84.31425	 -49.2577	 14630	 -1	 -1	 +0.0104	 0.1048	 -0.0074
g0537261-270259	 84.35895	 -27.0496	 11719	 -1	 -1	 +0.0948	 0.1240	 -0.0178
g0537386-263051	 84.41070	 -26.5141	 13008	 -1	 -1	 -0.0720	 0.1836	 -0.0467
g0537395-281901	 84.41460	 -28.3169	 11060	 -1	 -1	 +0.0459	 0.1231	 -0.0182
g0537397-503043	 84.41550	 -50.5119	 15920	 -1	 -1	 -0.0241	 0.1573	 -0.0245
g0537496-245952	 84.45645	 -24.9977	 13217	 -1	 -1	 -0.0917	 0.1216	 -0.0093
g0538079-362215	 84.53295	 -36.3708	 10763	 -1	 -1	 +0.0053	 0.1301	 -0.0217
g0538115-335910	 84.54765	 -33.9860	 10972	 -1	 -1	 +0.0560	 0.1193	 -0.0158
g0538311-642928	 84.62955	 -64.4911	 7944	 -1	 -1	 +0.2004	 0.1175	 -0.0005
g0538318-262519	 84.63240	 -26.4220	 14388	 -1	 -1	 +0.0458	 0.1198	 -0.0155
g0538365-342332	 84.65220	 -34.3923	 10793	 -1	 -1	 -0.0277	 0.1448	 -0.0291
g0538418-412240	 84.67410	 -41.3778	 10884	 11008	 839	 +0.1123	 0.1019	 -0.0074
g0538553-253541	 84.73020	 -25.5948	 11660	 -1	 -1	 -0.1180	 0.1115	 -0.0076
g0538558-401543	 84.73260	 -40.2619	 14212	 -1	 -1	 -0.0120	 0.1830	 -0.0482
g0539009-440906	 84.75390	 -44.1516	 15682	 -1	 -1	 +0.0272	 0.1070	 -0.0076
g0539036-402034	 84.76485	 -40.3428	 11095	 11008	 839	 -0.1213	 0.1667	 -0.0373
g0539191-261201	 84.82950	 -26.2004	 12021	 -1	 -1	 -0.0924	 0.1190	 -0.0113
g0539194-224324	 84.83100	 -22.7233	 11960	 -1	 -1	 +0.0523	 0.1384	 -0.0260
g0539316-405321	 84.88155	 -40.8892	 10406	 11008	 839	 -0.3206	 0.1612	 -0.0028
g0539379-530309	 84.90810	 -53.0525	 16042	 -1	 -1	 -0.0614	 0.1099	 -0.0038
g0539408-115336	 84.91995	 -11.8934	 13513	 -1	 -1	 +0.2281	 0.0996	 -0.0058
g0539442-473754	 84.93390	 -47.6317	 14663	 -1	 -1	 +0.0969	 0.1249	 -0.0187
g0539443-651317	 84.93465	 -65.2215	 11122	 -1	 -1	 +0.0499	 0.1169	 -0.0151
g0539535-403045	 84.97275	 -40.5125	 11245	 11008	 839	 +0.0798	 0.1058	 -0.0100
g0539552-404235	 84.98010	 -40.7098	 10226	 11008	 839	 -0.1889	 0.1629	 -0.0261
g0540096-553223	 85.04010	 -55.5397	 7198	 7160	 382	 +0.0960	 0.1064	 -0.0014
g0540129-405310	 85.05390	 -40.8860	 12175	 11008	 839	 +0.1554	 0.1144	 -0.0089
g0540142-384829	 85.05915	 -38.8080	 10856	 -1	 -1	 +0.0060	 0.1035	 -0.0105
g0540151-120659	 85.06305	 -12.1163	 6889	 -1	 -1	 +0.0244	 0.0927	 -0.0017
g0540184-230833	 85.07685	 -23.1424	 11422	 -1	 -1	 +0.0309	 0.1515	 -0.0341
g0540184-403957	 85.07670	 -40.6659	 11066	 11008	 839	 +0.0399	 0.1330	 -0.0230
g0540219-602317	 85.09125	 -60.3880	 15891	 -1	 -1	 +0.0634	 0.1019	 -0.0072
g0540232-412904	 85.09650	 -41.4845	 10707	 11008	 839	 -0.0355	 0.1360	 -0.0239
g0540327-403421	 85.13625	 -40.5726	 10557	 11008	 839	 -0.1057	 0.1899	 -0.0555
g0540350-262234	 85.14600	 -26.3762	 12562	 12065	 1023	 -0.0256	 0.1087	 -0.0110
g0540371-402629	 85.15455	 -40.4415	 11066	 11008	 839	 +0.0985	 0.1340	 -0.0204
g0540390-704512	 85.16235	 -70.7533	 4495	 -1	 -1	 -0.1462	 0.1056	 -0.0029
g0540433-261831	 85.18020	 -26.3087	 11303	 -1	 -1	 -0.2329	 0.1191	 -0.0055
g0540568-393345	 85.23660	 -39.5626	 10947	 10845	 836	 +0.1404	 0.1081	 -0.0076
g0540576-524012	 85.23975	 -52.6701	 11096	 -1	 -1	 -0.1876	 0.1336	 -0.0130
g0541003-255600	 85.25115	 -25.9334	 12083	 12065	 1023	 -0.0055	 0.1524	 -0.0329
g0541004-483633	 85.25175	 -48.6091	 15624	 -1	 -1	 +0.0164	 0.1290	 -0.0152
g0541010-413438	 85.25400	 -41.5773	 10647	 11008	 839	 -0.0524	 0.1057	 -0.0107
g0541074-594146	 85.28070	 -59.6961	 16041	 -1	 -1	 +0.0464	 0.1316	 -0.0186
g0541078-252244	 85.28235	 -25.3790	 12923	 -1	 -1	 +0.0306	 0.1255	 -0.0187
g0541275-271231	 85.36440	 -27.2087	 13103	 -1	 -1	 +0.0765	 0.0973	 -0.0085
g0541313-412340	 85.38045	 -41.3943	 14455	 -1	 -1	 -0.0200	 0.1543	 -0.0292
g0541317-262209	 85.38195	 -26.3692	 11904	 12065	 1023	 +0.0013	 0.1300	 -0.0206
g0541327-131334	 85.38615	 -13.2262	 13097	 -1	 -1	 +0.0895	 0.1010	 -0.0097
g0541378-415644	 85.40730	 -41.9455	 13856	 -1	 -1	 +0.0519	 0.1418	 -0.0267
g0541419-275601	 85.42440	 -27.9336	 7528	 -1	 -1	 -0.0365	 0.0945	 -0.0051
g0541433-255759	 85.43055	 -25.9663	 11005	 -1	 -1	 -0.1503	 0.1450	 -0.0219
g0541464-255157	 85.44330	 -25.8658	 11635	 12065	 1023	 +0.0613	 0.0998	 -0.0092
g0542011-124823	 85.50435	 -12.8064	 12049	 -1	 -1	 +0.0300	 0.1102	 -0.0129
g0542015-344819	 85.50615	 -34.8053	 13796	 -1	 -1	 +0.0561	 0.1477	 -0.0302
g0542073-261153	 85.53030	 -26.1982	 11965	 12065	 1023	 +0.1606	 0.0921	 -0.0047
g0542075-254025	 85.53135	 -25.6735	 13434	 -1	 -1	 +0.0047	 0.1146	 -0.0130
g0542092-345009	 85.53825	 -34.8359	 14066	 -1	 -1	 -0.2465	 0.1101	 +0.0019
g0542118-265404	 85.54905	 -26.9010	 12655	 12783	 1075	 -0.0120	 0.1136	 -0.0125
g0542156-552034	 85.56495	 -55.3428	 7140	 7160	 382	 -0.1522	 0.1074	 -0.0118
g0542185-475634	 85.57710	 -47.9427	 14726	 14855	 1329	 +0.0114	 0.1054	 -0.0074
g0542188-260552	 85.57845	 -26.0979	 12025	 12065	 1023	 +0.1077	 0.0932	 -0.0067
g0542209-253228	 85.58700	 -25.5410	 9087	 -1	 -1	 +0.0163	 0.0953	 -0.0061
g0542212-261153	 85.58835	 -26.1979	 11635	 12065	 1023	 -0.1394	 0.1272	 -0.0114
g0542321-252952	 85.63365	 -25.4977	 12655	 12065	 1023	 -0.1982	 0.1330	 -0.0096
g0542362-205952	 85.65090	 -20.9979	 11634	 -1	 -1	 +0.0837	 0.1008	 -0.0091
g0542456-333160	 85.69020	 -33.5332	 10439	 -1	 -1	 -0.1051	 0.1081	 -0.0099
g0543021-381449	 85.75875	 -38.2470	 14217	 13810	 1167	 +0.0408	 0.1319	 -0.0213
g0543153-550651	 85.81380	 -55.1141	 6961	 7160	 382	 -0.1152	 0.0956	 -0.0073
g0543179-481729	 85.82475	 -48.2913	 15087	 14855	 1329	 -0.0818	 0.1265	 -0.0088
g0543323-475022	 85.88445	 -47.8396	 14847	 14855	 1329	 -0.0225	 0.1185	 -0.0096
g0543334-392817	 85.88910	 -39.4715	 4744	 -1	 -1	 +0.0132	 0.1066	 +0.0006
g0543494-330057	 85.95555	 -33.0159	 10110	 -1	 -1	 -0.0009	 0.1093	 -0.0122
g0543570-480451	 85.98735	 -48.0808	 14698	 14855	 1329	 -0.1454	 0.1565	 -0.0126
g0544071-483840	 86.02935	 -48.6444	 14488	 -1	 -1	 -0.0636	 0.1133	 -0.0063
g0544115-481149	 86.04795	 -48.1970	 14428	 14855	 1329	 -0.1160	 0.1161	 -0.0042
g0544181-494059	 86.07555	 -49.6831	 10081	 -1	 -1	 -0.0126	 0.1133	 -0.0139
g0544315-261129	 86.13105	 -26.1913	 13737	 12065	 1023	 -0.1228	 0.1265	 -0.0118
g0544490-474511	 86.20410	 -47.7531	 14848	 14855	 1329	 -0.0052	 0.1110	 -0.0078
g0544510-250549	 86.21265	 -25.0969	 11998	 -1	 -1	 +0.1221	 0.0960	 -0.0069
g0545035-480448	 86.26470	 -48.0800	 15718	 14855	 1329	 -0.0284	 0.1112	 -0.0069
g0545194-325332	 86.33055	 -32.8923	 11311	 11107	 930	 -0.1559	 0.1235	 -0.0103
g0545221-254730	 86.34210	 -25.7916	 11580	 12065	 1023	 +0.1337	 0.0976	 -0.0071
g0545250-425737	 86.35410	 -42.9604	 15269	 -1	 -1	 -0.0881	 0.1315	 -0.0093
g0545287-390309	 86.36955	 -39.0525	 13471	 -1	 -1	 +0.0869	 0.1112	 -0.0134
g0545291-475926	 86.37105	 -47.9906	 15599	 14855	 1329	 +0.0636	 0.1230	 -0.0170
g0545295-274613	 86.37285	 -27.7702	 12810	 -1	 -1	 +0.0829	 0.1079	 -0.0118
g0545309-234141	 86.37885	 -23.6946	 11939	 -1	 -1	 -0.0938	 0.1096	 -0.0081
g0545324-215524	 86.38515	 -21.9233	 8880	 -1	 -1	 +0.0276	 0.0951	 -0.0054
g0545357-225819	 86.39880	 -22.9719	 15087	 -1	 -1	 +0.1415	 0.1401	 -0.0266
g0545370-604253	 86.40405	 -60.7147	 15955	 -1	 -1	 +0.0054	 0.1047	 -0.0050
g0545371-293336	 86.40480	 -29.5599	 11311	 -1	 -1	 +0.0389	 0.1187	 -0.0161
g0545382-315707	 86.40900	 -31.9520	 12511	 -1	 -1	 -0.0200	 0.1055	 -0.0095
g0545387-354925	 86.41110	 -35.8237	 13920	 -1	 -1	 -0.0563	 0.1505	 -0.0244
g0545393-483329	 86.41380	 -48.5582	 14789	 -1	 -1	 +0.1121	 0.0989	 -0.0090
g0545394-743344	 86.41395	 -74.5622	 9951	 -1	 -1	 -0.2475	 0.1630	 -0.0238
g0545522-253614	 86.46750	 -25.6040	 13739	 12065	 1023	 -0.0407	 0.1631	 -0.0378
g0545534-531032	 86.47230	 -53.1755	 15688	 -1	 -1	 +0.0676	 0.1540	 -0.0319
g0546072-370201	 86.53005	 -37.0336	 14791	 -1	 -1	 +0.0200	 0.1355	 -0.0214
g0546214-540136	 86.58915	 -54.0267	 15778	 -1	 -1	 -0.1043	 0.1164	 -0.0042
g0546246-484546	 86.60235	 -48.7627	 14760	 -1	 -1	 -0.0225	 0.1421	 -0.0204
g0546314-330005	 86.63085	 -33.0015	 11013	 11107	 930	 -0.0121	 0.1530	 -0.0341
g0546423-652332	 86.67615	 -65.3922	 11096	 -1	 -1	 +0.1143	 0.1003	 -0.0068
g0546487-323445	 86.70285	 -32.5792	 7716	 -1	 -1	 -0.0878	 0.1244	 -0.0179
g0546514-333846	 86.71425	 -33.6460	 10174	 -1	 -1	 -0.0541	 0.1164	 -0.0152
g0546598-253545	 86.74935	 -25.5959	 13591	 12065	 1023	 +0.0770	 0.1352	 -0.0245
g0547064-323608	 86.77650	 -32.6022	 10924	 11107	 930	 +0.1501	 0.1063	 -0.0071
g0547135-464538	 86.80635	 -46.7604	 14821	 14864	 1247	 +0.0820	 0.1110	 -0.0124
g0547325-244336	 86.88540	 -24.7267	 12872	 13442	 1213	 +0.1055	 0.1088	 -0.0123
g0547378-634314	 86.90760	 -63.7205	 11038	 -1	 -1	 -0.2177	 0.1217	 -0.0072
g0547398-140042	 86.91585	 -14.0116	 12927	 -1	 -1	 -0.1760	 0.1316	 -0.0082
g0547432-255456	 86.93010	 -25.9156	 11403	 12065	 1023	 +0.1262	 0.0955	 -0.0067
g0547476-844635	 86.94825	 -84.7763	 5986	 -1	 -1	 -0.1528	 0.1171	 -0.0124
g0547483-255349	 86.95110	 -25.8970	 11433	 12065	 1023	 +0.0106	 0.1391	 -0.0254
g0548008-130904	 87.00315	 -13.1510	 12927	 -1	 -1	 -0.0508	 0.0988	 -0.0056
g0548084-472418	 87.03495	 -47.4049	 15602	 14864	 1247	 -0.1054	 0.1030	 -0.0017
g0548109-403840	 87.04545	 -40.6443	 14134	 -1	 -1	 +0.0627	 0.1127	 -0.0132
g0548111-325933	 87.04620	 -32.9925	 11195	 11107	 930	 +0.0184	 0.1110	 -0.0131
g0548197-415155	 87.08205	 -41.8652	 14643	 -1	 -1	 -0.0086	 0.1372	 -0.0195
g0548231-244543	 87.09630	 -24.7618	 11644	 -1	 -1	 +0.0223	 0.1294	 -0.0210
g0548276-325838	 87.11505	 -32.9772	 11226	 11107	 930	 +0.0639	 0.0937	 -0.0069
g0548340-324515	 87.14160	 -32.7541	 10446	 11107	 930	 +0.0144	 0.1155	 -0.0150
g0548363-331502	 87.15135	 -33.2505	 11885	 -1	 -1	 +0.0076	 0.1058	 -0.0110
g0548363-471547	 87.15120	 -47.2632	 14583	 -1	 -1	 -0.0640	 0.1394	 -0.0159
g0548411-254532	 87.17115	 -25.7590	 12154	 12065	 1023	 +0.0671	 0.1111	 -0.0130
g0548431-124101	 87.17970	 -12.6836	 7142	 -1	 -1	 -0.3362	 0.1248	 -0.0117
g0548446-253330	 87.18585	 -25.5582	 12484	 12065	 1023	 -0.0537	 0.1074	 -0.0093
g0548485-242245	 87.20220	 -24.3791	 12094	 13442	 1213	 +0.1876	 0.1315	 -0.0190
g0548562-691241	 87.23415	 -69.2113	 7678	 -1	 -1	 -0.0514	 0.1006	 -0.0073
g0549052-535108	 87.27180	 -53.8523	 13592	 -1	 -1	 -0.0545	 0.1386	 -0.0191
g0549216-252048	 87.34020	 -25.3466	 11915	 12065	 1023	 +0.0636	 0.0975	 -0.0085
g0549268-233012	 87.36165	 -23.5034	 13953	 -1	 -1	 -0.0042	 0.1167	 -0.0121
g0549280-301736	 87.36645	 -30.2933	 14644	 -1	 -1	 +0.1796	 0.1155	 -0.0145
g0549304-253804	 87.37680	 -25.6343	 12065	 12065	 1023	 -0.1013	 0.1242	 -0.0120
g0549332-251129	 87.38850	 -25.1914	 11645	 12065	 1023	 -0.0774	 0.1308	 -0.0177
g0549345-250432	 87.39390	 -25.0756	 14374	 -1	 -1	 +0.0625	 0.1468	 -0.0289
g0549364-670748	 87.40155	 -67.1299	 13586	 -1	 -1	 -0.0420	 0.1188	 -0.0112
g0549417-243242	 87.42360	 -24.5450	 13474	 13442	 1213	 -0.0544	 0.1032	 -0.0056
g0549475-331709	 87.44775	 -33.2857	 15455	 -1	 -1	 +0.0283	 0.1026	 -0.0065
g0549477-504946	 87.44850	 -50.8293	 9996	 10110	 719	 +0.0801	 0.1101	 -0.0097
g0549533-311305	 87.47190	 -31.2180	 16114	 -1	 -1	 +0.0546	 0.1140	 -0.0108
g0549541-242320	 87.47550	 -24.3889	 13145	 13442	 1213	 +0.0505	 0.1099	 -0.0125
g0549589-253931	 87.49545	 -25.6587	 11496	 12065	 1023	 -0.0693	 0.1085	 -0.0090
g0549592-254421	 87.49665	 -25.7391	 11436	 12065	 1023	 -0.0161	 0.1014	 -0.0091
g0550037-243814	 87.51525	 -24.6371	 13535	 13442	 1213	 +0.1948	 0.1064	 -0.0088
g0550180-234835	 87.57480	 -23.8097	 12036	 -1	 -1	 +0.1141	 0.1178	 -0.0148
g0550341-531433	 87.64215	 -53.2425	 10446	 -1	 -1	 +0.0848	 0.1228	 -0.0144
g0550365-262143	 87.65220	 -26.3620	 12517	 -1	 -1	 +0.0463	 0.1343	 -0.0235
g0550425-345343	 87.67710	 -34.8953	 9730	 9901	 721	 +0.1108	 0.0977	 -0.0047
g0550543-314721	 87.72600	 -31.7890	 9580	 9833	 740	 +0.1066	 0.1041	 -0.0062
g0550557-553041	 87.73215	 -55.5114	 16111	 -1	 -1	 +0.0018	 0.1550	 -0.0266
g0550560-344703	 87.73335	 -34.7840	 9910	 9901	 721	 +0.0735	 0.0937	 -0.0052
g0550568-235807	 87.73665	 -23.9685	 13866	 -1	 -1	 -0.0108	 0.1115	 -0.0098
g0550595-252502	 87.74805	 -25.4172	 12097	 12065	 1023	 -0.0613	 0.1142	 -0.0114
g0551011-500521	 87.75465	 -50.0893	 14734	 -1	 -1	 -0.0063	 0.1255	 -0.0141
g0551079-630952	 87.78300	 -63.1643	 7953	 -1	 -1	 +0.0582	 0.0948	 -0.0028
g0551095-510245	 87.78945	 -51.0457	 10267	 10110	 719	 -0.0553	 0.1056	 -0.0110
g0551152-345319	 87.81315	 -34.8886	 10000	 9901	 721	 +0.0764	 0.0982	 -0.0061
g0551162-345404	 87.81735	 -34.9012	 9820	 9901	 721	 -0.0133	 0.0987	 -0.0088
g0551169-314922	 87.82050	 -31.8226	 9760	 9833	 740	 +0.0050	 0.1334	 -0.0224
g0551223-231951	 87.84285	 -23.3308	 14016	 -1	 -1	 -0.0521	 0.1241	 -0.0108
g0551281-375548	 87.86715	 -37.9299	 14348	 -1	 -1	 -0.0449	 0.1297	 -0.0132
g0551338-342829	 87.89070	 -34.4747	 12759	 -1	 -1	 -0.0233	 0.1417	 -0.0252
g0551398-313634	 87.91590	 -31.6095	 14528	 -1	 -1	 +0.0508	 0.1205	 -0.0158
g0551400-313123	 87.91680	 -31.5231	 9821	 9833	 740	 +0.0234	 0.0954	 -0.0071
g0551450-342112	 87.93765	 -34.3534	 14438	 -1	 -1	 -0.1456	 0.1335	 -0.0077
g0551499-314446	 87.95805	 -31.7461	 14678	 -1	 -1	 +0.3698	 0.1423	 -0.0099
g0551561-311233	 87.98370	 -31.2090	 9731	 9833	 740	 +0.1102	 0.0962	 -0.0044
g0551577-401504	 87.99015	 -40.2510	 13209	 -1	 -1	 -0.0589	 0.1135	 -0.0092
g0552035-255147	 88.01460	 -25.8630	 13178	 -1	 -1	 -0.2110	 0.1434	 -0.0085
g0552084-302703	 88.03515	 -30.4509	 9612	 -1	 -1	 +0.0789	 0.1418	 -0.0204
g0552190-342052	 88.07925	 -34.3477	 9822	 10328	 736	 +0.0656	 0.1440	 -0.0263
g0552214-221104	 88.08900	 -22.1844	 14886	 -1	 -1	 +0.1253	 0.1419	 -0.0278
g0552214-520027	 88.08915	 -52.0074	 15664	 -1	 -1	 +0.0358	 0.1453	 -0.0247
g0552217-342047	 88.09065	 -34.3465	 10392	 10328	 736	 -0.0854	 0.1582	 -0.0364
g0552335-461305	 88.13970	 -46.2182	 14138	 -1	 -1	 +0.0085	 0.1318	 -0.0195
g0552425-304139	 88.17690	 -30.6941	 9762	 -1	 -1	 +0.0452	 0.1048	 -0.0089
g0552430-222946	 88.17900	 -22.4962	 14497	 -1	 -1	 -0.0770	 0.1080	 -0.0036
g0552431-401343	 88.17960	 -40.2285	 13509	 -1	 -1	 -0.0231	 0.1260	 -0.0161
g0553054-342338	 88.27230	 -34.3938	 10632	 10328	 736	 +0.0736	 0.1046	 -0.0086
g0553067-342547	 88.27785	 -34.4297	 10243	 10328	 736	 -0.0204	 0.0976	 -0.0086
g0553081-394051	 88.28370	 -39.6809	 7424	 -1	 -1	 -0.2337	 0.1563	 -0.0347
g0553088-342818	 88.28655	 -34.4717	 10093	 10328	 736	 -0.0308	 0.1224	 -0.0177
g0553094-140516	 88.28925	 -14.0877	 12246	 -1	 -1	 -0.2069	 0.1609	 -0.0168
g0553140-134213	 88.30815	 -13.7037	 12876	 -1	 -1	 +0.0301	 0.1102	 -0.0125
g0553164-694257	 88.31820	 -69.7157	 11217	 -1	 -1	 -0.0283	 0.1104	 -0.0128
g0553254-140416	 88.35585	 -14.0712	 12127	 -1	 -1	 +0.1162	 0.1083	 -0.0111
g0553469-133331	 88.44525	 -13.5586	 13386	 -1	 -1	 +0.0235	 0.1277	 -0.0192
g0553469-343552	 88.44540	 -34.5978	 11772	 -1	 -1	 -0.0938	 0.1672	 -0.0375
g0553492-324625	 88.45500	 -32.7736	 7635	 -1	 -1	 +0.1484	 0.0976	 -0.0002
g0553510-220736	 88.46250	 -22.1266	 14469	 -1	 -1	 +0.0606	 0.1187	 -0.0153
g0553567-462840	 88.48620	 -46.4779	 15878	 -1	 -1	 -0.0162	 0.1126	 -0.0062
g0554127-381030	 88.55310	 -38.1750	 7606	 -1	 -1	 +0.0220	 0.1100	 -0.0063
g0554139-484836	 88.55805	 -48.8099	 14588	 -1	 -1	 +0.0245	 0.1167	 -0.0126
g0554233-525902	 88.59720	 -52.9838	 8801	 -1	 -1	 -0.3347	 0.1746	 -0.0236
g0554285-410454	 88.61865	 -41.0817	 10723	 10717	 832	 +0.0537	 0.1010	 -0.0089
g0554377-680158	 88.65690	 -68.0328	 11399	 -1	 -1	 +0.1396	 0.1173	 -0.0114
g0554384-682509	 88.65990	 -68.4193	 10889	 -1	 -1	 +0.0727	 0.1100	 -0.0115
g0554447-351923	 88.68615	 -35.3230	 10604	 -1	 -1	 +0.2025	 0.1012	 -0.0030
g0554452-150803	 88.68825	 -15.1343	 7453	 -1	 -1	 +0.1435	 0.0971	 -0.0000
g0554479-580128	 88.69965	 -58.0245	 13055	 -1	 -1	 +0.0561	 0.0994	 -0.0090
g0554511-393136	 88.71285	 -39.5267	 9975	 -1	 -1	 -0.3324	 0.1442	 -0.0080
g0554547-705256	 88.72815	 -70.8821	 10918	 -1	 -1	 +0.0926	 0.1290	 -0.0182
g0555047-713030	 88.76940	 -71.5084	 5611	 -1	 -1	 +0.0120	 0.1344	 -0.0040
g0555068-485144	 88.77855	 -48.8621	 14589	 -1	 -1	 +0.0025	 0.1170	 -0.0112
g0555094-424909	 88.78920	 -42.8190	 13032	 -1	 -1	 +0.1379	 0.1128	 -0.0131
g0555107-475440	 88.79460	 -47.9110	 12461	 -1	 -1	 +0.1703	 0.1147	 -0.0110
g0555147-342642	 88.81125	 -34.4449	 10036	 9977	 773	 +0.0083	 0.1211	 -0.0167
g0555174-485243	 88.82250	 -48.8786	 14260	 -1	 -1	 -0.1813	 0.1258	 -0.0046
g0555249-694643	 88.85370	 -69.7787	 10889	 -1	 -1	 +0.1535	 0.1139	 -0.0086
g0555255-140232	 88.85640	 -14.0421	 5414	 -1	 -1	 +0.0460	 0.1044	 +0.0004
g0555305-695247	 88.87710	 -69.8796	 11338	 -1	 -1	 +0.0421	 0.1262	 -0.0197
g0555318-244751	 88.88235	 -24.7976	 11984	 -1	 -1	 -0.0223	 0.1209	 -0.0160
g0555418-391435	 88.92420	 -39.2431	 13933	 13932	 1227	 +0.1755	 0.1280	 -0.0189
g0555421-380243	 88.92555	 -38.0451	 9946	 -1	 -1	 +0.0255	 0.1017	 -0.0091
g0555575-140922	 88.98945	 -14.1562	 12011	 -1	 -1	 -0.1210	 0.1377	 -0.0173
g0556098-701319	 89.04105	 -70.2221	 11398	 -1	 -1	 +0.0140	 0.1677	 -0.0446
g0556116-131651	 89.04810	 -13.2808	 6734	 -1	 -1	 +0.0957	 0.1069	 -0.0007
g0556156-413950	 89.06505	 -41.6638	 11295	 -1	 -1	 +0.1763	 0.1229	 -0.0109
g0556160-402358	 89.06670	 -40.3994	 13544	 -1	 -1	 +0.0706	 0.1429	 -0.0280
g0556249-215851	 89.10390	 -21.9808	 14503	 -1	 -1	 -0.0777	 0.1098	 -0.0045
g0556378-372139	 89.15730	 -37.3608	 13305	 13302	 1160	 +0.0305	 0.1090	 -0.0117
g0556411-363249	 89.17110	 -36.5468	 13575	 -1	 -1	 +0.1429	 0.1275	 -0.0198
g0556416-630825	 89.17350	 -63.1404	 13713	 -1	 -1	 +0.0174	 0.1219	 -0.0158
g0556450-211122	 89.18730	 -21.1894	 14803	 -1	 -1	 -0.0344	 0.1312	 -0.0135
g0556487-640456	 89.20290	 -64.0823	 13562	 -1	 -1	 +0.0424	 0.1134	 -0.0134
g0556495-601124	 89.20620	 -60.1901	 11167	 -1	 -1	 -0.0415	 0.1315	 -0.0213
g0556499-613008	 89.20785	 -61.5023	 10626	 -1	 -1	 +0.1319	 0.1241	 -0.0125
g0556537-220035	 89.22360	 -22.0097	 14144	 -1	 -1	 +0.0835	 0.1118	 -0.0133
g0556551-700215	 89.22945	 -70.0375	 10979	 -1	 -1	 +0.1143	 0.1300	 -0.0173
g0556573-151125	 89.23860	 -15.1902	 6586	 -1	 -1	 +0.0718	 0.1268	 -0.0034
g0557053-410424	 89.27220	 -41.0732	 14324	 -1	 -1	 -0.0227	 0.1147	 -0.0095
g0557174-373049	 89.32230	 -37.5135	 13545	 13302	 1160	 -0.0514	 0.1414	 -0.0218
g0557191-392616	 89.32965	 -39.4378	 13935	 13932	 1227	 +0.0407	 0.1302	 -0.0200
g0557286-423127	 89.36925	 -42.5243	 15643	 -1	 -1	 +0.0761	 0.1274	 -0.0186
g0557332-295414	 89.38815	 -29.9038	 8540	 -1	 -1	 -0.0732	 0.1085	 -0.0120
g0557424-183726	 89.42685	 -18.6239	 10696	 -1	 -1	 -0.0563	 0.1867	 -0.0575
g0557509-603847	 89.46210	 -60.6464	 10988	 -1	 -1	 -0.0730	 0.1290	 -0.0189
g0557522-200505	 89.46765	 -20.0846	 3052	 -1	 -1	 +0.0809	 0.1051	 +0.0009
g0557546-164421	 89.47740	 -16.7391	 7818	 -1	 -1	 -0.1133	 0.1220	 -0.0176
g0557587-373927	 89.49465	 -37.6575	 12917	 13302	 1160	 +0.0236	 0.1207	 -0.0159
g0558084-425004	 89.53485	 -42.8343	 12676	 -1	 -1	 +0.1150	 0.1170	 -0.0150
g0558140-471821	 89.55840	 -47.3058	 14323	 -1	 -1	 +0.0531	 0.1090	 -0.0116
g0558201-345347	 89.58375	 -34.8965	 9680	 9993	 711	 -0.0157	 0.1483	 -0.0322
g0558246-375437	 89.60250	 -37.9103	 13367	 13302	 1160	 -0.0261	 0.1111	 -0.0101
g0558339-560516	 89.64105	 -56.0879	 11981	 -1	 -1	 +0.0950	 0.1030	 -0.0096
g0558343-374446	 89.64285	 -37.7461	 13937	 13302	 1160	 +0.0515	 0.1184	 -0.0157
g0558409-520040	 89.67030	 -52.0110	 8356	 -1	 -1	 -0.1651	 0.1500	 -0.0310
g0558439-583538	 89.68290	 -58.5939	 11230	 11368	 869	 -0.1840	 0.1266	 -0.0095
g0558523-232023	 89.71800	 -23.3396	 5723	 -1	 -1	 +0.0673	 0.1007	 +0.0005
g0558570-373054	 89.73765	 -37.5151	 12888	 13302	 1160	 -0.1198	 0.2027	 -0.0441
g0559025-452620	 89.76060	 -45.4389	 12136	 12247	 1050	 +0.0529	 0.1254	 -0.0191
g0559030-584838	 89.76225	 -58.8106	 15966	 -1	 -1	 +0.0046	 0.1134	 -0.0080
g0559095-512808	 89.78955	 -51.4689	 8326	 -1	 -1	 +0.2955	 0.1056	 +0.0010
g0559154-255208	 89.81415	 -25.8689	 11899	 -1	 -1	 -0.0719	 0.1167	 -0.0122
g0559252-500242	 89.85510	 -50.0449	 15792	 -1	 -1	 +0.1274	 0.1103	 -0.0128
g0559295-194836	 89.87295	 -19.8100	 8271	 -1	 -1	 -0.0731	 0.1080	 -0.0118
g0559316-522154	 89.88180	 -52.3649	 9705	 9933	 746	 +0.0469	 0.1138	 -0.0120
g0559421-354450	 89.92515	 -35.7473	 8782	 -1	 -1	 +0.0147	 0.0990	 -0.0066
g0559422-600504	 89.92575	 -60.0844	 11439	 -1	 -1	 +0.0807	 0.1235	 -0.0173
g0559455-432509	 89.93955	 -43.4191	 12887	 12800	 1094	 -0.0611	 0.1043	 -0.0066
g0559462-401545	 89.94240	 -40.2625	 12679	 13903	 1185	 +0.2056	 0.1200	 -0.0137
g0559494-522431	 89.95560	 -52.4086	 9885	 9933	 746	 +0.2612	 0.1081	 -0.0009
g0559529-382737	 89.97045	 -38.4603	 13758	 13746	 1184	 +0.0329	 0.1086	 -0.0113
g0559530-642654	 89.97075	 -64.4484	 13984	 -1	 -1	 -0.0578	 0.1124	 -0.0071
g0559598-455226	 89.99910	 -45.8739	 12557	 -1	 -1	 +0.0566	 0.1012	 -0.0097
g0600005-391448	 90.00210	 -39.2466	 13489	 13881	 1223	 -0.1368	 0.1223	 -0.0066
g0600048-263342	 90.02010	 -26.5617	 12020	 12070	 997	 -0.1116	 0.1145	 -0.0082
g0600065-222542	 90.02715	 -22.4284	 15168	 -1	 -1	 +0.0441	 0.1050	 -0.0082
g0600093-182746	 90.03885	 -18.4627	 8331	 8381	 521	 -0.1660	 0.1313	 -0.0213
g0600275-585146	 90.11445	 -58.8628	 11291	 11368	 869	 -0.2121	 0.1315	 -0.0099
g0600289-385030	 90.12030	 -38.8416	 14089	 13881	 1223	 +0.0031	 0.1035	 -0.0078
g0600298-561055	 90.12420	 -56.1819	 12552	 -1	 -1	 +0.2051	 0.1122	 -0.0086
g0600398-582343	 90.16575	 -58.3952	 11351	 11368	 869	 +0.0069	 0.0996	 -0.0092
g0600405-261405	 90.16860	 -26.2348	 12651	 12070	 997	 +0.0476	 0.1187	 -0.0163
g0600412-535538	 90.17160	 -53.9273	 10005	 -1	 -1	 +0.1244	 0.1180	 -0.0093
g0600434-570420	 90.18105	 -57.0722	 11202	 -1	 -1	 +0.0113	 0.1083	 -0.0122
g0600454-603122	 90.18900	 -60.5229	 10870	 -1	 -1	 -0.0539	 0.1316	 -0.0215
g0600481-152357	 90.20040	 -15.3992	 6892	 -1	 -1	 +0.2731	 0.1160	 +0.0011
g0600491-583530	 90.20445	 -58.5916	 11231	 11368	 869	 +0.0304	 0.0978	 -0.0087
g0601015-560801	 90.25605	 -56.1335	 12492	 -1	 -1	 -0.0256	 0.1069	 -0.0098
g0601055-583717	 90.27285	 -58.6213	 11411	 11368	 869	 -0.0405	 0.1045	 -0.0103
g0601091-582545	 90.28800	 -58.4291	 10902	 11368	 869	 -0.1933	 0.1193	 -0.0071
g0601241-583830	 90.35040	 -58.6415	 10932	 11368	 869	 -0.0045	 0.1150	 -0.0147
g0601266-395921	 90.36090	 -39.9891	 15079	 13903	 1185	 -0.2348	 0.1233	 -0.0008
g0601316-200816	 90.38160	 -20.1377	 8274	 8269	 464	 -0.1183	 0.1063	 -0.0115
g0601361-202030	 90.40050	 -20.3417	 8454	 8269	 464	 +0.0483	 0.0943	 -0.0037
g0601520-482952	 90.46665	 -48.4977	 15766	 -1	 -1	 -0.0340	 0.1149	 -0.0060
g0601561-502512	 90.48390	 -50.4199	 9349	 -1	 -1	 -0.0468	 0.1064	 -0.0113
g0601568-200813	 90.48690	 -20.1370	 8394	 8269	 464	 +0.0350	 0.0934	 -0.0038
g0602008-581254	 90.50310	 -58.2149	 11382	 11368	 869	 +0.0017	 0.1427	 -0.0280
g0602067-583643	 90.52800	 -58.6119	 11802	 11368	 869	 +0.1822	 0.1138	 -0.0080
g0602130-242530	 90.55410	 -24.4250	 12443	 -1	 -1	 -0.0378	 0.1132	 -0.0117
g0602173-395635	 90.57195	 -39.9429	 14360	 13903	 1185	 -0.0718	 0.1108	 -0.0060
g0602186-390609	 90.57750	 -39.1024	 14031	 13881	 1223	 -0.0773	 0.1139	 -0.0063
g0602259-445352	 90.60810	 -44.8977	 12530	 -1	 -1	 +0.0880	 0.1114	 -0.0131
g0602366-535600	 90.65235	 -53.9334	 10427	 -1	 -1	 +0.1208	 0.1177	 -0.0105
g0602395-584333	 90.66465	 -58.7259	 11383	 11368	 869	 -0.0161	 0.1118	 -0.0132
g0602419-221854	 90.67455	 -22.3150	 14902	 -1	 -1	 +0.0160	 0.1317	 -0.0185
g0602460-584746	 90.69165	 -58.7960	 11023	 11368	 869	 +0.0197	 0.1395	 -0.0265
g0602504-523849	 90.71010	 -52.6470	 10188	 9933	 746	 -0.3763	 0.1326	 -0.0020
g0602511-234128	 90.71310	 -23.6910	 11724	 -1	 -1	 -0.1072	 0.1067	 -0.0070
g0603045-264416	 90.76890	 -26.7376	 11935	 12310	 1018	 -0.1765	 0.1275	 -0.0082
g0603052-325209	 90.77175	 -32.8691	 13464	 -1	 -1	 -0.0655	 0.1056	 -0.0056
g0603219-644911	 90.84120	 -64.8197	 13386	 -1	 -1	 +0.2361	 0.1410	 -0.0190
g0603268-663706	 90.86175	 -66.6184	 10956	 -1	 -1	 +0.0213	 0.1106	 -0.0129
g0603281-263335	 90.86700	 -26.5596	 12115	 12310	 1018	 -0.0728	 0.1155	 -0.0104
g0603321-274915	 90.88395	 -27.8209	 12505	 -1	 -1	 -0.0687	 0.1173	 -0.0109
g0603363-263927	 90.90105	 -26.6576	 12655	 12310	 1018	 -0.1635	 0.1528	 -0.0176
g0603396-264155	 90.91515	 -26.6986	 11876	 -1	 -1	 -0.2647	 0.1441	 -0.0075
g0603411-183532	 90.92130	 -18.5923	 14992	 -1	 -1	 +0.0225	 0.1406	 -0.0229
g0603419-451819	 90.92445	 -45.3052	 12052	 12205	 983	 -0.0123	 0.1093	 -0.0118
g0603423-320943	 90.92610	 -32.1618	 9987	 -1	 -1	 -0.0587	 0.1164	 -0.0152
g0603433-344649	 90.93030	 -34.7804	 8577	 -1	 -1	 -0.0284	 0.1172	 -0.0141
g0603569-491726	 90.98715	 -49.2904	 14838	 -1	 -1	 -0.2274	 0.1182	 +0.0019
g0604075-125501	 91.03110	 -12.9169	 12682	 -1	 -1	 +0.0708	 0.1491	 -0.0324
g0604095-543722	 91.03965	 -54.6227	 9798	 -1	 -1	 +0.1703	 0.1010	 -0.0028
g0604149-593936	 91.06200	 -59.6600	 14231	 -1	 -1	 -0.0966	 0.1213	 -0.0075
g0604190-270454	 91.07940	 -27.0816	 12086	 -1	 -1	 +0.0380	 0.1149	 -0.0149
g0604241-221728	 91.10040	 -22.2910	 15294	 15213	 1362	 +0.0391	 0.1321	 -0.0198
g0604303-191127	 91.12635	 -19.1909	 8098	 8280	 482	 +0.1193	 0.1153	 -0.0044
g0604312-530550	 91.12995	 -53.0971	 9889	 -1	 -1	 +0.0150	 0.1010	 -0.0092
g0604376-650560	 91.15680	 -65.0999	 10689	 -1	 -1	 -0.0400	 0.1019	 -0.0097
g0604438-224555	 91.18245	 -22.7652	 15174	 -1	 -1	 +0.1264	 0.1341	 -0.0232
g0604450-732359	 91.18725	 -73.3998	 4504	 -1	 -1	 +0.1700	 0.1122	 +0.0012
g0604549-541335	 91.22865	 -54.2263	 10908	 -1	 -1	 +0.0619	 0.0990	 -0.0082
g0605046-263143	 91.26930	 -26.5287	 12297	 -1	 -1	 +0.1148	 0.1154	 -0.0141
g0605272-134856	 91.36335	 -13.8156	 11036	 -1	 -1	 +0.1071	 0.1156	 -0.0122
g0605355-552712	 91.39800	 -55.4532	 9679	 -1	 -1	 +0.0690	 0.1355	 -0.0191
g0605459-600826	 91.44135	 -60.1406	 15821	 -1	 -1	 -0.0414	 0.1071	 -0.0039
g0605469-445340	 91.44555	 -44.8944	 12414	 12205	 983	 +0.0230	 0.1265	 -0.0195
g0605495-492837	 91.45620	 -49.4768	 15949	 16054	 1472	 -0.2307	 0.1122	 +0.0079
g0606129-242822	 91.55385	 -24.4729	 14517	 -1	 -1	 +0.1377	 0.1097	 -0.0127
g0606156-344921	 91.56510	 -34.8226	 11878	 -1	 -1	 +0.0080	 0.1211	 -0.0171
g0606233-610737	 91.59690	 -61.1268	 8985	 -1	 -1	 -0.0454	 0.1077	 -0.0115
g0606255-450352	 91.60620	 -45.0644	 12055	 12205	 983	 +0.0118	 0.1173	 -0.0154
g0606286-225738	 91.61910	 -22.9604	 15267	 -1	 -1	 -0.0736	 0.1313	 -0.0101
g0606428-330216	 91.67820	 -33.0379	 11939	 -1	 -1	 -0.1097	 0.1023	 -0.0051
g0606475-334852	 91.69785	 -33.8145	 11520	 -1	 -1	 +0.1048	 0.0937	 -0.0063
g0606485-450236	 91.70205	 -45.0433	 12325	 12205	 983	 -0.0338	 0.1175	 -0.0142
g0606523-752153	 91.71780	 -75.3647	 11308	 -1	 -1	 +0.2068	 0.0985	 -0.0032
g0607017-692118	 91.75725	 -69.3549	 4480	 -1	 -1	 -0.1076	 0.1098	 -0.0018
g0607029-492916	 91.76220	 -49.4879	 16160	 16054	 1472	 -0.2818	 0.1157	 +0.0235
g0607035-423614	 91.76445	 -42.6038	 13945	 -1	 -1	 -0.0861	 0.1330	 -0.0130
g0607073-451109	 91.78065	 -45.1857	 11996	 12205	 983	 -0.0439	 0.1191	 -0.0144
g0607074-445635	 91.78065	 -44.9431	 12775	 12205	 983	 +0.2580	 0.1306	 -0.0093
g0607103-451055	 91.79295	 -45.1819	 11756	 12205	 983	 +0.2296	 0.1314	 -0.0119
g0607178-530849	 91.82430	 -53.1470	 10282	 -1	 -1	 -0.0683	 0.1056	 -0.0108
g0607202-232203	 91.83405	 -23.3675	 11551	 -1	 -1	 +0.0340	 0.0962	 -0.0081
g0607205-451157	 91.83540	 -45.1992	 12206	 12205	 983	 -0.2742	 0.1573	 -0.0043
g0607253-231747	 91.85535	 -23.2963	 11791	 -1	 -1	 -0.0873	 0.1344	 -0.0194
g0607344-283823	 91.89345	 -28.6398	 12690	 -1	 -1	 +0.1276	 0.1163	 -0.0142
g0607399-493546	 91.91610	 -49.5961	 15711	 16054	 1472	 -0.1566	 0.1267	 -0.0033
g0607460-333010	 91.94160	 -33.5029	 14939	 -1	 -1	 -0.1079	 0.1581	 -0.0170
g0607544-453827	 91.97655	 -45.6408	 15414	 -1	 -1	 +0.0446	 0.1026	 -0.0074
g0607559-114916	 91.98270	 -11.8211	 10589	 -1	 -1	 +0.0063	 0.1163	 -0.0151
g0607564-445916	 91.98495	 -44.9877	 12536	 12205	 983	 +0.0094	 0.1040	 -0.0103
g0607566-431850	 91.98585	 -43.3138	 13796	 -1	 -1	 -0.1239	 0.1346	 -0.0110
g0608000-313407	 92.00010	 -31.5686	 9363	 -1	 -1	 +0.0882	 0.1076	 -0.0070
g0608098-450854	 92.04075	 -45.1482	 12386	 12205	 983	 +0.1433	 0.1076	 -0.0095
g0608107-653648	 92.04450	 -65.6133	 10840	 -1	 -1	 -0.0608	 0.1151	 -0.0140
g0608239-523044	 92.09940	 -52.5123	 4647	 -1	 -1	 +0.1800	 0.0928	 +0.0010
g0608316-332059	 92.13180	 -33.3496	 11702	 -1	 -1	 -0.0390	 0.1341	 -0.0221
g0608419-493024	 92.17455	 -49.5067	 15652	 16054	 1472	 -0.2565	 0.1225	 +0.0203
g0608441-481213	 92.18385	 -48.2036	 14574	 -1	 -1	 -0.1138	 0.1209	 -0.0061
g0608510-282600	 92.21265	 -28.4334	 12272	 -1	 -1	 -0.1339	 0.1195	 -0.0080
g0608534-613753	 92.22240	 -61.6313	 12194	 -1	 -1	 -0.1646	 0.1121	 -0.0044
g0608585-570709	 92.24370	 -57.1193	 9650	 -1	 -1	 -0.0060	 0.0999	 -0.0089
g0609056-631316	 92.27340	 -63.2211	 11743	 -1	 -1	 +0.0813	 0.0955	 -0.0077
g0609150-510432	 92.31240	 -51.0757	 12384	 -1	 -1	 +0.0536	 0.1400	 -0.0266
g0609199-660927	 92.33295	 -66.1575	 10301	 -1	 -1	 +0.0773	 0.1167	 -0.0125
g0609200-490440	 92.33325	 -49.0778	 16043	 -1	 -1	 -0.0048	 0.1737	 -0.0379
g0609229-613103	 92.34555	 -61.5174	 12255	 -1	 -1	 -0.0464	 0.1686	 -0.0396
g0609318-654922	 92.38260	 -65.8226	 10661	 -1	 -1	 +0.0620	 0.1091	 -0.0113
g0609339-182318	 92.39115	 -18.3884	 15390	 -1	 -1	 -0.0015	 0.1270	 -0.0131
g0609457-413831	 92.44050	 -41.6420	 15538	 -1	 -1	 +0.0971	 0.1003	 -0.0091
g0609466-241931	 92.44410	 -24.3254	 11734	 -1	 -1	 +0.0676	 0.0967	 -0.0083
g0609481-244125	 92.45040	 -24.6903	 9126	 -1	 -1	 -0.0309	 0.0945	 -0.0075
g0609488-333551	 92.45340	 -33.5974	 11374	 11427	 890	 -0.1281	 0.1038	 -0.0056
g0609518-355160	 92.46585	 -35.8666	 9874	 -1	 -1	 +0.0206	 0.1164	 -0.0143
g0609518-434659	 92.46600	 -43.7831	 14158	 -1	 -1	 +0.0899	 0.0965	 -0.0082
g0609552-500335	 92.48010	 -50.0598	 15113	 -1	 -1	 +0.0075	 0.1352	 -0.0181
g0610136-575719	 92.55660	 -57.9552	 11060	 -1	 -1	 +0.0188	 0.1226	 -0.0179
g0610198-700831	 92.58240	 -70.1421	 11406	 11147	 900	 -0.0721	 0.1275	 -0.0184
g0610216-623518	 92.58990	 -62.5882	 8417	 -1	 -1	 +0.0078	 0.1057	 -0.0079
g0610259-640039	 92.60790	 -64.0107	 11323	 -1	 -1	 +0.0380	 0.1292	 -0.0213
g0610294-261335	 92.62245	 -26.2263	 14733	 -1	 -1	 +0.1205	 0.1236	 -0.0182
g0610318-143057	 92.63265	 -14.5158	 10924	 -1	 -1	 -0.2124	 0.1344	 -0.0117
g0610327-623218	 92.63640	 -62.5384	 8447	 -1	 -1	 +0.1710	 0.0901	 -0.0001
g0610492-334355	 92.70495	 -33.7319	 11435	 11427	 890	 -0.1594	 0.1041	 -0.0043
g0610514-335257	 92.71395	 -33.8824	 8947	 9075	 594	 +0.1747	 0.0905	 -0.0008
g0610524-265809	 92.71845	 -26.9691	 14824	 -1	 -1	 -0.0606	 0.1120	 -0.0058
g0610552-095812	 92.73015	 -9.9701	 6875	 -1	 -1	 -0.0468	 0.1367	 -0.0165
g0611000-434526	 92.75010	 -43.7573	 14189	 -1	 -1	 -0.0579	 0.1016	 -0.0042
g0611030-434323	 92.76240	 -43.7231	 12001	 -1	 -1	 -0.0534	 0.1811	 -0.0491
g0611058-451051	 92.77410	 -45.1810	 12150	 12205	 983	 +0.0590	 0.1047	 -0.0108
g0611178-270351	 92.82420	 -27.0641	 12426	 -1	 -1	 -0.0417	 0.1123	 -0.0112
g0611272-122445	 92.86320	 -12.4124	 10685	 -1	 -1	 -0.1913	 0.1253	 -0.0100
g0611296-665514	 92.87310	 -66.9205	 10601	 11295	 853	 -0.1393	 0.1072	 -0.0060
g0611317-420422	 92.88195	 -42.0728	 12032	 -1	 -1	 -0.0716	 0.1279	 -0.0169
g0611364-661058	 92.90145	 -66.1827	 11382	 11295	 853	 -0.0298	 0.1036	 -0.0102
g0611484-553418	 92.95185	 -55.5716	 12562	 -1	 -1	 -0.0252	 0.1062	 -0.0095
g0611545-280947	 92.97720	 -28.1631	 12397	 -1	 -1	 -0.0177	 0.1067	 -0.0105
g0611571-323128	 92.98815	 -32.5246	 14914	 14848	 1324	 -0.0200	 0.1029	 -0.0052
g0611600-771544	 92.99985	 -77.2622	 12057	 -1	 -1	 +0.1856	 0.1082	 -0.0076
g0612017-440802	 93.00705	 -44.1338	 12241	 -1	 -1	 +0.0132	 0.1264	 -0.0193
g0612048-450033	 93.01995	 -45.0090	 14010	 14044	 1189	 -0.1688	 0.1181	 -0.0035
g0612100-470553	 93.04155	 -47.0980	 15747	 -1	 -1	 -0.2152	 0.1237	 +0.0054
g0612181-443918	 93.07560	 -44.6550	 12181	 12097	 989	 +0.0072	 0.1218	 -0.0172
g0612216-280328	 93.09000	 -28.0579	 12008	 -1	 -1	 +0.1974	 0.1091	 -0.0070
g0612261-443939	 93.10860	 -44.6608	 12271	 12097	 989	 +0.0442	 0.1015	 -0.0098
g0612267-553156	 93.11115	 -55.5323	 12773	 -1	 -1	 +0.0805	 0.1041	 -0.0107
g0612273-473928	 93.11355	 -47.6577	 13109	 -1	 -1	 -0.1058	 0.1185	 -0.0075
g0612295-470325	 93.12285	 -47.0569	 15538	 -1	 -1	 +0.0957	 0.1194	 -0.0157
g0612304-355852	 93.12660	 -35.9810	 11616	 -1	 -1	 -0.0850	 0.1053	 -0.0077
g0612329-675305	 93.13725	 -67.8846	 10990	 10948	 862	 -0.0314	 0.1190	 -0.0162
g0612330-473948	 93.13755	 -47.6633	 13199	 -1	 -1	 +0.1253	 0.1433	 -0.0284
g0612339-450431	 93.14130	 -45.0752	 13590	 14044	 1189	 +0.0547	 0.0975	 -0.0082
g0612406-500048	 93.16935	 -50.0134	 10889	 -1	 -1	 +0.0222	 0.1143	 -0.0142
g0612444-414735	 93.18510	 -41.7930	 12094	 -1	 -1	 +0.1121	 0.1061	 -0.0104
g0612499-444845	 93.20805	 -44.8124	 11762	 12097	 989	 -0.1256	 0.1431	 -0.0191
g0613047-675401	 93.26940	 -67.9003	 15637	 -1	 -1	 +0.0093	 0.1634	 -0.0344
g0613078-452617	 93.28230	 -45.4380	 14430	 14044	 1189	 +0.0277	 0.1001	 -0.0077
g0613089-664321	 93.28710	 -66.7226	 10722	 -1	 -1	 +0.0083	 0.1280	 -0.0206
g0613179-572956	 93.32460	 -57.4988	 16099	 16075	 1441	 -0.1332	 0.1242	 -0.0039
g0613207-655329	 93.33615	 -65.8914	 11293	 -1	 -1	 +0.0639	 0.1049	 -0.0106
g0613208-500043	 93.33660	 -50.0119	 10650	 -1	 -1	 +0.0260	 0.1241	 -0.0186
g0613215-334059	 93.33975	 -33.6831	 9160	 -1	 -1	 -0.0087	 0.0935	 -0.0066
g0613216-115645	 93.34005	 -11.9459	 6730	 -1	 -1	 +0.1578	 0.0983	 +0.0007
g0613275-422711	 93.36435	 -42.4532	 11794	 11789	 971	 +0.0869	 0.1073	 -0.0112
g0613316-434217	 93.38175	 -43.7047	 4749	 -1	 -1	 +0.0066	 0.0942	 +0.0008
g0613350-580860	 93.39570	 -58.1499	 9443	 -1	 -1	 -0.1357	 0.1300	 -0.0195
g0613438-424740	 93.43245	 -42.7945	 9306	 9647	 659	 +0.1737	 0.0905	 -0.0014
g0613441-411440	 93.43395	 -41.2444	 11765	 11880	 992	 -0.0789	 0.1302	 -0.0181
g0613441-610817	 93.43380	 -61.1379	 16096	 -1	 -1	 +0.1580	 0.1130	 -0.0140
g0613452-725547	 93.43830	 -72.9296	 11584	 -1	 -1	 -0.0377	 0.1704	 -0.0441
g0613480-675515	 93.45000	 -67.9207	 10811	 10948	 862	 +0.1028	 0.0945	 -0.0057
g0613507-361113	 93.46110	 -36.1868	 11588	 -1	 -1	 -0.0938	 0.1214	 -0.0131
g0614022-662414	 93.50925	 -66.4040	 10813	 11295	 853	 -0.0858	 0.1246	 -0.0164
g0614086-584142	 93.53580	 -58.6949	 9503	 -1	 -1	 +0.1870	 0.1061	 -0.0026
g0614087-360130	 93.53640	 -36.0249	 14406	 -1	 -1	 -0.0429	 0.1087	 -0.0062
g0614094-745801	 93.53925	 -74.9669	 15029	 -1	 -1	 -0.0316	 0.1238	 -0.0102
g0614101-572029	 93.54210	 -57.3413	 15501	 16075	 1441	 +0.1649	 0.1317	 -0.0220
g0614107-611329	 93.54465	 -61.2248	 15976	 -1	 -1	 +0.1953	 0.1118	 -0.0134
g0614122-700519	 93.55080	 -70.0887	 11078	 11147	 900	 -0.0116	 0.1038	 -0.0105
g0614140-312822	 93.55815	 -31.4729	 14798	 -1	 -1	 -0.1088	 0.1140	 -0.0045
g0614305-535629	 93.62715	 -53.9414	 10648	 -1	 -1	 +0.1157	 0.1005	 -0.0063
g0614341-575901	 93.64215	 -57.9836	 10853	 -1	 -1	 -0.0671	 0.1389	 -0.0245
g0614371-661705	 93.65445	 -66.2848	 13602	 -1	 -1	 +0.0992	 0.0968	 -0.0084
g0614422-545939	 93.67560	 -54.9941	 16013	 -1	 -1	 -0.0069	 0.1198	 -0.0089
g0614437-480143	 93.68205	 -48.0287	 13681	 13674	 1172	 -0.0305	 0.1314	 -0.0171
g0614466-121527	 93.69420	 -12.2576	 13927	 -1	 -1	 +0.1262	 0.1266	 -0.0199
g0615030-693840	 93.76230	 -69.6444	 11499	 11147	 900	 -0.0422	 0.1215	 -0.0166
g0615110-573404	 93.79590	 -57.5679	 16251	 16075	 1441	 -0.0471	 0.1156	 -0.0062
g0615147-575654	 93.81120	 -57.9484	 15741	 16075	 1441	 +0.0252	 0.1229	 -0.0121
g0615155-614954	 93.81450	 -61.8316	 16006	 -1	 -1	 -0.0709	 0.1128	 -0.0039
g0615250-521451	 93.85395	 -52.2475	 10410	 10497	 810	 -0.2319	 0.1777	 -0.0285
g0615289-513726	 93.87045	 -51.6239	 11280	 10497	 810	 +0.0910	 0.1022	 -0.0073
g0615321-320360	 93.88365	 -32.0666	 11411	 -1	 -1	 +0.0295	 0.1055	 -0.0111
g0615550-572657	 93.97920	 -57.4492	 15592	 16075	 1441	 -0.1086	 0.1081	 -0.0022
g0616067-474946	 94.02765	 -47.8293	 13412	 13674	 1172	 +0.1008	 0.1528	 -0.0345
g0616078-511625	 94.03260	 -51.2737	 10502	 10497	 810	 -0.0384	 0.1205	 -0.0170
g0616135-342811	 94.05645	 -34.4698	 15609	 -1	 -1	 -0.0707	 0.1287	 -0.0090
g0616225-132716	 94.09350	 -13.4546	 6915	 6815	 351	 -0.5729	 0.1808	 +0.0279
g0616238-514537	 94.09935	 -51.7603	 11131	 10497	 810	 +0.0186	 0.1085	 -0.0119
g0616337-514449	 94.14015	 -51.7468	 9872	 10497	 810	 -0.0704	 0.1186	 -0.0152
g0616366-600833	 94.15260	 -60.1425	 12472	 -1	 -1	 -0.1542	 0.1272	 -0.0094
g0616404-433443	 94.16805	 -43.5786	 13986	 -1	 -1	 -0.1505	 0.1112	 -0.0028
g0616417-513602	 94.17360	 -51.6004	 10352	 10497	 810	 -0.0310	 0.1019	 -0.0098
g0616482-235455	 94.20060	 -23.9153	 15881	 -1	 -1	 -0.0010	 0.1119	 -0.0072
g0616488-661605	 94.20345	 -66.2680	 11115	 11295	 853	 +0.0524	 0.1119	 -0.0134
g0616522-341057	 94.21755	 -34.1825	 13211	 -1	 -1	 -0.0856	 0.1124	 -0.0069
g0616547-481910	 94.22790	 -48.3195	 13952	 14583	 1229	 +0.0485	 0.1233	 -0.0168
g0617070-510227	 94.27935	 -51.0409	 9963	 10497	 810	 -0.1111	 0.1549	 -0.0319
g0617141-505942	 94.30860	 -50.9950	 15929	 -1	 -1	 +0.2098	 0.1188	 -0.0160
g0617169-553258	 94.32060	 -55.5494	 10229	 -1	 -1	 +0.1214	 0.0928	 -0.0038
g0617414-064742	 94.42245	 -6.7950	 9762	 -1	 -1	 +0.2183	 0.1230	 -0.0040
g0617510-325119	 94.46265	 -32.8551	 7397	 -1	 -1	 +0.0960	 0.1328	 -0.0060
g0618071-702035	 94.52955	 -70.3431	 11740	 11147	 900	 +0.0123	 0.1508	 -0.0333
g0618113-485604	 94.54725	 -48.9344	 14223	 14583	 1229	 +0.1001	 0.1008	 -0.0095
g0618212-603107	 94.58835	 -60.5185	 14211	 -1	 -1	 -0.0062	 0.1135	 -0.0101
g0618309-545824	 94.62870	 -54.9734	 15207	 -1	 -1	 +0.0093	 0.1196	 -0.0114
g0618393-542814	 94.66365	 -54.4705	 4745	 -1	 -1	 -0.1042	 0.1145	 -0.0033
g0618395-502442	 94.66455	 -50.4116	 13952	 14886	 1214	 +0.1161	 0.1002	 -0.0093
g0619037-083813	 94.76565	 -8.6369	 6317	 -1	 -1	 +0.1343	 0.0972	 +0.0008
g0619109-274325	 94.79535	 -27.7237	 14745	 -1	 -1	 +0.0433	 0.1154	 -0.0129
g0619183-484330	 94.82640	 -48.7251	 14944	 14583	 1229	 -0.2250	 0.1633	 +0.0098
g0619208-100127	 94.83645	 -10.0242	 10546	 -1	 -1	 +0.0298	 0.1447	 -0.0293
g0619223-695307	 94.84290	 -69.8851	 10602	 11147	 900	 +0.0800	 0.1160	 -0.0138
g0619239-683334	 94.84950	 -68.5593	 11173	 11501	 912	 +0.0172	 0.1392	 -0.0260
g0619279-092902	 94.86645	 -9.4839	 6318	 -1	 -1	 -0.0378	 0.1172	 -0.0066
g0619406-642520	 94.91925	 -64.4221	 8661	 -1	 -1	 -0.1280	 0.1655	 -0.0423
g0619422-501903	 94.92585	 -50.3176	 14703	 14886	 1214	 +0.1292	 0.1104	 -0.0131
g0619447-681455	 94.93635	 -68.2485	 11504	 11501	 912	 +0.0637	 0.0962	 -0.0082
g0619479-634425	 94.94955	 -63.7403	 7793	 -1	 -1	 -0.1821	 0.1291	 -0.0207
g0619504-652703	 94.96005	 -65.4508	 8870	 8217	 406	 +0.1739	 0.1013	 -0.0005
g0619541-714310	 94.97550	 -71.7194	 11199	 -1	 -1	 -0.0560	 0.1024	 -0.0092
g0620023-691538	 95.00940	 -69.2605	 10903	 -1	 -1	 +0.0906	 0.0951	 -0.0063
g0620460-672138	 95.19165	 -67.3606	 15763	 -1	 -1	 -0.0625	 0.1130	 -0.0044
g0620464-701207	 95.19315	 -70.2019	 10932	 11147	 900	 -0.0073	 0.1016	 -0.0099
g0620521-642907	 95.21715	 -64.4853	 7822	 -1	 -1	 -0.0536	 0.1089	 -0.0104
g0620584-500804	 95.24355	 -50.1345	 14884	 14886	 1214	 -0.1426	 0.1472	 -0.0101
g0621006-723532	 95.25240	 -72.5922	 11558	 -1	 -1	 +0.0286	 0.1138	 -0.0145
g0621108-703430	 95.29485	 -70.5749	 11231	 11147	 900	 -0.0872	 0.1118	 -0.0109
g0621124-223024	 95.30175	 -22.5065	 9502	 -1	 -1	 -0.0699	 0.1323	 -0.0223
g0621128-521701	 95.30355	 -52.2836	 12934	 -1	 -1	 +0.1289	 0.1018	 -0.0093
g0621140-650058	 95.30820	 -65.0160	 7852	 8217	 406	 +0.0567	 0.1078	 -0.0058
g0621187-250821	 95.32800	 -25.1392	 15947	 -1	 -1	 -0.0882	 0.1315	 -0.0082
g0621265-280641	 95.36040	 -28.1114	 6773	 -1	 -1	 +0.1026	 0.0906	 +0.0003
g0621276-645934	 95.36490	 -64.9928	 8092	 8217	 406	 +0.1074	 0.0961	 -0.0019
g0621303-510235	 95.37630	 -51.0429	 10027	 -1	 -1	 +0.1694	 0.1183	 -0.0066
g0621325-582154	 95.38530	 -58.3649	 15565	 -1	 -1	 -0.0066	 0.1255	 -0.0122
g0621337-221028	 95.39040	 -22.1743	 11421	 -1	 -1	 +0.1227	 0.0958	 -0.0058
g0621398-271401	 95.41560	 -27.2337	 1648	 -1	 -1	 -0.0460	 0.1143	 +0.0008
g0621529-512904	 95.47035	 -51.4845	 15813	 -1	 -1	 +0.0268	 0.1715	 -0.0405
g0621567-363321	 95.48640	 -36.5560	 9439	 -1	 -1	 +0.1990	 0.0988	 -0.0013
g0621578-474427	 95.49075	 -47.7409	 13299	 -1	 -1	 -0.0747	 0.1396	 -0.0184
g0621582-642259	 95.49240	 -64.3831	 7643	 -1	 -1	 -0.0130	 0.1337	 -0.0163
g0622017-644742	 95.50695	 -64.7950	 7853	 8217	 406	 +0.2068	 0.1065	 -0.0000
g0622069-232214	 95.52870	 -23.3707	 11422	 11476	 948	 +0.0392	 0.0953	 -0.0079
g0622197-641405	 95.58225	 -64.2346	 7884	 -1	 -1	 +0.1054	 0.0933	 -0.0012
g0622270-554427	 95.61255	 -55.7407	 15629	 -1	 -1	 -0.0192	 0.1113	 -0.0062
g0622343-635554	 95.64300	 -63.9316	 13910	 -1	 -1	 +0.1762	 0.1251	 -0.0179
g0622515-674913	 95.71440	 -67.8203	 11386	 -1	 -1	 +0.0774	 0.1270	 -0.0188
g0622523-243812	 95.71800	 -24.6367	 16010	 -1	 -1	 +0.0910	 0.1341	 -0.0216
g0622592-662502	 95.74665	 -66.4173	 15496	 -1	 -1	 +0.0829	 0.1138	 -0.0135
g0623022-534408	 95.75910	 -53.7355	 16022	 15172	 1672	 +0.0561	 0.1558	 -0.0334
g0623166-621208	 95.81925	 -62.2023	 12174	 -1	 -1	 -0.0875	 0.1777	 -0.0440
g0623251-660203	 95.85465	 -66.0343	 13488	 -1	 -1	 -0.1113	 0.1138	 -0.0063
g0623257-540940	 95.85720	 -54.1610	 14762	 15172	 1672	 -0.1131	 0.1270	 -0.0064
g0623258-331543	 95.85765	 -33.2619	 13490	 -1	 -1	 -0.1061	 0.1109	 -0.0053
g0623263-643423	 95.85960	 -64.5729	 13190	 -1	 -1	 -0.1965	 0.1253	 -0.0050
g0623271-370160	 95.86275	 -37.0332	 9920	 9864	 643	 -0.0391	 0.0975	 -0.0085
g0623326-513452	 95.88585	 -51.5812	 15695	 -1	 -1	 +0.0954	 0.1316	 -0.0211
g0623558-371326	 95.98230	 -37.2238	 10191	 9864	 643	 -0.0152	 0.0973	 -0.0084
g0623577-385507	 95.99040	 -38.9186	 10160	 9851	 713	 -0.0517	 0.1551	 -0.0360
g0624069-390040	 96.02865	 -39.0110	 9800	 9851	 713	 -0.1141	 0.1539	 -0.0331
g0624245-371724	 96.10215	 -37.2901	 10701	 9864	 643	 +0.1980	 0.1179	 -0.0045
g0624251-635038	 96.10440	 -63.8439	 12113	 -1	 -1	 -0.0605	 0.1113	 -0.0104
g0624350-620938	 96.14565	 -62.1604	 13374	 -1	 -1	 -0.2659	 0.1450	 +0.0047
g0624359-225018	 96.14970	 -22.8382	 2851	 -1	 -1	 -0.0005	 0.1062	 +0.0011
g0624362-570045	 96.15090	 -57.0125	 15450	 15608	 1403	 +0.0682	 0.1089	 -0.0102
g0624381-594043	 96.15870	 -59.6786	 11789	 -1	 -1	 +0.0861	 0.1145	 -0.0138
g0624434-673813	 96.18060	 -67.6369	 15675	 -1	 -1	 +0.0156	 0.1077	 -0.0071
g0624510-632118	 96.21240	 -63.3549	 11004	 -1	 -1	 +0.0349	 0.1023	 -0.0100
g0624589-271809	 96.24525	 -27.3026	 12235	 -1	 -1	 -0.0444	 0.1036	 -0.0084
g0625098-631903	 96.29085	 -63.3174	 10705	 -1	 -1	 +0.0073	 0.1030	 -0.0103
g0625168-374804	 96.31995	 -37.8011	 9622	 -1	 -1	 +0.0923	 0.0976	 -0.0051
g0625179-644755	 96.32460	 -64.7985	 7405	 8217	 406	 -0.0639	 0.1109	 -0.0123
g0625247-564729	 96.35310	 -56.7914	 15600	 15608	 1403	 +0.0476	 0.1261	 -0.0164
g0625272-390402	 96.36315	 -39.0672	 11451	 -1	 -1	 -0.0122	 0.1090	 -0.0121
g0625274-553512	 96.36420	 -55.5867	 15182	 -1	 -1	 +0.0197	 0.1179	 -0.0115
g0625280-113436	 96.36660	 -11.5766	 13433	 -1	 -1	 +0.0978	 0.1758	 -0.0512
g0625295-432335	 96.37275	 -43.3931	 12557	 -1	 -1	 +0.0490	 0.1136	 -0.0143
g0625473-850552	 96.44730	 -85.0977	 12346	 -1	 -1	 -0.0373	 0.1372	 -0.0228
g0625548-734333	 96.47835	 -73.7259	 11678	 -1	 -1	 +0.2008	 0.1310	 -0.0128
g0625570-652920	 96.48765	 -65.4888	 13820	 -1	 -1	 -0.0545	 0.1214	 -0.0105
g0625586-633020	 96.49425	 -63.5056	 12054	 -1	 -1	 -0.0693	 0.1191	 -0.0128
g0626022-371728	 96.50910	 -37.2912	 10973	 -1	 -1	 -0.2678	 0.1252	 -0.0054
g0626034-390705	 96.51420	 -39.1180	 11391	 -1	 -1	 -0.0117	 0.1212	 -0.0172
g0626228-595207	 96.59490	 -59.8685	 11910	 -1	 -1	 +0.0937	 0.1408	 -0.0263
g0626486-555648	 96.70245	 -55.9466	 15753	 15757	 1370	 +0.1290	 0.1503	 -0.0321
g0626597-564254	 96.74880	 -56.7151	 15632	 15608	 1403	 +0.1029	 0.1063	 -0.0110
g0627007-171139	 96.75315	 -17.1942	 7471	 -1	 -1	 +0.0076	 0.1151	 -0.0080
g0627213-580959	 96.83850	 -58.1665	 9664	 9767	 716	 +0.0062	 0.1431	 -0.0278
g0627256-322016	 96.85680	 -32.3379	 13525	 -1	 -1	 -0.2316	 0.1157	 -0.0009
g0627341-571302	 96.89190	 -57.2172	 9936	 -1	 -1	 +0.0570	 0.1086	 -0.0099
g0627491-272327	 96.95475	 -27.3907	 13648	 -1	 -1	 +0.1051	 0.1186	 -0.0162
g0628023-581055	 97.00965	 -58.1819	 9815	 9767	 716	 +0.0257	 0.1381	 -0.0237
g0628042-561256	 97.01745	 -56.2156	 15184	 15757	 1370	 +0.0656	 0.1093	 -0.0102
g0628062-484700	 97.02585	 -48.7834	 15732	 -1	 -1	 -0.0932	 0.1146	 -0.0040
g0628078-672038	 97.03245	 -67.3438	 11420	 -1	 -1	 -0.0071	 0.1068	 -0.0115
g0628124-571757	 97.05150	 -57.2991	 9936	 -1	 -1	 +0.1819	 0.0998	 -0.0026
g0628179-511330	 97.07445	 -51.2251	 14920	 -1	 -1	 +0.0567	 0.1003	 -0.0074
g0628196-741540	 97.08180	 -74.2611	 5262	 -1	 -1	 -0.0127	 0.1065	 -0.0008
g0628372-560301	 97.15485	 -56.0503	 15874	 15757	 1370	 +0.0642	 0.1078	 -0.0097
g0628380-623714	 97.15815	 -62.6204	 13256	 -1	 -1	 +0.1750	 0.1284	 -0.0177
g0628492-472202	 97.20495	 -47.3673	 12706	 12325	 982	 -0.0024	 0.1097	 -0.0121
g0629015-563416	 97.25640	 -56.5710	 15844	 -1	 -1	 +0.0149	 0.1035	 -0.0055
g0629077-362342	 97.28220	 -36.3950	 10497	 11114	 817	 -0.0521	 0.1077	 -0.0114
g0629092-133140	 97.28835	 -13.5277	 12690	 -1	 -1	 +0.0591	 0.1047	 -0.0109
g0629176-172132	 97.32315	 -17.3589	 2888	 -1	 -1	 +0.0334	 0.1012	 +0.0010
g0629208-120916	 97.33665	 -12.1545	 10052	 -1	 -1	 -0.0767	 0.1301	 -0.0210
g0629250-391739	 97.35405	 -39.2940	 11305	 -1	 -1	 -0.0231	 0.1574	 -0.0362
g0629362-263920	 97.40085	 -26.6554	 6875	 7381	 379	 +0.0618	 0.1014	 -0.0025
g0629430-662804	 97.42905	 -66.4677	 13701	 14115	 1207	 +0.0019	 0.1183	 -0.0128
g0629477-223721	 97.44885	 -22.6224	 11463	 -1	 -1	 +0.0151	 0.1074	 -0.0119
g0629510-575300	 97.46250	 -57.8834	 10027	 -1	 -1	 +0.0222	 0.1038	 -0.0100
g0630005-325420	 97.50225	 -32.9054	 11160	 -1	 -1	 +0.1145	 0.0934	 -0.0053
g0630271-622512	 97.61280	 -62.4199	 13408	 -1	 -1	 -0.1183	 0.1184	 -0.0070
g0630287-683319	 97.61955	 -68.5554	 11090	 -1	 -1	 -0.0747	 0.1297	 -0.0195
g0630367-554314	 97.65270	 -55.7205	 15037	 -1	 -1	 -0.0755	 0.1173	 -0.0064
g0630426-741658	 97.67745	 -74.2827	 11559	 -1	 -1	 +0.0311	 0.1065	 -0.0117
g0630434-684825	 97.68075	 -68.8071	 11179	 -1	 -1	 -0.1211	 0.1684	 -0.0381
g0630502-743549	 97.70895	 -74.5970	 12338	 -1	 -1	 -0.1246	 0.1690	 -0.0336
g0630550-743553	 97.72935	 -74.5980	 11858	 -1	 -1	 -0.0411	 0.1004	 -0.0080
g0630600-640150	 97.74990	 -64.0305	 14335	 -1	 -1	 -0.0495	 0.1292	 -0.0126
g0631021-661308	 97.75890	 -66.2188	 11034	 -1	 -1	 +0.0226	 0.1052	 -0.0111
g0631110-364914	 97.79580	 -36.8206	 6422	 -1	 -1	 +0.0159	 0.0960	 -0.0014
g0631249-553730	 97.85355	 -55.6250	 4785	 -1	 -1	 -0.2823	 0.1650	 -0.0405
g0631413-585643	 97.92210	 -58.9451	 9637	 -1	 -1	 +0.0968	 0.1127	 -0.0084
g0632125-283816	 98.05215	 -28.6378	 13083	 -1	 -1	 +0.2298	 0.1202	 -0.0105
g0632205-142520	 98.08545	 -14.4223	 6309	 -1	 -1	 +0.0545	 0.1145	 -0.0017
g0632312-644226	 98.12985	 -64.7072	 7979	 -1	 -1	 +0.0316	 0.1005	 -0.0047
g0632564-360208	 98.23515	 -36.0357	 11252	 -1	 -1	 +0.0653	 0.0977	 -0.0083
g0632571-451557	 98.23770	 -45.2658	 11424	 -1	 -1	 +0.1200	 0.1108	 -0.0105
g0633186-625939	 98.32755	 -62.9943	 8582	 -1	 -1	 +0.0216	 0.1027	 -0.0070
g0633212-135007	 98.33850	 -13.8353	 12726	 -1	 -1	 -0.0590	 0.1524	 -0.0287
g0633415-341618	 98.42310	 -34.2716	 7656	 -1	 -1	 +0.1056	 0.0974	 -0.0012
g0633494-350646	 98.45595	 -35.1128	 7776	 -1	 -1	 -0.3363	 0.1422	 -0.0168
g0634003-341021	 98.50110	 -34.1724	 11374	 -1	 -1	 -0.0319	 0.1108	 -0.0126
g0634063-351257	 98.52615	 -35.2157	 7956	 -1	 -1	 -0.1426	 0.1067	 -0.0117
g0634092-362730	 98.53815	 -36.4583	 12962	 -1	 -1	 -0.0523	 0.1062	 -0.0074
g0634093-340912	 98.53860	 -34.1535	 11974	 -1	 -1	 -0.1245	 0.1607	 -0.0302
g0634110-560928	 98.54595	 -56.1579	 15369	 -1	 -1	 -0.1060	 0.1185	 -0.0048
g0634159-160460	 98.56635	 -16.0832	 11259	 -1	 -1	 -0.0449	 0.1188	 -0.0154
g0634159-551701	 98.56605	 -55.2837	 15250	 -1	 -1	 -0.2858	 0.1245	 +0.0207
g0634176-143144	 98.57340	 -14.5288	 12578	 -1	 -1	 +0.0397	 0.1087	 -0.0122
g0634209-275305	 98.58705	 -27.8847	 12697	 -1	 -1	 +0.0286	 0.1420	 -0.0272
g0634469-371108	 98.69550	 -37.1856	 10684	 10933	 837	 -0.0235	 0.1094	 -0.0124
g0634487-370423	 98.70285	 -37.0731	 11103	 10933	 837	 +0.1881	 0.1261	 -0.0096
g0634505-745332	 98.71050	 -74.8922	 11799	 -1	 -1	 +0.0777	 0.1061	 -0.0112
g0634516-371711	 98.71500	 -37.2865	 10923	 10933	 837	 -0.1030	 0.1299	 -0.0189
g0635025-192749	 98.76015	 -19.4635	 11260	 -1	 -1	 -0.0761	 0.1181	 -0.0140
g0635221-343436	 98.84220	 -34.5768	 10746	 -1	 -1	 +0.1169	 0.1122	 -0.0098
g0635354-551057	 98.89725	 -55.1826	 15581	 -1	 -1	 +0.0430	 0.1087	 -0.0092
g0636083-154707	 99.03450	 -15.7853	 6345	 -1	 -1	 -0.0086	 0.0957	 -0.0020
g0636156-292433	 99.06510	 -29.4090	 11440	 -1	 -1	 +0.1209	 0.1099	 -0.0103
g0636218-553142	 99.09090	 -55.5285	 15761	 -1	 -1	 -0.0348	 0.1130	 -0.0057
g0636442-774816	 99.18435	 -77.8044	 15482	 -1	 -1	 +0.1329	 0.1374	 -0.0250
g0636453-350415	 99.18885	 -35.0708	 7779	 -1	 -1	 +0.1401	 0.0921	 -0.0001
g0636477-372827	 99.19890	 -37.4742	 10236	 10070	 760	 -0.0620	 0.1709	 -0.0463
g0637068-335948	 99.27810	 -33.9967	 10779	 -1	 -1	 -0.1512	 0.1043	 -0.0057
g0637179-552141	 99.32445	 -55.3614	 15523	 -1	 -1	 +0.1521	 0.1035	 -0.0106
g0637206-372043	 99.33570	 -37.3453	 11046	 -1	 -1	 +0.0416	 0.1556	 -0.0366
g0637323-171722	 99.38475	 -17.2894	 12163	 -1	 -1	 -0.0883	 0.1189	 -0.0109
g0637343-710814	 99.39300	 -71.1373	 4103	 4321	 119	 +0.0608	 0.1012	 +0.0011
g0637548-513339	 99.47850	 -51.5609	 14689	 -1	 -1	 -0.0053	 0.1164	 -0.0103
g0638125-644359	 99.55200	 -64.7330	 14279	 -1	 -1	 -0.0682	 0.1167	 -0.0073
g0639243-285257	 99.85110	 -28.8824	 13453	 -1	 -1	 +0.0691	 0.1032	 -0.0102
g0639372-285821	 99.90480	 -28.9724	 14532	 -1	 -1	 -0.0834	 0.1394	 -0.0138
g0639478-765140	 99.94905	 -76.8610	 11827	 -1	 -1	 -0.1701	 0.1304	 -0.0106
g0639483-375630	 99.95115	 -37.9418	 10209	 10070	 760	 +0.0206	 0.1240	 -0.0177
g0639526-611212	 99.96900	 -61.2032	 13417	 -1	 -1	 +0.0922	 0.1404	 -0.0268
g0640055-344514	 100.02285	 -34.7537	 13390	 -1	 -1	 -0.1267	 0.1075	 -0.0040
g0640110-353628	 100.04580	 -35.6078	 10751	 -1	 -1	 -0.1167	 0.1199	 -0.0132
g0640177-192257	 100.07385	 -19.3825	 11478	 -1	 -1	 +0.1583	 0.1100	 -0.0084
g0640195-183555	 100.08135	 -18.5987	 11358	 -1	 -1	 -0.0764	 0.1023	 -0.0080
g0640297-272854	 100.12380	 -27.4816	 12285	 -1	 -1	 -0.0015	 0.1106	 -0.0124
g0640353-365124	 100.14705	 -36.8568	 9552	 -1	 -1	 +0.0168	 0.1057	 -0.0100
g0640396-182811	 100.16490	 -18.4696	 12018	 -1	 -1	 +0.0248	 0.1094	 -0.0124
g0640412-173908	 100.17165	 -17.6521	 11868	 -1	 -1	 +0.0016	 0.1138	 -0.0140
g0640478-172400	 100.19925	 -17.4001	 11868	 -1	 -1	 +0.1456	 0.1308	 -0.0175
g0640480-215239	 100.20000	 -21.8774	 7910	 -1	 -1	 -0.1440	 0.1013	 -0.0098
g0641056-284321	 100.27335	 -28.7226	 13964	 -1	 -1	 +0.0243	 0.1542	 -0.0327
g0641148-341332	 100.31145	 -34.2255	 10814	 -1	 -1	 -0.0206	 0.1039	 -0.0106
g0641214-512446	 100.33905	 -51.4128	 11185	 -1	 -1	 +0.1786	 0.0959	 -0.0037
g0641247-292943	 100.35270	 -29.4952	 13964	 -1	 -1	 -0.1106	 0.1092	 -0.0036
g0641386-601544	 100.41090	 -60.2622	 9013	 9075	 616	 +0.0218	 0.0991	 -0.0069
g0641470-544352	 100.44570	 -54.7310	 10191	 -1	 -1	 +0.0936	 0.1274	 -0.0152
g0642105-354958	 100.54395	 -35.8329	 10993	 -1	 -1	 -0.2061	 0.1681	 -0.0258
g0642141-523236	 100.55880	 -52.5432	 11154	 -1	 -1	 -0.0116	 0.1203	 -0.0168
g0642142-750724	 100.55925	 -75.1234	 11682	 -1	 -1	 -0.1430	 0.1299	 -0.0128
g0642284-312919	 100.61835	 -31.4886	 13515	 -1	 -1	 +0.2366	 0.1051	 -0.0067
g0642421-665838	 100.67520	 -66.9771	 14517	 -1	 -1	 +0.0062	 0.1036	 -0.0071
g0642423-643527	 100.67640	 -64.5909	 8676	 -1	 -1	 +0.1571	 0.1042	 -0.0019
g0643255-741526	 100.85625	 -74.2571	 6438	 6547	 332	 +0.0046	 0.0989	 -0.0024
g0643445-271559	 100.93530	 -27.2665	 7103	 -1	 -1	 +0.1415	 0.0952	 +0.0004
g0643589-294749	 100.99545	 -29.7970	 13668	 -1	 -1	 +0.0979	 0.1250	 -0.0189
g0643592-290534	 100.99650	 -29.0926	 12619	 -1	 -1	 +0.1303	 0.1117	 -0.0124
g0644061-750454	 101.02530	 -75.0816	 6556	 -1	 -1	 -0.0011	 0.1014	 -0.0029
g0644072-431017	 101.02980	 -43.1715	 9939	 -1	 -1	 +0.1049	 0.1185	 -0.0103
g0644197-365351	 101.08215	 -36.8974	 9316	 9639	 656	 +0.0122	 0.1084	 -0.0113
g0644225-260632	 101.09385	 -26.1088	 2578	 2351	 21	 -0.0343	 0.1035	 +0.0009
g0645173-301552	 101.32215	 -30.2644	 13579	 -1	 -1	 +0.0660	 0.1153	 -0.0147
g0645200-690823	 101.33340	 -69.1397	 14094	 -1	 -1	 +0.0692	 0.1312	 -0.0212
g0645269-332514	 101.36205	 -33.4206	 11119	 -1	 -1	 -0.1161	 0.1203	 -0.0124
g0645343-742039	 101.39310	 -74.3443	 6558	 6547	 332	 -0.3168	 0.1473	 -0.0278
g0645375-304733	 101.40630	 -30.7926	 16098	 -1	 -1	 -0.1807	 0.1508	 +0.0033
g0645465-352232	 101.44365	 -35.3756	 13067	 -1	 -1	 -0.0349	 0.1468	 -0.0259
g0645487-622256	 101.45280	 -62.3821	 12969	 -1	 -1	 +0.0239	 0.1055	 -0.0107
g0645564-552453	 101.48490	 -55.4146	 10553	 -1	 -1	 +0.1904	 0.0964	 -0.0026
g0646030-732958	 101.51235	 -73.4993	 4942	 -1	 -1	 +0.0921	 0.1065	 +0.0011
g0646136-612542	 101.55675	 -61.4284	 11952	 -1	 -1	 +0.0888	 0.1438	 -0.0288
g0646136-740720	 101.55675	 -74.1223	 11865	 -1	 -1	 -0.1384	 0.1258	 -0.0107
g0646252-653826	 101.60505	 -65.6407	 10774	 10906	 841	 +0.0818	 0.0988	 -0.0077
g0646279-213249	 101.61630	 -21.5469	 7978	 -1	 -1	 -0.0461	 0.1443	 -0.0262
g0646341-654037	 101.64225	 -65.6769	 11104	 10906	 841	 +0.0236	 0.1303	 -0.0218
g0646444-430728	 101.68485	 -43.1244	 9882	 -1	 -1	 +0.0244	 0.1046	 -0.0099
g0646478-671805	 101.69910	 -67.3014	 11101	 -1	 -1	 +0.0116	 0.1080	 -0.0121
g0646527-553945	 101.71935	 -55.6626	 15320	 15756	 1474	 -0.1081	 0.1433	 -0.0098
g0647073-673614	 101.78040	 -67.6038	 10921	 -1	 -1	 +0.0494	 0.1104	 -0.0125
g0647105-654418	 101.79390	 -65.7383	 10715	 10906	 841	 +0.0039	 0.1314	 -0.0222
g0647293-554907	 101.87190	 -55.8186	 15530	 15756	 1474	 +0.0860	 0.1406	 -0.0251
g0648127-623703	 102.05295	 -62.6175	 12850	 -1	 -1	 -0.1663	 0.1564	 -0.0173
g0648192-614924	 102.08010	 -61.8232	 9104	 -1	 -1	 +0.1074	 0.1075	 -0.0052
g0648198-552430	 102.08235	 -55.4083	 16071	 -1	 -1	 +0.0349	 0.1292	 -0.0160
g0648242-293756	 102.10065	 -29.6323	 11695	 -1	 -1	 +0.2439	 0.1147	 -0.0053
g0648500-334640	 102.20835	 -33.7777	 10733	 -1	 -1	 +0.0651	 0.1294	 -0.0192
g0649004-330119	 102.25185	 -33.0220	 14032	 13473	 1183	 -0.0118	 0.1226	 -0.0152
g0649016-435637	 102.25650	 -43.9437	 10963	 -1	 -1	 +0.0351	 0.1247	 -0.0190
g0649022-714123	 102.25890	 -71.6898	 4317	 4321	 119	 +0.0151	 0.1137	 +0.0009
g0649090-644021	 102.28725	 -64.6726	 8710	 -1	 -1	 +0.0415	 0.0970	 -0.0051
g0649277-555044	 102.36525	 -55.8455	 15982	 15666	 1344	 -0.2139	 0.1240	 +0.0050
g0649361-535653	 102.40050	 -53.9481	 16015	 -1	 -1	 -0.0782	 0.1369	 -0.0101
g0649379-714253	 102.40785	 -71.7147	 4468	 4321	 119	 -0.1173	 0.1002	 -0.0007
g0649388-741643	 102.41190	 -74.2787	 6410	 6547	 332	 -0.1545	 0.1443	 -0.0280
g0649456-370724	 102.43995	 -37.1233	 9802	 -1	 -1	 -0.2108	 0.1433	 -0.0198
g0649543-774214	 102.47640	 -77.7039	 11289	 -1	 -1	 +0.2579	 0.0977	 -0.0017
g0650024-664834	 102.50985	 -66.8095	 11853	 12238	 1060	 +0.1810	 0.1264	 -0.0141
g0650043-261509	 102.51795	 -26.2524	 15087	 -1	 -1	 -0.0957	 0.1072	 -0.0029
g0650074-341424	 102.53055	 -34.2399	 15291	 -1	 -1	 +0.2064	 0.1040	 -0.0099
g0650102-631111	 102.54255	 -63.1865	 12730	 -1	 -1	 -0.1467	 0.1788	 -0.0293
g0650215-554933	 102.58965	 -55.8257	 15023	 15666	 1344	 +0.0826	 0.1426	 -0.0264
g0650223-463306	 102.59310	 -46.5517	 12579	 -1	 -1	 -0.0352	 0.1244	 -0.0171
g0650281-570701	 102.61695	 -57.1169	 12083	 -1	 -1	 +0.1036	 0.1530	 -0.0338
g0650282-371227	 102.61740	 -37.2074	 9563	 -1	 -1	 -0.0247	 0.0993	 -0.0089
g0650544-352056	 102.72675	 -35.3489	 10524	 -1	 -1	 +0.1483	 0.0959	 -0.0040
g0651051-563423	 102.77115	 -56.5732	 14872	 -1	 -1	 -0.0579	 0.1325	 -0.0121
g0651087-734958	 102.78615	 -73.8327	 11928	 -1	 -1	 +0.1864	 0.1320	 -0.0151
g0651110-432107	 102.79590	 -43.3518	 11445	 -1	 -1	 -0.0355	 0.1129	 -0.0132
g0651157-613424	 102.81540	 -61.5733	 11925	 -1	 -1	 +0.1268	 0.0983	 -0.0071
g0651327-272950	 102.88620	 -27.4973	 11880	 -1	 -1	 -0.0581	 0.1311	 -0.0195
g0651329-644019	 102.88725	 -64.6720	 12219	 -1	 -1	 +0.1579	 0.1632	 -0.0359
g0651525-664125	 102.96870	 -66.6902	 12274	 12238	 1060	 -0.0097	 0.1751	 -0.0477
g0651535-555122	 102.97275	 -55.8560	 15774	 15666	 1344	 -0.0243	 0.1211	 -0.0087
g0652036-462436	 103.01505	 -46.4099	 15459	 -1	 -1	 +0.1163	 0.1128	 -0.0137
g0652083-254825	 103.03440	 -25.8070	 12092	 -1	 -1	 -0.1154	 0.1235	 -0.0113
g0652110-590141	 103.04595	 -59.0280	 8723	 -1	 -1	 +0.1189	 0.0954	 -0.0021
g0652137-640527	 103.05705	 -64.0909	 10571	 -1	 -1	 +0.0748	 0.1087	 -0.0103
g0652189-553238	 103.07865	 -55.5438	 15325	 15518	 1382	 -0.0291	 0.1655	 -0.0302
g0652508-513147	 103.21170	 -51.5298	 8437	 -1	 -1	 -0.1950	 0.1577	 -0.0348
g0652518-451813	 103.21575	 -45.3037	 11984	 -1	 -1	 +0.0501	 0.1294	 -0.0211
g0652552-441923	 103.23000	 -44.3229	 11866	 -1	 -1	 -0.0144	 0.1107	 -0.0124
g0652571-714542	 103.23765	 -71.7618	 4439	 4321	 119	 -0.0530	 0.0945	 +0.0006
g0653026-701732	 103.26090	 -70.2923	 11308	 -1	 -1	 -0.0502	 0.1046	 -0.0101
g0653057-433510	 103.27365	 -43.5860	 10458	 -1	 -1	 +0.0621	 0.1270	 -0.0181
g0653155-644854	 103.31460	 -64.8149	 12489	 -1	 -1	 -0.0914	 0.1119	 -0.0076
g0653308-750136	 103.37850	 -75.0265	 6470	 -1	 -1	 -0.1267	 0.1030	 -0.0082
g0653595-460611	 103.49775	 -46.1030	 11475	 -1	 -1	 -0.1715	 0.1622	 -0.0256
g0654007-275455	 103.50300	 -27.9152	 12033	 -1	 -1	 +0.0705	 0.1550	 -0.0366
g0654011-554058	 103.50450	 -55.6828	 15566	 15518	 1382	 +0.0411	 0.1499	 -0.0277
g0654124-702115	 103.55175	 -70.3542	 11548	 -1	 -1	 -0.0675	 0.1644	 -0.0375
g0654144-553333	 103.55985	 -55.5591	 15476	 15518	 1382	 +0.1496	 0.1167	 -0.0155
g0654219-654911	 103.59135	 -65.8196	 12308	 -1	 -1	 +0.0846	 0.1237	 -0.0183
g0654231-593433	 103.59630	 -59.5759	 9713	 -1	 -1	 -0.0051	 0.1309	 -0.0216
g0654322-291105	 103.63410	 -29.1846	 6816	 -1	 -1	 -0.1317	 0.1267	 -0.0183
g0654515-553105	 103.71465	 -55.5179	 15837	 15518	 1382	 +0.0017	 0.1041	 -0.0055
g0655106-581916	 103.79400	 -58.3211	 11305	 -1	 -1	 -0.1118	 0.1342	 -0.0189
g0655181-553325	 103.82535	 -55.5569	 15837	 15518	 1382	 +0.0419	 0.1047	 -0.0080
g0655528-552336	 103.97010	 -55.3934	 15958	 15518	 1382	 -0.0157	 0.1134	 -0.0070
g0656174-474356	 104.07255	 -47.7321	 14172	 -1	 -1	 -0.0660	 0.1152	 -0.0069
g0656216-861021	 104.08995	 -86.1726	 12467	 -1	 -1	 +0.1092	 0.1219	 -0.0167
g0656279-453146	 104.11635	 -45.5295	 11688	 11769	 958	 -0.0105	 0.1117	 -0.0130
g0656321-554834	 104.13360	 -55.8094	 14758	 -1	 -1	 +0.2948	 0.1085	 -0.0068
g0656336-453851	 104.13975	 -45.6475	 11838	 11769	 958	 +0.0628	 0.1078	 -0.0119
g0656342-523307	 104.14230	 -52.5519	 14225	 -1	 -1	 +0.0828	 0.0989	 -0.0088
g0656359-253816	 104.14965	 -25.6379	 8020	 -1	 -1	 +0.0506	 0.1083	 -0.0056
g0656398-454943	 104.16600	 -45.8286	 11208	 11769	 958	 +0.0426	 0.1659	 -0.0438
g0657081-453256	 104.28375	 -45.5490	 8511	 -1	 -1	 +0.0781	 0.1078	 -0.0053
g0657197-465905	 104.33220	 -46.9846	 12136	 12146	 950	 +0.0984	 0.1098	 -0.0121
g0657314-265031	 104.38065	 -26.8419	 10119	 -1	 -1	 -0.1730	 0.1579	 -0.0311
g0657366-455007	 104.40270	 -45.8353	 11748	 11769	 958	 -0.0894	 0.1169	 -0.0112
g0657515-532546	 104.46450	 -53.4293	 14434	 -1	 -1	 -0.0989	 0.1132	 -0.0051
g0657564-253523	 104.48490	 -25.5896	 13209	 -1	 -1	 +0.0988	 0.1337	 -0.0236
g0657566-411046	 104.48580	 -41.1795	 15922	 -1	 -1	 +0.0388	 0.1248	 -0.0145
g0658403-645215	 104.66775	 -64.8708	 10244	 -1	 -1	 -0.1188	 0.1300	 -0.0191
g0658458-495540	 104.69055	 -49.9277	 13662	 13776	 1196	 +0.0319	 0.1104	 -0.0121
g0659028-654209	 104.76165	 -65.7026	 11172	 -1	 -1	 -0.0455	 0.1542	 -0.0340
g0659502-282429	 104.95920	 -28.4081	 14199	 -1	 -1	 -0.0138	 0.1342	 -0.0188
g0659593-691758	 104.99715	 -69.2995	 12153	 11880	 931	 +0.0726	 0.1303	 -0.0218
g0700053-370843	 105.02205	 -37.1452	 9814	 -1	 -1	 -0.0479	 0.1121	 -0.0137
g0700055-781842	 105.02280	 -78.3117	 12310	 -1	 -1	 -0.0801	 0.1389	 -0.0201
g0700215-772948	 105.08970	 -77.4965	 12222	 -1	 -1	 +0.2227	 0.1062	 -0.0054
g0700411-632325	 105.17130	 -63.3903	 10488	 -1	 -1	 +0.0535	 0.1060	 -0.0103
g0700443-371804	 105.18465	 -37.3011	 10054	 -1	 -1	 +0.0071	 0.1295	 -0.0212
g0700571-274548	 105.23775	 -27.7633	 14110	 -1	 -1	 -0.0015	 0.1129	 -0.0104
g0701147-484112	 105.31140	 -48.6866	 13336	 13019	 1125	 -0.0784	 0.1192	 -0.0095
g0701429-283356	 105.42855	 -28.5655	 14291	 -1	 -1	 +0.0459	 0.1397	 -0.0246
g0702012-374236	 105.50490	 -37.7101	 11134	 -1	 -1	 +0.0672	 0.1067	 -0.0109
g0702162-494304	 105.56760	 -49.7179	 13845	 13776	 1196	 -0.0742	 0.1208	 -0.0093
g0702364-704433	 105.65175	 -70.7424	 11461	 11234	 894	 -0.0538	 0.1610	 -0.0380
g0702366-510238	 105.65265	 -51.0438	 11625	 -1	 -1	 +0.0345	 0.1527	 -0.0346
g0702562-491744	 105.73410	 -49.2956	 12557	 -1	 -1	 +0.0410	 0.1187	 -0.0162
g0703077-364126	 105.78195	 -36.6905	 9488	 -1	 -1	 -0.0008	 0.1076	 -0.0112
g0703171-670203	 105.82140	 -67.0341	 4755	 -1	 -1	 -0.2009	 0.1223	 -0.0109
g0703216-644506	 105.84015	 -64.7516	 9827	 -1	 -1	 -0.0579	 0.1328	 -0.0226
g0703283-702459	 105.86805	 -70.4163	 10893	 11234	 894	 +0.0382	 0.1050	 -0.0110
g0703514-541912	 105.96420	 -54.3201	 12549	 -1	 -1	 +0.0035	 0.1093	 -0.0118
g0703580-490450	 105.99180	 -49.0806	 13038	 13019	 1125	 -0.0207	 0.1100	 -0.0103
g0704033-534404	 106.01355	 -53.7344	 10212	 -1	 -1	 -0.0203	 0.1215	 -0.0175
g0704230-444228	 106.09590	 -44.7079	 12896	 -1	 -1	 +0.1167	 0.1008	 -0.0092
g0704261-554421	 106.10850	 -55.7392	 15334	 -1	 -1	 +0.0043	 0.1150	 -0.0096
g0704374-601114	 106.15575	 -60.1871	 9629	 9577	 675	 +0.1082	 0.1107	 -0.0071
g0704383-703200	 106.15935	 -70.5334	 11193	 11234	 894	 +0.0285	 0.1203	 -0.0170
g0704392-702307	 106.16310	 -70.3853	 11523	 11234	 894	 -0.0240	 0.1253	 -0.0189
g0704538-533516	 106.22400	 -53.5876	 15249	 -1	 -1	 +0.0507	 0.1701	 -0.0407
g0704579-541759	 106.24110	 -54.2996	 14618	 -1	 -1	 -0.1659	 0.1310	 -0.0052
g0704586-492137	 106.24410	 -49.3602	 13638	 13019	 1125	 +0.0359	 0.1056	 -0.0110
g0705129-692344	 106.30365	 -69.3956	 12905	 -1	 -1	 +0.0293	 0.1150	 -0.0142
g0705132-491320	 106.30485	 -49.2221	 11600	 13019	 1125	 -0.0233	 0.1370	 -0.0224
g0705275-695705	 106.36440	 -69.9515	 9756	 -1	 -1	 +0.0489	 0.1349	 -0.0207
g0705290-490741	 106.37085	 -49.1279	 12290	 13019	 1125	 -0.0670	 0.1067	 -0.0064
g0705295-660148	 106.37280	 -66.0300	 9256	 9280	 649	 -0.0421	 0.1201	 -0.0167
g0705298-750023	 106.37430	 -75.0062	 11931	 -1	 -1	 -0.1214	 0.1247	 -0.0116
g0706047-544911	 106.51935	 -54.8198	 15068	 -1	 -1	 +0.0134	 0.1789	 -0.0462
g0706134-373747	 106.55565	 -37.6298	 11289	 10952	 838	 -0.0766	 0.1476	 -0.0288
g0706524-653036	 106.71855	 -65.5099	 12526	 -1	 -1	 +0.0686	 0.1214	 -0.0175
g0706559-610918	 106.73310	 -61.1549	 9658	 9668	 684	 +0.1152	 0.0991	 -0.0045
g0707017-670340	 106.75710	 -67.0612	 10903	 -1	 -1	 +0.0504	 0.1174	 -0.0154
g0707098-464330	 106.79070	 -46.7249	 9508	 -1	 -1	 +0.1473	 0.1007	 -0.0032
g0707259-491251	 106.85775	 -49.2141	 13161	 13119	 1153	 +0.0761	 0.1013	 -0.0097
g0707352-484314	 106.89660	 -48.7205	 13132	 -1	 -1	 +0.0374	 0.1168	 -0.0150
g0707598-662718	 106.99890	 -66.4549	 9226	 9280	 649	 -0.0575	 0.1139	 -0.0143
g0708151-524332	 107.06265	 -52.7256	 15554	 -1	 -1	 +0.0345	 0.1253	 -0.0153
g0708168-491145	 107.06985	 -49.1957	 13072	 13119	 1153	 +0.0648	 0.1035	 -0.0103
g0708272-612756	 107.11320	 -61.4656	 9509	 9668	 684	 -0.0227	 0.1275	 -0.0202
g0710045-835537	 107.51865	 -83.9268	 12415	 -1	 -1	 +0.1538	 0.1029	 -0.0080
g0710105-493051	 107.54385	 -49.5142	 12863	 13119	 1153	 +0.0515	 0.1221	 -0.0177
g0710433-491018	 107.68035	 -49.1718	 12115	 -1	 -1	 +0.1484	 0.1028	 -0.0078
g0710491-675137	 107.70435	 -67.8602	 9314	 -1	 -1	 +0.0659	 0.0941	 -0.0046
g0710523-514824	 107.71800	 -51.8068	 8243	 -1	 -1	 +0.1998	 0.1185	 -0.0011
g0711029-533622	 107.76225	 -53.6062	 12526	 -1	 -1	 +0.0292	 0.1692	 -0.0449
g0711057-474452	 107.77365	 -47.7477	 13017	 -1	 -1	 +0.0655	 0.1132	 -0.0143
g0711141-671520	 107.80860	 -67.2556	 9346	 -1	 -1	 -0.0179	 0.0974	 -0.0081
g0711241-603250	 107.85030	 -60.5473	 9723	 9668	 684	 +0.1271	 0.1077	 -0.0056
g0711253-491433	 107.85540	 -49.2425	 11486	 -1	 -1	 -0.0798	 0.1247	 -0.0166
g0711483-502454	 107.95110	 -50.4150	 12953	 -1	 -1	 -0.0975	 0.1167	 -0.0077
g0711579-603914	 107.99115	 -60.6538	 10352	 9668	 684	 -0.1475	 0.1906	 -0.0570
g0711594-602711	 107.99745	 -60.4529	 8914	 9668	 684	 -0.0353	 0.1185	 -0.0163
g0712068-614704	 108.02835	 -61.7843	 10560	 -1	 -1	 +0.0390	 0.1340	 -0.0227
g0712109-532332	 108.04515	 -53.3923	 14027	 13954	 1159	 -0.1535	 0.1215	 -0.0050
g0712247-470955	 108.10305	 -47.1654	 11970	 -1	 -1	 +0.0264	 0.1327	 -0.0227
g0712490-530116	 108.20430	 -53.0211	 13308	 13954	 1159	 -0.0617	 0.1619	 -0.0304
g0712514-350433	 108.21405	 -35.0759	 16037	 -1	 -1	 -0.2480	 0.1248	 +0.0158
g0713310-361419	 108.37920	 -36.2387	 9980	 9607	 844	 +0.0001	 0.1007	 -0.0090
g0713566-350126	 108.48600	 -35.0239	 13430	 -1	 -1	 +0.0364	 0.1010	 -0.0093
g0714126-672618	 108.55260	 -67.4385	 9647	 -1	 -1	 +0.0080	 0.1239	 -0.0179
g0714157-530539	 108.56535	 -53.0941	 14209	 13954	 1159	 -0.1017	 0.1440	 -0.0152
g0714183-504715	 108.57615	 -50.7874	 13134	 -1	 -1	 -0.0262	 0.1313	 -0.0194
g0714288-530222	 108.61980	 -53.0395	 14119	 13954	 1159	 -0.0349	 0.1314	 -0.0158
g0714506-363748	 108.71070	 -36.6299	 9801	 9607	 844	 +0.1381	 0.1071	 -0.0049
g0715077-512948	 108.78210	 -51.4966	 13104	 -1	 -1	 +0.1672	 0.1006	 -0.0078
g0715163-530707	 108.81780	 -53.1186	 14150	 13954	 1159	 +0.0818	 0.1327	 -0.0224
g0715233-492346	 108.84690	 -49.3960	 15566	 -1	 -1	 -0.0997	 0.1116	 -0.0033
g0715352-363217	 108.89670	 -36.5379	 9502	 -1	 -1	 -0.1192	 0.1209	 -0.0162
g0715538-603302	 108.97440	 -60.5505	 10445	 -1	 -1	 -0.2062	 0.1289	 -0.0111
g0716238-531750	 109.09890	 -53.2973	 14000	 13954	 1159	 +0.0152	 0.1316	 -0.0201
g0716319-593457	 109.13280	 -59.5826	 9549	 -1	 -1	 +0.0992	 0.0953	 -0.0040
g0716353-584819	 109.14690	 -58.8051	 9371	 9363	 657	 +0.1002	 0.1038	 -0.0055
g0716378-753357	 109.15755	 -75.5659	 6267	 -1	 -1	 +0.0736	 0.0920	 +0.0003
g0716484-361415	 109.20165	 -36.2375	 9504	 9607	 844	 -0.2109	 0.1242	 -0.0114
g0716565-505157	 109.23525	 -50.8657	 15445	 -1	 -1	 -0.0310	 0.1152	 -0.0069
g0717026-580700	 109.26090	 -58.1167	 8084	 -1	 -1	 -0.2768	 0.1597	 -0.0321
g0717081-362159	 109.28370	 -36.3663	 9594	 9607	 844	 -0.0581	 0.1087	 -0.0124
g0717190-762257	 109.32915	 -76.3826	 6235	 -1	 -1	 +0.0636	 0.1227	 -0.0021
g0718065-693531	 109.52715	 -69.5920	 9943	 -1	 -1	 -0.1488	 0.1216	 -0.0145
g0718120-702532	 109.54995	 -70.4254	 11349	 -1	 -1	 +0.0237	 0.1017	 -0.0099
g0718146-471132	 109.56090	 -47.1923	 12845	 -1	 -1	 +0.1571	 0.0954	 -0.0066
g0718160-763804	 109.56660	 -76.6344	 11900	 -1	 -1	 -0.0358	 0.1048	 -0.0097
g0718172-523659	 109.57170	 -52.6163	 13883	 -1	 -1	 +0.1881	 0.1341	 -0.0211
g0718237-495139	 109.59870	 -49.8608	 12930	 -1	 -1	 -0.1233	 0.1245	 -0.0091
g0718318-353943	 109.63260	 -35.6619	 9267	 9607	 844	 +0.1224	 0.1197	 -0.0087
g0718451-773928	 109.68765	 -77.6578	 11957	 -1	 -1	 +0.0519	 0.1167	 -0.0153
g0719023-770138	 109.75935	 -77.0272	 11899	 -1	 -1	 -0.0482	 0.1177	 -0.0144
g0719037-502510	 109.76565	 -50.4194	 12270	 -1	 -1	 +0.0635	 0.1035	 -0.0104
g0719053-590034	 109.77225	 -59.0094	 9402	 9363	 657	 +0.2770	 0.1179	 -0.0004
g0719450-552556	 109.93740	 -55.4321	 15287	 -1	 -1	 +0.2070	 0.1037	 -0.0097
g0720333-654802	 110.13885	 -65.8007	 14631	 -1	 -1	 +0.0154	 0.1312	 -0.0193
g0721092-490517	 110.28840	 -49.0881	 15692	 -1	 -1	 -0.1008	 0.1140	 -0.0034
g0722022-495828	 110.50935	 -49.9745	 15181	 -1	 -1	 -0.0485	 0.1295	 -0.0115
g0722373-495635	 110.65530	 -49.9431	 12664	 -1	 -1	 +0.1129	 0.1206	 -0.0166
g0722447-593229	 110.68635	 -59.5414	 12041	 -1	 -1	 +0.0653	 0.1054	 -0.0110
g0722580-504438	 110.74155	 -50.7438	 12782	 12614	 1063	 -0.0680	 0.1367	 -0.0198
g0723018-453511	 110.75730	 -45.5864	 9255	 -1	 -1	 +0.3017	 0.0942	 +0.0009
g0723096-602956	 110.79000	 -60.4988	 10270	 -1	 -1	 +0.1465	 0.1223	 -0.0099
g0723364-523811	 110.90190	 -52.6363	 10200	 -1	 -1	 +0.2417	 0.0946	 -0.0007
g0723421-604709	 110.92515	 -60.7859	 10330	 -1	 -1	 +0.0474	 0.1128	 -0.0126
g0723524-505053	 110.96835	 -50.8482	 12573	 12614	 1063	 -0.0832	 0.1320	 -0.0156
g0725567-501955	 111.48615	 -50.3321	 15664	 -1	 -1	 +0.0060	 0.1093	 -0.0069
g0726173-503445	 111.57195	 -50.5791	 12635	 -1	 -1	 +0.0568	 0.1131	 -0.0139
g0726249-514931	 111.60360	 -51.8253	 12573	 -1	 -1	 +0.0893	 0.1227	 -0.0180
g0727117-512219	 111.79890	 -51.3721	 11315	 -1	 -1	 +0.2260	 0.0944	 -0.0023
g0727221-673757	 111.84225	 -67.6324	 7495	 -1	 -1	 -0.0606	 0.1269	 -0.0166
g0727229-663115	 111.84540	 -66.5209	 12624	 -1	 -1	 +0.0256	 0.1292	 -0.0204
g0727311-811538	 111.87960	 -81.2606	 11828	 -1	 -1	 -0.0387	 0.1418	 -0.0259
g0727400-493002	 111.91665	 -49.5006	 12549	 -1	 -1	 +0.0873	 0.0998	 -0.0091
g0727436-512935	 111.93180	 -51.4930	 12575	 -1	 -1	 +0.0775	 0.0988	 -0.0090
g0728009-634107	 112.00365	 -63.6854	 12483	 -1	 -1	 -0.0097	 0.1113	 -0.0126
g0728039-525718	 112.01625	 -52.9551	 10743	 -1	 -1	 -0.0738	 0.1178	 -0.0148
g0728349-505930	 112.14540	 -50.9918	 12307	 -1	 -1	 +0.0683	 0.1164	 -0.0152
g0728532-531627	 112.22175	 -53.2743	 10683	 -1	 -1	 +0.0627	 0.1131	 -0.0129
g0729565-665926	 112.48530	 -66.9904	 14393	 -1	 -1	 +0.0129	 0.1047	 -0.0079
g0730266-490656	 112.61085	 -49.1155	 12073	 -1	 -1	 +0.0324	 0.1194	 -0.0165
g0730385-503144	 112.66020	 -50.5288	 13868	 -1	 -1	 -0.0583	 0.1098	 -0.0065
g0730576-495743	 112.73985	 -49.9620	 12911	 -1	 -1	 -0.0919	 0.1418	 -0.0191
g0732040-631105	 113.01675	 -63.1846	 10838	 -1	 -1	 +0.0587	 0.1420	 -0.0265
g0732298-835106	 113.12415	 -83.8515	 5014	 -1	 -1	 -0.2772	 0.1038	 -0.0098
g0732355-515949	 113.14785	 -51.9968	 12697	 -1	 -1	 +0.1142	 0.1208	 -0.0165
g0733243-523231	 113.35140	 -52.5418	 12397	 -1	 -1	 -0.0101	 0.1376	 -0.0239
g0733368-560927	 113.40330	 -56.1574	 10229	 -1	 -1	 +0.1262	 0.0962	 -0.0044
g0733469-504528	 113.44530	 -50.7577	 12581	 -1	 -1	 +0.0124	 0.1078	 -0.0113
g0735170-765508	 113.82060	 -76.9187	 5999	 -1	 -1	 +0.2316	 0.1149	 +0.0012
g0736028-765008	 114.01155	 -76.8355	 5969	 -1	 -1	 -0.0604	 0.1082	 -0.0045
g0737363-660711	 114.40110	 -66.1196	 6485	 -1	 -1	 +0.1447	 0.0920	 +0.0009
g0737367-694513	 114.40275	 -69.7537	 10880	 -1	 -1	 +0.1434	 0.1286	 -0.0139
g0738419-541844	 114.67470	 -54.3123	 8709	 -1	 -1	 +0.1055	 0.1061	 -0.0043
g0739346-695356	 114.89415	 -69.8988	 10491	 -1	 -1	 +0.0995	 0.1567	 -0.0309
g0739356-663235	 114.89835	 -66.5431	 12451	 -1	 -1	 -0.0354	 0.1129	 -0.0115
g0739464-714213	 114.94335	 -71.7035	 11085	 -1	 -1	 +0.1871	 0.1026	 -0.0046
g0739479-815041	 114.94965	 -81.8447	 12308	 -1	 -1	 -0.1379	 0.1914	 -0.0443
g0740496-570603	 115.20660	 -57.1009	 15238	 -1	 -1	 +0.0902	 0.1573	 -0.0358
g0742350-522802	 115.64580	 -52.4673	 12075	 12735	 1032	 +0.1164	 0.1297	 -0.0209
g0742364-651655	 115.65165	 -65.2819	 10568	 -1	 -1	 +0.1140	 0.1095	 -0.0086
g0742549-711310	 115.72860	 -71.2193	 8509	 -1	 -1	 +0.1243	 0.1001	 -0.0023
g0743133-511203	 115.80555	 -51.2009	 8631	 -1	 -1	 +0.0090	 0.1318	 -0.0179
g0743218-495223	 115.84065	 -49.8730	 11003	 -1	 -1	 +0.0779	 0.1355	 -0.0228
g0743280-525430	 115.86660	 -52.9082	 13033	 12735	 1032	 -0.0344	 0.1077	 -0.0092
g0743443-733654	 115.93470	 -73.6149	 12638	 -1	 -1	 -0.1466	 0.1696	 -0.0258
g0743507-712608	 115.96125	 -71.4355	 10967	 -1	 -1	 -0.0500	 0.1515	 -0.0324
g0744094-680148	 116.03925	 -68.0300	 14217	 -1	 -1	 -0.0630	 0.1834	 -0.0430
g0744125-020104	 116.05215	 -2.0179	 15548	 -1	 -1	 -0.0543	 0.1518	 -0.0187
g0744221-574533	 116.09220	 -57.7593	 7774	 -1	 -1	 +0.1456	 0.1037	 -0.0007
g0745010-514608	 116.25420	 -51.7690	 7791	 -1	 -1	 -0.0307	 0.1110	 -0.0096
g0746243-860021	 116.60115	 -86.0057	 12323	 -1	 -1	 +0.0510	 0.1401	 -0.0266
g0746481-671853	 116.70030	 -67.3148	 5347	 -1	 -1	 +0.0089	 0.0991	 +0.0001
g0747056-495024	 116.77320	 -49.8399	 8877	 -1	 -1	 +0.2304	 0.1159	 -0.0009
g0747228-532820	 116.84490	 -53.4721	 11866	 -1	 -1	 -0.0998	 0.1238	 -0.0128
g0747263-780902	 116.85945	 -78.1505	 11454	 -1	 -1	 -0.0104	 0.1367	 -0.0243
g0748529-694758	 117.22050	 -69.7996	 10555	 -1	 -1	 +0.0840	 0.1065	 -0.0092
g0749492-694720	 117.45495	 -69.7888	 10556	 -1	 -1	 +0.1372	 0.1198	 -0.0104
g0750231-500011	 117.59610	 -50.0030	 8789	 -1	 -1	 +0.1271	 0.0945	 -0.0019
g0750240-530532	 117.60000	 -53.0922	 11899	 12819	 1106	 +0.0978	 0.1092	 -0.0123
g0750302-040149	 117.62580	 -4.0303	 15077	 -1	 -1	 -0.2172	 0.1618	 +0.0106
g0751311-695009	 117.87975	 -69.8357	 10377	 -1	 -1	 +0.1147	 0.1028	 -0.0064
g0751523-524640	 117.96810	 -52.7779	 12560	 -1	 -1	 -0.0583	 0.1158	 -0.0113
g0752245-491535	 118.10205	 -49.2598	 15898	 -1	 -1	 -0.0009	 0.1031	 -0.0045
g0752469-635902	 118.19535	 -63.9839	 7310	 -1	 -1	 -0.0674	 0.1042	 -0.0081
g0753129-712938	 118.30365	 -71.4940	 10851	 -1	 -1	 +0.1126	 0.1211	 -0.0132
g0753523-721257	 118.46805	 -72.2158	 10759	 -1	 -1	 +0.0190	 0.0980	 -0.0087
g0755090-723808	 118.78755	 -72.6356	 8479	 -1	 -1	 +0.0326	 0.1393	 -0.0187
g0755525-805226	 118.96875	 -80.8738	 12015	 -1	 -1	 -0.0107	 0.1204	 -0.0162
g0756024-060928	 119.00985	 -6.1579	 16014	 -1	 -1	 +0.0073	 0.1182	 -0.0093
g0756257-024933	 119.10720	 -2.8259	 15773	 -1	 -1	 -0.1304	 0.1249	 -0.0044
g0756269-065029	 119.11215	 -6.8413	 15895	 -1	 -1	 -0.0728	 0.1512	 -0.0154
g0757283-715446	 119.36805	 -71.9128	 10971	 -1	 -1	 -0.0541	 0.1270	 -0.0190
g0757375-043735	 119.40630	 -4.6263	 16105	 -1	 -1	 +0.0195	 0.1263	 -0.0130
g0758050-531523	 119.52090	 -53.2562	 11604	 -1	 -1	 -0.0152	 0.1070	 -0.0113
g0758321-664248	 119.63385	 -66.7132	 14228	 -1	 -1	 +0.0137	 0.1593	 -0.0340
g0759202-044552	 119.83410	 -4.7645	 11401	 -1	 -1	 +0.1184	 0.1129	 -0.0112
g0759490-093554	 119.95410	 -9.5983	 13261	 -1	 -1	 -0.0438	 0.1170	 -0.0109
g0800085-503939	 120.03525	 -50.6608	 8525	 -1	 -1	 -0.0284	 0.1098	 -0.0112
g0800103-095406	 120.04290	 -9.9016	 7056	 -1	 -1	 +0.1891	 0.0957	 +0.0009
g0800410-723121	 120.17070	 -72.5225	 8272	 -1	 -1	 +0.0505	 0.1106	 -0.0069
g0800466-722909	 120.19425	 -72.4857	 8182	 -1	 -1	 -0.0467	 0.1394	 -0.0249
g0801080-053438	 120.28336	 -5.5773	 15870	 -1	 -1	 +0.0163	 0.1198	 -0.0110
g0801204-090351	 120.33495	 -9.0642	 15092	 -1	 -1	 +0.1203	 0.1028	 -0.0102
g0801265-074805	 120.36045	 -7.8012	 12783	 -1	 -1	 +0.0315	 0.1357	 -0.0236
g0802299-092512	 120.62460	 -9.4201	 15183	 -1	 -1	 +0.0281	 0.1082	 -0.0086
g0802509-083658	 120.71189	 -8.6160	 12965	 -1	 -1	 +0.1757	 0.1176	 -0.0129
g0802515-045556	 120.71476	 -4.9323	 11645	 -1	 -1	 +0.0167	 0.1197	 -0.0167
g0802595-731843	 120.74790	 -73.3119	 13845	 -1	 -1	 +0.0363	 0.1286	 -0.0192
g0803080-712031	 120.78315	 -71.3418	 10705	 -1	 -1	 +0.0368	 0.1029	 -0.0101
g0803166-101658	 120.81930	 -10.2826	 11227	 -1	 -1	 +0.0663	 0.1069	 -0.0111
g0803272-702201	 120.86340	 -70.3669	 10829	 -1	 -1	 +0.0972	 0.0993	 -0.0070
g0803504-012455	 120.96014	 -1.4153	 13922	 -1	 -1	 +0.0735	 0.1219	 -0.0174
g0804055-711754	 121.02300	 -71.2984	 10646	 -1	 -1	 -0.0738	 0.1042	 -0.0102
g0804463-711018	 121.19280	 -71.1717	 13974	 -1	 -1	 +0.1027	 0.1117	 -0.0134
g0805090-673512	 121.28745	 -67.5867	 7273	 7193	 374	 -0.1423	 0.0975	 -0.0084
g0805416-094901	 121.42334	 -9.8168	 11169	 -1	 -1	 +0.0839	 0.0944	 -0.0067
g0806014-072354	 121.50586	 -7.3982	 15666	 -1	 -1	 -0.0192	 0.1088	 -0.0056
g0806152-074453	 121.56331	 -7.7481	 13059	 -1	 -1	 -0.0517	 0.1217	 -0.0128
g0806389-074105	 121.66200	 -7.6846	 15577	 -1	 -1	 +0.1498	 0.1120	 -0.0136
g0808253-855946	 122.10540	 -85.9961	 12384	 -1	 -1	 -0.0474	 0.1487	 -0.0276
g0808418-673232	 122.17425	 -67.5422	 7125	 7193	 374	 +0.0192	 0.1273	 -0.0094
g0808525-023007	 122.21895	 -2.5019	 15938	 -1	 -1	 -0.1085	 0.1348	 -0.0077
g0809188-712156	 122.32844	 -71.3656	 11037	 -1	 -1	 +0.1928	 0.1151	 -0.0066
g0810008-645612	 122.50319	 -64.9366	 6056	 -1	 -1	 +0.1100	 0.0996	 +0.0007
g0810335-025909	 122.63955	 -2.9859	 16030	 -1	 -1	 -0.0367	 0.1452	 -0.0157
g0811108-642118	 122.79480	 -64.3549	 13524	 -1	 -1	 -0.0931	 0.1158	 -0.0070
g0811340-114020	 122.89185	 -11.6723	 13514	 -1	 -1	 +0.0399	 0.1065	 -0.0111
g0811385-021948	 122.91030	 -2.3301	 15791	 -1	 -1	 +0.2319	 0.1158	 -0.0138
g0812154-674026	 123.06406	 -67.6739	 7276	 7193	 374	 +0.0184	 0.1487	 -0.0169
g0812413-684359	 123.17204	 -68.7332	 13448	 -1	 -1	 +0.1456	 0.1148	 -0.0142
g0813237-571714	 123.34860	 -57.2872	 10073	 -1	 -1	 +0.1500	 0.0993	 -0.0039
g0813249-102010	 123.35371	 -10.3361	 10908	 -1	 -1	 -0.1019	 0.1207	 -0.0143
g0814572-614407	 123.73816	 -61.7351	 9008	 -1	 -1	 +0.0158	 0.1164	 -0.0126
g0815416-154831	 123.92325	 -15.8087	 14957	 -1	 -1	 -0.0260	 0.1248	 -0.0111
g0815434-041607	 123.93060	 -4.2686	 14897	 -1	 -1	 -0.0452	 0.1132	 -0.0062
g0815571-162750	 123.98805	 -16.4639	 15226	 -1	 -1	 +0.0130	 0.1503	 -0.0270
g0816049-064848	 124.02045	 -6.8133	 14269	 -1	 -1	 -0.0199	 0.1257	 -0.0138
g0816118-703945	 124.04911	 -70.6625	 10083	 10784	 843	 -0.0402	 0.1184	 -0.0158
g0816383-002412	 124.15966	 -0.4033	 10608	 10388	 754	 +0.0609	 0.0992	 -0.0077
g0816564-071527	 124.23494	 -7.2576	 13880	 -1	 -1	 -0.0412	 0.1062	 -0.0064
g0816582-094917	 124.24245	 -9.8214	 10972	 -1	 -1	 +0.0600	 0.0948	 -0.0073
g0817123-003231	 124.30110	 -0.5420	 10399	 10388	 754	 -0.0165	 0.1006	 -0.0096
g0817257-095357	 124.35719	 -9.8993	 13731	 -1	 -1	 -0.0156	 0.1090	 -0.0088
g0817278-100109	 124.36575	 -10.0191	 13791	 -1	 -1	 +0.1388	 0.1145	 -0.0144
g0817281-004101	 124.36695	 -0.6837	 10249	 10388	 754	 -0.0225	 0.1004	 -0.0094
g0817411-005253	 124.42125	 -0.8813	 10399	 10388	 754	 -0.1091	 0.1016	 -0.0079
g0817485-133859	 124.45215	 -13.6497	 14660	 -1	 -1	 -0.0156	 0.1966	 -0.0561
g0818006-161400	 124.50255	 -16.2334	 15379	 -1	 -1	 +0.0702	 0.1197	 -0.0152
g0818136-022604	 124.55655	 -2.4344	 15558	 -1	 -1	 -0.0455	 0.1142	 -0.0057
g0818234-673640	 124.59751	 -67.6112	 7459	 -1	 -1	 +0.1050	 0.0912	 -0.0005
g0818436-034853	 124.68181	 -3.8146	 15470	 -1	 -1	 +0.1033	 0.1041	 -0.0103
g0818464-144727	 124.69319	 -14.7907	 6446	 -1	 -1	 -0.1810	 0.1542	 -0.0356
g0818579-673010	 124.74120	 -67.5029	 7159	 -1	 -1	 +0.2405	 0.1166	 +0.0009
g0819079-020846	 124.78290	 -2.1460	 15469	 -1	 -1	 -0.0989	 0.1493	 -0.0133
g0819142-784146	 124.80915	 -78.6961	 5613	 5500	 238	 -0.0230	 0.0920	 -0.0004
g0819313-091715	 124.88055	 -9.2875	 13823	 -1	 -1	 +0.0611	 0.1095	 -0.0123
g0819319-030944	 124.88295	 -3.1623	 15410	 15316	 1342	 -0.0202	 0.1017	 -0.0041
g0819389-031502	 124.91220	 -3.2506	 15321	 15316	 1342	 -0.1344	 0.1266	 -0.0049
g0819394-625844	 124.91429	 -62.9789	 15662	 -1	 -1	 +0.2334	 0.1447	 -0.0273
g0819559-752549	 124.98284	 -75.4302	 11923	 -1	 -1	 -0.0756	 0.1274	 -0.0165
g0819592-121145	 124.99650	 -12.1958	 10675	 -1	 -1	 -0.0937	 0.1106	 -0.0109
g0820232-093406	 125.09670	 -9.5684	 14334	 -1	 -1	 -0.0067	 0.1223	 -0.0135
g0820292-812860	 125.12160	 -81.4833	 12046	 -1	 -1	 +0.1272	 0.1028	 -0.0086
g0820345-031536	 125.14395	 -3.2600	 15681	 15316	 1342	 +0.1313	 0.0978	 -0.0086
g0820553-702448	 125.23035	 -70.4133	 10746	 10784	 843	 -0.1002	 0.1212	 -0.0150
g0820559-011628	 125.23305	 -1.2744	 15501	 -1	 -1	 +0.1739	 0.1053	 -0.0111
g0821105-104630	 125.29379	 -10.7749	 14454	 -1	 -1	 +0.1338	 0.1070	 -0.0116
g0821172-082632	 125.32170	 -8.4421	 11367	 -1	 -1	 +0.0045	 0.1184	 -0.0161
g0821221-135007	 125.34180	 -13.8352	 15323	 -1	 -1	 -0.0330	 0.1173	 -0.0076
g0821251-113047	 125.35470	 -11.5131	 14365	 -1	 -1	 -0.0360	 0.1059	 -0.0058
g0822121-020248	 125.55046	 -2.0466	 10346	 -1	 -1	 +0.0034	 0.0968	 -0.0083
g0822446-811760	 125.68575	 -81.2999	 12047	 -1	 -1	 +0.1651	 0.1117	 -0.0097
g0822454-131604	 125.68904	 -13.2678	 14515	 -1	 -1	 -0.0232	 0.1040	 -0.0055
g0822502-005352	 125.70930	 -0.8978	 10854	 -1	 -1	 -0.1506	 0.1174	 -0.0101
g0822561-002212	 125.73360	 -0.3699	 5279	 5279	 159	 -0.0347	 0.0956	 -0.0006
g0823450-005009	 125.93760	 -0.8359	 11635	 -1	 -1	 +0.0616	 0.1200	 -0.0169
g0823545-020808	 125.97691	 -2.1354	 10258	 10341	 776	 -0.0240	 0.1128	 -0.0141
g0823560-020223	 125.98334	 -2.0396	 10168	 -1	 -1	 -0.1343	 0.1176	 -0.0128
g0824090-034618	 126.03765	 -3.7715	 7111	 -1	 -1	 +0.0303	 0.1015	 -0.0030
g0824101-020941	 126.04215	 -2.1614	 10588	 10341	 776	 -0.1508	 0.1129	 -0.0095
g0824103-032259	 126.04290	 -3.3832	 12747	 -1	 -1	 +0.0263	 0.1070	 -0.0114
g0824187-574242	 126.07786	 -57.7116	 15324	 15077	 1349	 +0.0992	 0.1353	 -0.0235
g0824251-020443	 126.10455	 -2.0787	 10259	 10341	 776	 -0.1195	 0.1480	 -0.0281
g0824322-134653	 126.13395	 -13.7814	 15596	 -1	 -1	 +0.1528	 0.1226	 -0.0179
g0824377-112416	 126.15705	 -11.4045	 14878	 -1	 -1	 -0.0465	 0.1069	 -0.0047
g0824412-025657	 126.17176	 -2.9492	 15596	 -1	 -1	 +0.0340	 0.1077	 -0.0084
g0824424-025510	 126.17655	 -2.9194	 15656	 -1	 -1	 -0.0357	 0.1262	 -0.0107
g0824495-135134	 126.20640	 -13.8594	 15747	 -1	 -1	 +0.0429	 0.1076	 -0.0086
g0824593-043713	 126.24690	 -4.6203	 6963	 7083	 367	 -0.0791	 0.1047	 -0.0084
g0825048-011260	 126.27000	 -1.2166	 11698	 11275	 863	 +0.1159	 0.1144	 -0.0117
g0825097-023408	 126.29025	 -2.5690	 12088	 -1	 -1	 +0.0006	 0.1329	 -0.0221
g0825195-010805	 126.33120	 -1.1348	 11278	 11275	 863	 +0.0394	 0.1058	 -0.0113
g0826085-714910	 126.53521	 -71.8195	 10712	 -1	 -1	 +0.0618	 0.1076	 -0.0109
g0826225-134145	 126.59386	 -13.6959	 15958	 -1	 -1	 +0.0379	 0.1125	 -0.0097
g0826301-022243	 126.62536	 -2.3787	 10231	 -1	 -1	 -0.1365	 0.1144	 -0.0114
g0826323-133132	 126.63465	 -13.5255	 15719	 -1	 -1	 +0.0417	 0.1340	 -0.0200
g0827326-013335	 126.88590	 -1.5596	 11880	 -1	 -1	 +0.2328	 0.1069	 -0.0048
g0828080-013219	 127.03320	 -1.5386	 11701	 -1	 -1	 +0.1809	 0.0955	 -0.0045
g0828427-083821	 127.17795	 -8.6392	 14522	 -1	 -1	 +0.0265	 0.1007	 -0.0072
g0828447-203505	 127.18620	 -20.5848	 11129	 -1	 -1	 +0.0502	 0.1030	 -0.0101
g0828471-065625	 127.19640	 -6.9401	 6668	 -1	 -1	 -0.0971	 0.0924	 -0.0049
g0829462-122415	 127.44239	 -12.4040	 15962	 -1	 -1	 +0.0915	 0.1194	 -0.0151
g0830064-042123	 127.52655	 -4.3562	 12124	 12532	 1022	 -0.1471	 0.1112	 -0.0049
g0830282-040503	 127.61744	 -4.0840	 12544	 12532	 1022	 -0.3322	 0.1664	 +0.0331
g0830358-110140	 127.64925	 -11.0278	 14974	 -1	 -1	 -0.1232	 0.1164	 -0.0038
g0830371-640821	 127.65480	 -64.1390	 15063	 -1	 -1	 -0.0978	 0.1878	 -0.0301
g0830465-042934	 127.69351	 -4.4927	 10147	 10034	 758	 -0.1019	 0.1189	 -0.0153
g0830528-050131	 127.72006	 -5.0252	 12395	 -1	 -1	 -0.0757	 0.1123	 -0.0091
g0830530-032539	 127.72080	 -3.4274	 10266	 10042	 673	 -0.1164	 0.1037	 -0.0088
g0830569-662153	 127.73715	 -66.3647	 10617	 -1	 -1	 +0.3119	 0.1075	 -0.0002
g0831068-712027	 127.77841	 -71.3408	 7987	 -1	 -1	 -0.1402	 0.1338	 -0.0231
g0831221-040738	 127.84215	 -4.1273	 12635	 12532	 1022	 -0.0233	 0.1059	 -0.0095
g0831243-040210	 127.85115	 -4.0360	 9368	 10034	 758	 +0.0099	 0.0996	 -0.0088
g0831270-023533	 127.86271	 -2.5926	 15513	 -1	 -1	 -0.0700	 0.1553	 -0.0183
g0831329-011152	 127.88700	 -1.1977	 9546	 -1	 -1	 -0.0427	 0.1164	 -0.0152
g0831349-110148	 127.89525	 -11.0299	 15155	 -1	 -1	 +0.0357	 0.1258	 -0.0167
g0831373-642510	 127.90531	 -64.4195	 12334	 -1	 -1	 -0.0310	 0.1158	 -0.0137
g0831434-083420	 127.93096	 -8.5722	 13056	 -1	 -1	 -0.1414	 0.1601	 -0.0204
g0831440-032617	 127.93320	 -3.4380	 10057	 10042	 673	 -0.1894	 0.1432	 -0.0212
g0831483-050946	 127.95105	 -5.1627	 12696	 -1	 -1	 -0.2373	 0.1706	 -0.0087
g0831559-082113	 127.98285	 -8.3536	 9009	 -1	 -1	 -0.1151	 0.1292	 -0.0208
g0832115-041151	 128.04780	 -4.1974	 9908	 10034	 758	 -0.0985	 0.1168	 -0.0144
g0832178-001203	 128.07419	 -0.2009	 12634	 -1	 -1	 +0.2065	 0.0959	 -0.0047
g0832248-031233	 128.10345	 -3.2091	 10088	 10042	 673	 +0.1669	 0.0984	 -0.0029
g0832274-032050	 128.11425	 -3.3472	 12666	 -1	 -1	 +0.0774	 0.1465	 -0.0307
g0832280-032155	 128.11679	 -3.3652	 12726	 -1	 -1	 -0.0213	 0.1343	 -0.0213
g0832366-594034	 128.15236	 -59.6762	 13403	 -1	 -1	 -0.2175	 0.1690	 -0.0078
g0832409-191131	 128.17019	 -19.1921	 10715	 -1	 -1	 -0.2010	 0.1339	 -0.0132
g0832428-001702	 128.17845	 -0.2839	 12934	 -1	 -1	 -0.2251	 0.1117	 -0.0019
g0832460-594146	 128.19165	 -59.6961	 13432	 -1	 -1	 +0.1603	 0.1173	 -0.0142
g0832471-185546	 128.19614	 -18.9295	 10985	 -1	 -1	 -0.1341	 0.1232	 -0.0127
g0832573-035130	 128.23874	 -3.8582	 9459	 -1	 -1	 +0.0154	 0.1114	 -0.0117
g0833051-122120	 128.27115	 -12.3555	 6252	 -1	 -1	 +0.1185	 0.0964	 +0.0007
g0833147-575952	 128.31120	 -57.9977	 14728	 -1	 -1	 -0.1186	 0.1823	 -0.0255
g0833185-023053	 128.32725	 -2.5148	 12247	 -1	 -1	 +0.0537	 0.0969	 -0.0084
g0833228-225825	 128.34480	 -22.9736	 1957	 -1	 -1	 +0.2649	 0.1110	 +0.0004
g0834196-022315	 128.58150	 -2.3874	 15965	 -1	 -1	 +0.0654	 0.1297	 -0.0189
g0834521-042414	 128.71709	 -4.4040	 12339	 -1	 -1	 +0.1070	 0.0974	 -0.0083
g0835045-025756	 128.76885	 -2.9656	 9881	 -1	 -1	 -0.0011	 0.0950	 -0.0075
g0835057-015102	 128.77380	 -1.8506	 11319	 11452	 904	 -0.0775	 0.1159	 -0.0125
g0835097-792310	 128.79015	 -79.3861	 11939	 -1	 -1	 -0.1226	 0.1607	 -0.0306
g0835181-021438	 128.82540	 -2.2438	 12009	 11452	 904	 +0.0017	 0.1042	 -0.0108
g0835228-013943	 128.84490	 -1.6620	 9131	 9589	 606	 -0.0792	 0.1376	 -0.0250
g0835341-015100	 128.89200	 -1.8501	 9641	 9589	 606	 +0.0985	 0.0945	 -0.0041
g0835386-025715	 128.91060	 -2.9542	 12339	 12361	 1055	 +0.2409	 0.1040	 -0.0043
g0835508-015216	 128.96160	 -1.8712	 11530	 11452	 904	 +0.0667	 0.1172	 -0.0155
g0835595-004523	 128.99805	 -0.7565	 16025	 -1	 -1	 -0.0556	 0.1167	 -0.0058
g0836021-031045	 129.00855	 -3.1791	 12280	 12361	 1055	 +0.1038	 0.1056	 -0.0110
g0836025-034827	 129.01051	 -3.8076	 12370	 12361	 1055	 +0.0188	 0.1133	 -0.0138
g0836052-184544	 129.02161	 -18.7623	 10988	 -1	 -1	 -0.0231	 0.1630	 -0.0406
g0836094-070318	 129.03900	 -7.0550	 11292	 11330	 870	 +0.0132	 0.0957	 -0.0080
g0836169-030244	 129.07034	 -3.0456	 12400	 12361	 1055	 -0.0560	 0.1182	 -0.0129
g0836267-033506	 129.11116	 -3.5850	 12520	 12361	 1055	 +0.0811	 0.1348	 -0.0241
g0836401-044901	 129.16695	 -4.8170	 12701	 -1	 -1	 +0.0646	 0.1340	 -0.0234
g0836468-070745	 129.19486	 -7.1291	 11293	 11330	 870	 -0.1885	 0.1129	 -0.0056
g0836533-055506	 129.22185	 -5.9184	 12042	 12522	 966	 -0.1214	 0.1180	 -0.0078
g0836540-060151	 129.22515	 -6.0307	 11952	 12522	 966	 -0.0791	 0.1117	 -0.0081
g0836553-031235	 129.23040	 -3.2096	 12761	 12361	 1055	 +0.2331	 0.1038	 -0.0049
g0836557-060104	 129.23221	 -6.0179	 12612	 12522	 966	 +0.1192	 0.1067	 -0.0109
g0836595-114340	 129.24796	 -11.7279	 14680	 -1	 -1	 -0.0089	 0.1326	 -0.0171
g0837067-055102	 129.27810	 -5.8507	 12702	 12522	 966	 +0.0007	 0.1338	 -0.0219
g0837074-071557	 129.28094	 -7.2657	 11353	 11330	 870	 -0.0187	 0.1185	 -0.0159
g0837095-021808	 129.28936	 -2.3021	 16028	 -1	 -1	 -0.0875	 0.1366	 -0.0088
g0837112-021018	 129.29655	 -2.1716	 12131	 12151	 1016	 -0.0163	 0.1520	 -0.0323
g0837139-032142	 129.30779	 -3.3617	 12371	 12361	 1055	 +0.0058	 0.0967	 -0.0081
g0837229-202955	 129.34530	 -20.4985	 5891	 -1	 -1	 +0.0363	 0.0990	 -0.0003
g0837244-031621	 129.35145	 -3.2725	 12881	 12361	 1055	 +0.1091	 0.1261	 -0.0189
g0837284-580924	 129.36841	 -58.1568	 14850	 -1	 -1	 -0.0015	 0.1515	 -0.0275
g0837298-034748	 129.37426	 -3.7966	 12042	 12361	 1055	 -0.0455	 0.1219	 -0.0151
g0837359-014030	 129.39960	 -1.6749	 16028	 -1	 -1	 -0.0451	 0.1053	 -0.0034
g0837361-032306	 129.40021	 -3.3849	 12671	 12361	 1055	 -0.1461	 0.1873	 -0.0382
g0837373-021246	 129.40516	 -2.2127	 12161	 12151	 1016	 +0.0213	 0.1006	 -0.0094
g0837460-185124	 129.44191	 -18.8566	 10690	 10779	 807	 +0.0618	 0.1009	 -0.0088
g0837486-722807	 129.45240	 -72.4686	 10652	 -1	 -1	 +0.0598	 0.1177	 -0.0144
g0837498-001506	 129.45735	 -0.2516	 15817	 -1	 -1	 +0.0585	 0.1438	 -0.0256
g0837550-184709	 129.47910	 -18.7859	 10570	 10779	 807	 +0.0407	 0.1173	 -0.0154
g0837594-185001	 129.49739	 -18.8336	 10810	 10779	 807	 -0.0622	 0.1015	 -0.0094
g0838100-184604	 129.54180	 -18.7678	 10750	 10779	 807	 +0.0399	 0.1415	 -0.0274
g0838249-013622	 129.60375	 -1.6062	 15879	 -1	 -1	 +0.0975	 0.1130	 -0.0129
g0838251-032307	 129.60435	 -3.3854	 12043	 12361	 1055	 -0.1374	 0.1176	 -0.0072
g0838390-185606	 129.66240	 -18.9349	 10811	 10779	 807	 -0.0406	 0.1582	 -0.0371
g0838531-203359	 129.72136	 -20.5665	 6012	 -1	 -1	 -0.0514	 0.1071	 -0.0044
g0839013-015714	 129.75540	 -1.9539	 12042	 12137	 1037	 +0.1591	 0.0973	 -0.0061
g0839048-021649	 129.77009	 -2.2802	 12282	 12137	 1037	 +0.1054	 0.1217	 -0.0169
g0839093-013342	 129.78870	 -1.5615	 11862	 -1	 -1	 -0.0501	 0.1024	 -0.0081
g0839109-101205	 129.79530	 -10.2015	 15462	 -1	 -1	 +0.0759	 0.1383	 -0.0238
g0839215-012311	 129.83940	 -1.3863	 15280	 -1	 -1	 +0.0026	 0.1168	 -0.0098
g0839215-233717	 129.83954	 -23.6214	 13294	 -1	 -1	 +0.0253	 0.1436	 -0.0274
g0839292-174549	 129.87150	 -17.7637	 12641	 -1	 -1	 +0.0686	 0.1054	 -0.0111
g0839452-232732	 129.93855	 -23.4588	 2682	 -1	 -1	 -0.0231	 0.1134	 +0.0011
g0839468-655014	 129.94514	 -65.8373	 5406	 -1	 -1	 -0.0024	 0.1114	 -0.0011
g0839470-190356	 129.94575	 -19.0654	 15998	 -1	 -1	 +0.1055	 0.1083	 -0.0115
g0839565-024636	 129.98536	 -2.7766	 12194	 -1	 -1	 +0.2303	 0.1037	 -0.0047
g0840147-022711	 130.06124	 -2.4531	 15162	 -1	 -1	 -0.0430	 0.1067	 -0.0048
g0840159-183943	 130.06605	 -18.6619	 11712	 -1	 -1	 -0.0021	 0.1088	 -0.0121
g0840305-611159	 130.12725	 -61.1996	 6445	 -1	 -1	 +0.1261	 0.1070	 +0.0003
g0840593-785424	 130.24725	 -78.9066	 11732	 -1	 -1	 -0.1043	 0.1091	 -0.0079
g0841305-153032	 130.37714	 -15.5089	 15882	 -1	 -1	 -0.1363	 0.1316	 -0.0049
g0841332-100235	 130.38840	 -10.0431	 13126	 -1	 -1	 -0.2072	 0.1204	 -0.0036
g0841353-201854	 130.39710	 -20.3150	 5985	 -1	 -1	 +0.1276	 0.1352	 -0.0004
g0841386-750934	 130.41105	 -75.1594	 11630	 -1	 -1	 +0.2052	 0.1125	 -0.0065
g0842431-674854	 130.67940	 -67.8151	 7197	 -1	 -1	 +0.0273	 0.1052	 -0.0039
g0842562-680508	 130.73414	 -68.0856	 7376	 -1	 -1	 +0.0290	 0.0962	 -0.0028
g0842585-760904	 130.74360	 -76.1512	 13275	 -1	 -1	 -0.0808	 0.1277	 -0.0124
g0843092-014421	 130.78830	 -1.7392	 14984	 -1	 -1	 +0.1465	 0.1051	 -0.0109
g0843142-173547	 130.80914	 -17.5964	 9557	 -1	 -1	 -0.0691	 0.0977	 -0.0086
g0843153-201059	 130.81365	 -20.1831	 6976	 -1	 -1	 -0.2163	 0.1464	 -0.0301
g0843389-100821	 130.91206	 -10.1390	 11959	 -1	 -1	 -0.0865	 0.1276	 -0.0159
g0843486-785658	 130.95270	 -78.9494	 5587	 -1	 -1	 +0.0034	 0.1423	 -0.0059
g0844079-061553	 131.03265	 -6.2648	 9981	 -1	 -1	 -0.0101	 0.1382	 -0.0259
g0844172-002530	 131.07150	 -0.4249	 16033	 -1	 -1	 +0.0106	 0.1327	 -0.0152
g0844438-052829	 131.18235	 -5.4746	 9711	 -1	 -1	 +0.1340	 0.0998	 -0.0038
g0844527-100059	 131.21954	 -10.0164	 13159	 -1	 -1	 +0.1779	 0.1001	 -0.0073
g0844581-100437	 131.24220	 -10.0769	 13099	 -1	 -1	 -0.1778	 0.1108	 -0.0032
g0845013-723309	 131.25539	 -72.5525	 7446	 -1	 -1	 +0.0007	 0.0991	 -0.0045
g0845030-093727	 131.26245	 -9.6242	 12890	 -1	 -1	 +0.0069	 0.1133	 -0.0130
g0845286-022842	 131.36910	 -2.4783	 12319	 -1	 -1	 -0.0204	 0.1052	 -0.0096
g0845326-104413	 131.38606	 -10.7370	 12650	 -1	 -1	 +0.0565	 0.1061	 -0.0115
g0846128-173753	 131.55315	 -17.6313	 11868	 -1	 -1	 +0.1401	 0.1091	 -0.0098
g0846408-042657	 131.67016	 -4.4490	 12920	 -1	 -1	 +0.0676	 0.1057	 -0.0113
g0847532-200934	 131.97179	 -20.1595	 12497	 -1	 -1	 +0.1085	 0.1601	 -0.0392
g0848204-115344	 132.08490	 -11.8954	 15141	 -1	 -1	 +0.0947	 0.1028	 -0.0100
g0849190-190015	 132.32911	 -19.0041	 3026	 -1	 -1	 -0.1211	 0.1131	 +0.0010
g0849251-064050	 132.35460	 -6.6804	 9686	 -1	 -1	 +0.1115	 0.0914	 -0.0032
g0849262-725520	 132.35925	 -72.9221	 10504	 -1	 -1	 +0.0736	 0.1001	 -0.0074
g0850359-611641	 132.64935	 -61.2779	 6689	 -1	 -1	 +0.2168	 0.0921	 +0.0010
g0850421-050035	 132.67530	 -5.0096	 13374	 13280	 1127	 +0.0711	 0.0979	 -0.0085
g0850483-654539	 132.70140	 -65.7608	 5321	 -1	 -1	 -0.1432	 0.0979	 -0.0044
g0851087-061033	 132.78615	 -6.1759	 9927	 -1	 -1	 +0.0093	 0.1183	 -0.0155
g0851358-071540	 132.89909	 -7.2610	 5671	 -1	 -1	 +0.1062	 0.1002	 +0.0009
g0851453-145415	 132.93885	 -14.9041	 5639	 5556	 216	 +0.1517	 0.1042	 +0.0011
g0851480-051026	 132.94995	 -5.1740	 13165	 13280	 1127	 +0.0388	 0.1184	 -0.0156
g0851546-264237	 132.97740	 -26.7101	 9823	 -1	 -1	 +0.0994	 0.0931	 -0.0041
g0851556-183233	 132.98161	 -18.5426	 12652	 -1	 -1	 +0.1729	 0.1156	 -0.0116
g0852136-221943	 133.05689	 -22.3286	 7491	 -1	 -1	 -0.1250	 0.1264	 -0.0197
g0852183-174440	 133.07641	 -17.7445	 2010	 -1	 -1	 -0.0105	 0.1117	 +0.0008
g0852466-733720	 133.19399	 -73.6222	 5255	 5573	 214	 +0.0311	 0.1023	 +0.0001
g0852556-044627	 133.23150	 -4.7742	 9299	 -1	 -1	 +0.2292	 0.1134	 -0.0014
g0852571-050316	 133.23765	 -5.0543	 13136	 13280	 1127	 -0.0402	 0.1240	 -0.0140
g0853091-013855	 133.28791	 -1.6485	 14694	 -1	 -1	 +0.0423	 0.1004	 -0.0075
g0853108-173124	 133.29480	 -17.5233	 11664	 -1	 -1	 -0.0508	 0.1474	 -0.0287
g0853469-053318	 133.44541	 -5.5549	 13377	 -1	 -1	 +0.0790	 0.1208	 -0.0171
g0854134-071018	 133.55566	 -7.1716	 9121	 9803	 601	 +0.0511	 0.1229	 -0.0153
g0854271-030401	 133.61280	 -3.0670	 2105	 -1	 -1	 -0.1172	 0.1063	 +0.0010
g0855124-021605	 133.80180	 -2.2680	 12388	 -1	 -1	 +0.0606	 0.0983	 -0.0089
g0855141-094054	 133.80870	 -9.6818	 9841	 -1	 -1	 -0.0665	 0.1324	 -0.0223
g0855365-031102	 133.90215	 -3.1839	 2166	 -1	 -1	 -0.0358	 0.1048	 +0.0009
g0855414-121553	 133.92240	 -12.2647	 15717	 -1	 -1	 +0.1793	 0.1114	 -0.0130
g0855439-263841	 133.93290	 -26.6447	 9796	 -1	 -1	 +0.1090	 0.0957	 -0.0043
g0855479-614742	 133.94970	 -61.7949	 8848	 -1	 -1	 -0.0255	 0.1162	 -0.0143
g0856022-251747	 134.00896	 -25.2963	 13066	 -1	 -1	 +0.1155	 0.1175	 -0.0155
g0856030-281559	 134.01240	 -28.2664	 15819	 -1	 -1	 +0.0388	 0.1559	 -0.0306
g0856153-101135	 134.06384	 -10.1931	 9782	 -1	 -1	 -0.1482	 0.1327	 -0.0203
g0856249-054017	 134.10376	 -5.6712	 9272	 -1	 -1	 -0.0275	 0.0996	 -0.0092
g0856405-675213	 134.16884	 -67.8703	 7262	 -1	 -1	 +0.0015	 0.0954	 -0.0035
g0856430-282628	 134.17920	 -28.4412	 12282	 -1	 -1	 +0.0050	 0.1145	 -0.0141
g0856577-275641	 134.24056	 -27.9448	 14412	 -1	 -1	 +0.1540	 0.0964	 -0.0082
g0857011-244026	 134.25465	 -24.6737	 2845	 -1	 -1	 +0.1015	 0.1041	 +0.0008
g0857020-054810	 134.25839	 -5.8027	 13890	 -1	 -1	 +0.1521	 0.1251	 -0.0187
g0857056-020856	 134.27324	 -2.1489	 14668	 -1	 -1	 +0.0487	 0.1073	 -0.0101
g0857074-054508	 134.28090	 -5.7523	 13590	 -1	 -1	 -0.0109	 0.1094	 -0.0095
g0857180-190840	 134.32500	 -19.1443	 4771	 -1	 -1	 +0.0666	 0.1503	 -0.0004
g0857227-094748	 134.34465	 -9.7967	 9753	 -1	 -1	 +0.0678	 0.0937	 -0.0050
g0857250-114541	 134.35395	 -11.7614	 7324	 -1	 -1	 -0.1301	 0.1152	 -0.0145
g0857484-190919	 134.45146	 -19.1553	 4862	 -1	 -1	 +0.0848	 0.1144	 +0.0010
g0858128-191131	 134.55345	 -19.1918	 4742	 -1	 -1	 +0.0715	 0.0981	 +0.0011
g0858318-222919	 134.63234	 -22.4886	 10105	 -1	 -1	 +0.1345	 0.1178	 -0.0088
g0900094-071359	 135.03900	 -7.2331	 9546	 -1	 -1	 -0.1061	 0.0993	 -0.0087
g0900107-114412	 135.04440	 -11.7366	 7956	 -1	 -1	 -0.0579	 0.0987	 -0.0077
g0900157-695638	 135.06555	 -69.9439	 11750	 -1	 -1	 +0.1271	 0.1348	 -0.0204
g0900347-730425	 135.14445	 -73.0737	 11615	 -1	 -1	 +0.0583	 0.1054	 -0.0112
g0901135-060400	 135.30630	 -6.0667	 13654	 13475	 1147	 +0.0959	 0.0962	 -0.0082
g0902011-103514	 135.50476	 -10.5872	 13804	 -1	 -1	 +0.0214	 0.1169	 -0.0140
g0902110-192221	 135.54570	 -19.3726	 5704	 5692	 229	 +0.0570	 0.1056	 +0.0001
g0902291-100338	 135.62116	 -10.0606	 13115	 -1	 -1	 +0.0058	 0.1050	 -0.0096
g0902341-061225	 135.64216	 -6.2069	 13385	 13475	 1147	 -0.1071	 0.1410	 -0.0152
g0902493-060617	 135.70546	 -6.1046	 13565	 13475	 1147	 +0.0743	 0.1299	 -0.0213
g0902545-703944	 135.72704	 -70.6621	 11508	 -1	 -1	 -0.0918	 0.1754	 -0.0443
g0903077-130152	 135.78210	 -13.0311	 9487	 -1	 -1	 +0.1680	 0.1140	 -0.0044
g0903127-004511	 135.80280	 -0.7529	 14851	 -1	 -1	 +0.0025	 0.1664	 -0.0366
g0903148-264440	 135.81180	 -26.7445	 11391	 -1	 -1	 +0.0925	 0.1197	 -0.0151
g0903212-201406	 135.83835	 -20.2350	 10351	 -1	 -1	 +0.0959	 0.1405	 -0.0215
g0903348-195742	 135.89490	 -19.9616	 10202	 -1	 -1	 +0.1044	 0.1316	 -0.0159
g0903381-091210	 135.90855	 -9.2029	 13536	 -1	 -1	 -0.0069	 0.1248	 -0.0168
g0903452-042227	 135.93854	 -4.3741	 6700	 -1	 -1	 +0.0444	 0.0988	 -0.0014
g0903534-091715	 135.97230	 -9.2874	 13476	 -1	 -1	 -0.1079	 0.1396	 -0.0147
g0904057-192856	 136.02375	 -19.4823	 5676	 5692	 229	 -0.2429	 0.1057	 -0.0109
g0904236-083555	 136.09845	 -8.5985	 13477	 -1	 -1	 +0.0286	 0.1181	 -0.0151
g0904269-723223	 136.11195	 -72.5396	 11919	 -1	 -1	 +0.0646	 0.1546	 -0.0361
g0904322-184946	 136.13400	 -18.8294	 16050	 -1	 -1	 +0.1315	 0.1367	 -0.0244
g0904331-273416	 136.13804	 -27.5711	 11510	 -1	 -1	 -0.0809	 0.1479	 -0.0275
g0904337-643940	 136.14045	 -64.6612	 6710	 -1	 -1	 +0.1314	 0.0962	 +0.0005
g0904412-255037	 136.17165	 -25.8436	 11813	 -1	 -1	 +0.0922	 0.1200	 -0.0159
g0904484-090706	 136.20164	 -9.1184	 15606	 -1	 -1	 -0.0458	 0.1156	 -0.0064
g0905039-720152	 136.26645	 -72.0310	 11472	 -1	 -1	 -0.1167	 0.1964	 -0.0568
g0905112-190505	 136.29674	 -19.0847	 5917	 5692	 229	 -0.0177	 0.0980	 -0.0010
g0905130-200842	 136.30395	 -20.1449	 11342	 -1	 -1	 +0.0625	 0.1189	 -0.0160
g0905270-073309	 136.36261	 -7.5524	 13627	 -1	 -1	 -0.0590	 0.1174	 -0.0095
g0905331-191225	 136.38795	 -19.2070	 5617	 5692	 229	 +0.0064	 0.0931	 -0.0002
g0905533-641754	 136.47195	 -64.2983	 6053	 -1	 -1	 +0.0168	 0.0988	 -0.0009
g0906053-724947	 136.52205	 -72.8297	 11888	 -1	 -1	 -0.0169	 0.1391	 -0.0248
g0906058-042122	 136.52430	 -4.3562	 6702	 -1	 -1	 -0.1219	 0.1232	 -0.0158
g0906340-071428	 136.64176	 -7.2410	 6104	 6104	 272	 +0.0332	 0.0915	 -0.0002
g0906443-174523	 136.68466	 -17.7564	 14643	 -1	 -1	 +0.1490	 0.1039	 -0.0104
g0906588-231056	 136.74479	 -23.1823	 8012	 -1	 -1	 +0.2019	 0.1204	 -0.0008
g0906594-190331	 136.74736	 -19.0587	 5738	 5692	 229	 +0.1109	 0.1020	 +0.0009
g0907031-202656	 136.76311	 -20.4488	 13711	 -1	 -1	 -0.0797	 0.1289	 -0.0122
g0907128-675901	 136.80345	 -67.9836	 10443	 -1	 -1	 -0.0418	 0.1371	 -0.0248
g0907139-155947	 136.80809	 -15.9964	 11677	 -1	 -1	 +0.1241	 0.1068	 -0.0094
g0907354-734052	 136.89734	 -73.6811	 11764	 -1	 -1	 +0.1605	 0.1097	 -0.0087
g0907381-072227	 136.90860	 -7.3741	 6224	 6104	 272	 -0.0501	 0.1230	 -0.0080
g0908004-202909	 137.00144	 -20.4857	 11224	 -1	 -1	 +0.1073	 0.0966	 -0.0064
g0908402-822621	 137.16735	 -82.4392	 12228	 -1	 -1	 -0.1260	 0.1322	 -0.0137
g0908560-741741	 137.23334	 -74.2947	 11731	 -1	 -1	 +0.0637	 0.1588	 -0.0389
g0909029-101536	 137.26185	 -10.2600	 15549	 -1	 -1	 -0.0926	 0.1222	 -0.0061
g0909254-640737	 137.35575	 -64.1270	 6864	 -1	 -1	 +0.0132	 0.1118	 -0.0048
g0909590-053047	 137.49570	 -5.5131	 13481	 -1	 -1	 -0.2096	 0.1106	 -0.0014
g0910503-013258	 137.70945	 -1.5493	 12281	 -1	 -1	 +0.0220	 0.1294	 -0.0210
g0910542-162611	 137.72565	 -16.4363	 12190	 -1	 -1	 -0.0318	 0.1141	 -0.0131
g0911012-130616	 137.75505	 -13.1044	 5446	 -1	 -1	 -0.0323	 0.0948	 -0.0007
g0911048-161255	 137.76990	 -16.2152	 11680	 -1	 -1	 +0.0409	 0.1096	 -0.0126
g0911096-183032	 137.79000	 -18.5089	 16085	 -1	 -1	 -0.0544	 0.1276	 -0.0087
g0911110-160915	 137.79601	 -16.1543	 11680	 -1	 -1	 -0.1638	 0.1062	 -0.0041
g0911165-074218	 137.81879	 -7.7050	 14112	 -1	 -1	 +0.0662	 0.1099	 -0.0122
g0911189-094606	 137.82885	 -9.7683	 15431	 -1	 -1	 +0.3306	 0.1294	 -0.0113
g0911247-193454	 137.85285	 -19.5818	 13716	 -1	 -1	 -0.0905	 0.1167	 -0.0070
g0911382-063847	 137.90925	 -6.6463	 5478	 -1	 -1	 -0.0329	 0.1094	 -0.0021
g0911523-072401	 137.96775	 -7.4002	 9346	 -1	 -1	 -0.1131	 0.1064	 -0.0110
g0911575-152203	 137.98965	 -15.3674	 16058	 -1	 -1	 +0.2140	 0.0999	 -0.0088
g0912128-305440	 138.05326	 -30.9110	 2785	 -1	 -1	 +0.0681	 0.1003	 +0.0008
g0912199-162916	 138.08280	 -16.4879	 12041	 -1	 -1	 +0.0132	 0.0986	 -0.0087
g0912427-670011	 138.17790	 -67.0029	 11828	 -1	 -1	 +0.0991	 0.1580	 -0.0366
g0912562-045406	 138.23430	 -4.9017	 8956	 -1	 -1	 +0.1573	 0.1073	 -0.0029
g0913209-163834	 138.33705	 -16.6428	 11562	 -1	 -1	 +0.0687	 0.1061	 -0.0111
g0914260-243508	 138.60855	 -24.5856	 10234	 -1	 -1	 +0.0859	 0.1491	 -0.0264
g0914353-082709	 138.64710	 -8.4524	 9348	 -1	 -1	 +0.1719	 0.1143	 -0.0040
g0914422-332309	 138.67560	 -33.3859	 10306	 -1	 -1	 +0.1251	 0.1289	 -0.0135
g0914534-051621	 138.72255	 -5.2725	 9198	 -1	 -1	 +0.1406	 0.1089	 -0.0043
g0915253-801318	 138.85544	 -80.2216	 11731	 -1	 -1	 -0.0482	 0.1278	 -0.0185
g0915287-080902	 138.86955	 -8.1505	 14985	 -1	 -1	 +0.0591	 0.1131	 -0.0127
g0915504-334706	 138.95986	 -33.7849	 10396	 -1	 -1	 +0.0921	 0.1094	 -0.0094
g0915558-135853	 138.98264	 -13.9813	 9377	 -1	 -1	 -0.0228	 0.1406	 -0.0270
g0916075-063347	 139.03125	 -6.5630	 6321	 -1	 -1	 +0.0298	 0.1060	 -0.0017
g0916111-161846	 139.04624	 -16.3127	 2420	 -1	 -1	 +0.0932	 0.1021	 +0.0007
g0916122-004158	 139.05059	 -0.6995	 12044	 -1	 -1	 +0.0216	 0.1100	 -0.0127
g0916163-181828	 139.06815	 -18.3077	 13421	 -1	 -1	 +0.1000	 0.1119	 -0.0133
g0916220-110623	 139.09171	 -11.1064	 11957	 -1	 -1	 +0.0552	 0.1087	 -0.0122
g0916226-710857	 139.09425	 -71.1491	 4944	 -1	 -1	 +0.0157	 0.0963	 +0.0007
g0917005-080920	 139.25189	 -8.1555	 15376	 -1	 -1	 -0.2291	 0.1368	 +0.0100
g0917124-143002	 139.30171	 -14.5006	 9408	 -1	 -1	 -0.0667	 0.1085	 -0.0123
g0917375-083411	 139.40625	 -8.5696	 15046	 -1	 -1	 -0.0221	 0.1580	 -0.0302
g0917487-651106	 139.45275	 -65.1849	 6712	 -1	 -1	 -0.0296	 0.0941	 -0.0032
g0917504-322607	 139.45995	 -32.4352	 9351	 9330	 614	 -0.0409	 0.1259	 -0.0195
g0918018-311835	 139.50750	 -31.3096	 9803	 -1	 -1	 +0.0764	 0.1387	 -0.0202
g0918249-093045	 139.60380	 -9.5125	 15736	 -1	 -1	 +0.1237	 0.0957	 -0.0079
g0919059-064215	 139.77450	 -6.7042	 6383	 -1	 -1	 -0.0194	 0.1138	 -0.0053
g0919173-092428	 139.82220	 -9.4078	 16037	 -1	 -1	 -0.0965	 0.1131	 -0.0031
g0919552-323141	 139.98000	 -32.5280	 9502	 9330	 614	 +0.0342	 0.1215	 -0.0144
g0920096-053060	 140.03985	 -5.5165	 9202	 -1	 -1	 -0.0661	 0.1030	 -0.0103
g0920246-121420	 140.10271	 -12.2388	 14298	 -1	 -1	 -0.2107	 0.1479	 -0.0035
g0920331-643710	 140.13810	 -64.6195	 5906	 -1	 -1	 +0.0983	 0.1094	 +0.0004
g0921037-201432	 140.26560	 -20.2421	 10994	 -1	 -1	 +0.1767	 0.0986	 -0.0041
g0921275-115434	 140.36460	 -11.9095	 2127	 -1	 -1	 +0.0848	 0.1070	 +0.0007
g0921339-302940	 140.39130	 -30.4945	 9897	 -1	 -1	 -0.0560	 0.1026	 -0.0101
g0921457-140706	 140.44051	 -14.1182	 12199	 -1	 -1	 -0.0580	 0.1040	 -0.0076
g0921487-171929	 140.45280	 -17.3247	 11148	 11145	 860	 -0.0600	 0.1332	 -0.0215
g0921488-172244	 140.45340	 -17.3788	 11148	 11145	 860	 +0.0227	 0.1227	 -0.0181
g0922112-102853	 140.54669	 -10.4813	 11542	 -1	 -1	 -0.2135	 0.1185	 -0.0050
g0922238-172032	 140.59919	 -17.3423	 11088	 11145	 860	 +0.1397	 0.1060	 -0.0074
g0922342-121718	 140.64240	 -12.2883	 14449	 -1	 -1	 +0.0290	 0.1111	 -0.0109
g0922585-172522	 140.74395	 -17.4228	 11328	 11145	 860	 +0.1001	 0.1033	 -0.0085
g0923213-713537	 140.83860	 -71.5936	 5153	 -1	 -1	 +0.0932	 0.0947	 +0.0010
g0923272-102546	 140.86335	 -10.4295	 11663	 -1	 -1	 +0.1283	 0.0932	 -0.0054
g0923302-230941	 140.87580	 -23.1614	 2927	 -1	 -1	 +0.1881	 0.0978	 +0.0007
g0924211-320230	 141.08806	 -32.0416	 13073	 -1	 -1	 -0.0159	 0.1203	 -0.0150
g0925031-351245	 141.26309	 -35.2125	 13336	 -1	 -1	 +0.0890	 0.1345	 -0.0238
g0925048-304641	 141.26985	 -30.7780	 12927	 -1	 -1	 +0.1178	 0.1004	 -0.0095
g0925122-064948	 141.30075	 -6.8299	 6508	 6475	 311	 +0.1728	 0.0912	 +0.0010
g0925198-064028	 141.33224	 -6.6746	 6538	 6475	 311	 +0.0528	 0.1004	 -0.0009
g0925206-124347	 141.33601	 -12.7298	 16040	 -1	 -1	 -0.0020	 0.1192	 -0.0089
g0925242-091342	 141.35070	 -9.2284	 15382	 -1	 -1	 +0.2852	 0.0967	 -0.0050
g0925282-060443	 141.36765	 -6.0785	 6748	 -1	 -1	 +0.0193	 0.0944	 -0.0018
g0925312-680136	 141.37980	 -68.0266	 11857	 -1	 -1	 +0.1381	 0.1098	 -0.0101
g0925404-311409	 141.41820	 -31.2359	 9658	 -1	 -1	 -0.0275	 0.0986	 -0.0089
g0925526-315225	 141.46904	 -31.8735	 13015	 -1	 -1	 +0.1417	 0.1225	 -0.0166
g0926245-113321	 141.60210	 -11.5557	 5788	 -1	 -1	 +0.1722	 0.0957	 +0.0011
g0926298-143143	 141.62416	 -14.5287	 5427	 -1	 -1	 -0.0368	 0.0973	 -0.0010
g0926434-235825	 141.68070	 -23.9736	 10183	 10193	 753	 +0.0029	 0.1409	 -0.0277
g0926566-244659	 141.73591	 -24.7830	 2627	 2798	 30	 +0.1990	 0.1019	 +0.0007
g0927127-240147	 141.80280	 -24.0297	 10303	 10193	 753	 -0.0520	 0.1054	 -0.0112
g0927191-170053	 141.82950	 -17.0147	 4976	 -1	 -1	 -0.0105	 0.1025	 +0.0001
g0927374-194144	 141.90569	 -19.6954	 5123	 -1	 -1	 +0.0235	 0.0929	 +0.0007
g0928001-142129	 142.00049	 -14.3579	 14092	 -1	 -1	 -0.0467	 0.1044	 -0.0052
g0928233-300806	 142.09725	 -30.1349	 11371	 -1	 -1	 +0.0541	 0.1018	 -0.0099
g0928293-242201	 142.12184	 -24.3670	 10453	 10193	 753	 +0.2069	 0.1028	 -0.0025
g0929416-143440	 142.42320	 -14.5778	 14033	 -1	 -1	 -0.0576	 0.1301	 -0.0131
g0929546-063724	 142.47750	 -6.6233	 9149	 -1	 -1	 -0.0781	 0.1429	 -0.0282
g0930529-144409	 142.72036	 -14.7358	 2282	 2300	 22	 -0.0594	 0.1044	 +0.0010
g0931062-131053	 142.77600	 -13.1813	 9298	 -1	 -1	 +0.2408	 0.1121	 -0.0009
g0931069-302130	 142.77885	 -30.3583	 2799	 2725	 24	 -0.1292	 0.1017	 +0.0011
g0931147-073929	 142.81109	 -7.6579	 9390	 -1	 -1	 +0.0536	 0.1038	 -0.0074
g0932005-183914	 143.00189	 -18.6539	 10584	 -1	 -1	 -0.0531	 0.1024	 -0.0098
g0932059-052836	 143.02470	 -5.4766	 15926	 -1	 -1	 +0.2112	 0.0995	 -0.0091
g0932424-054424	 143.17680	 -5.7401	 7292	 7200	 344	 -0.3395	 0.1774	 -0.0426
g0933145-211455	 143.31046	 -21.2486	 15078	 -1	 -1	 +0.2246	 0.1015	 -0.0080
g0933283-043532	 143.36791	 -4.5921	 7202	 -1	 -1	 +0.0352	 0.1189	 -0.0061
g0933319-254741	 143.38275	 -25.7948	 15910	 -1	 -1	 +0.0168	 0.1957	 -0.0560
g0933324-194313	 143.38500	 -19.7203	 10403	 -1	 -1	 -0.2075	 0.1123	 -0.0054
g0933331-330106	 143.38785	 -33.0184	 11038	 -1	 -1	 +0.1126	 0.1399	 -0.0222
g0933338-210860	 143.39085	 -21.1499	 10551	 -1	 -1	 -0.0268	 0.1066	 -0.0116
g0933351-250810	 143.39640	 -25.1360	 2751	 -1	 -1	 -0.1753	 0.1017	 +0.0010
g0933466-161359	 143.44395	 -16.2330	 14005	 -1	 -1	 +0.0833	 0.1035	 -0.0103
g0934033-051223	 143.51385	 -5.2064	 7233	 -1	 -1	 -0.0661	 0.0962	 -0.0059
g0934220-135853	 143.59155	 -13.9813	 4234	 -1	 -1	 -0.0196	 0.0931	 +0.0010
g0934269-023015	 143.61195	 -2.5042	 5733	 -1	 -1	 +0.0991	 0.1002	 +0.0008
g0934270-225256	 143.61239	 -22.8823	 10489	 -1	 -1	 +0.0223	 0.1549	 -0.0359
g0934279-771139	 143.61630	 -77.1942	 5515	 -1	 -1	 -0.0269	 0.1009	 -0.0013
g0934321-213414	 143.63369	 -21.5707	 10701	 -1	 -1	 +0.1085	 0.0969	 -0.0058
g0934502-162304	 143.70930	 -16.3844	 4622	 4648	 130	 -0.0420	 0.1024	 +0.0001
g0934544-772700	 143.72655	 -77.4501	 12019	 -1	 -1	 +0.0903	 0.1705	 -0.0470
g0935011-781301	 143.75444	 -78.2168	 5959	 -1	 -1	 +0.2166	 0.1125	 +0.0011
g0935108-162354	 143.79510	 -16.3983	 4742	 4648	 130	 +0.0714	 0.0952	 +0.0011
g0935122-271657	 143.80081	 -27.2824	 9613	 -1	 -1	 -0.1402	 0.1132	 -0.0125
g0935196-082041	 143.83155	 -8.3448	 15448	 -1	 -1	 -0.1296	 0.1403	 -0.0085
g0935573-200206	 143.98890	 -20.0351	 10824	 10396	 738	 -0.1089	 0.1032	 -0.0084
g0935576-245849	 143.98995	 -24.9802	 9228	 -1	 -1	 -0.0327	 0.1151	 -0.0147
g0936001-345343	 144.00061	 -34.8953	 8906	 -1	 -1	 -0.1391	 0.1180	 -0.0152
g0936018-024059	 144.00734	 -2.6831	 14728	 -1	 -1	 +0.0805	 0.1388	 -0.0252
g0936073-052345	 144.03030	 -5.3959	 15898	 -1	 -1	 -0.0893	 0.1582	 -0.0167
g0936207-245338	 144.08639	 -24.8939	 15254	 15016	 1299	 -0.1840	 0.1241	 -0.0027
g0936276-372028	 144.11505	 -37.3410	 5002	 -1	 -1	 -0.0325	 0.1077	 -0.0007
g0936311-201552	 144.12945	 -20.2643	 10405	 10396	 738	 +0.0718	 0.1285	 -0.0180
g0937006-051607	 144.25245	 -5.2687	 15989	 -1	 -1	 +0.1237	 0.1252	 -0.0185
g0937007-051225	 144.25291	 -5.2068	 15899	 15897	 1367	 +0.1570	 0.1383	 -0.0256
g0937015-210406	 144.25620	 -21.0684	 10823	 10396	 738	 -0.0576	 0.1001	 -0.0091
g0937107-203402	 144.29445	 -20.5671	 10375	 10396	 738	 -0.0115	 0.0984	 -0.0088
g0937188-203810	 144.32819	 -20.6362	 9835	 10396	 738	 -0.0335	 0.1074	 -0.0117
g0937340-205134	 144.39179	 -20.8596	 10734	 10396	 738	 -0.0618	 0.1069	 -0.0112
g0937374-203202	 144.40590	 -20.5340	 10615	 10396	 738	 -0.0151	 0.1058	 -0.0113
g0937401-365325	 144.41700	 -36.8902	 12948	 -1	 -1	 +0.1376	 0.1627	 -0.0402
g0938018-165134	 144.50745	 -16.8593	 11998	 -1	 -1	 +0.1265	 0.1390	 -0.0235
g0938282-075729	 144.61770	 -7.9581	 15480	 -1	 -1	 +0.1858	 0.1368	 -0.0251
g0938405-353407	 144.66886	 -35.5686	 13252	 -1	 -1	 +0.0486	 0.1058	 -0.0111
g0938407-195346	 144.66976	 -19.8960	 10526	 10396	 738	 +0.0507	 0.1148	 -0.0133
g0938482-192044	 144.70066	 -19.3455	 14844	 -1	 -1	 -0.0563	 0.1580	 -0.0242
g0938531-252728	 144.72136	 -25.4577	 13036	 -1	 -1	 -0.0040	 0.1147	 -0.0133
g0938547-073646	 144.72795	 -7.6128	 15571	 -1	 -1	 +0.2131	 0.1340	 -0.0225
g0939015-092726	 144.75600	 -9.4573	 5198	 -1	 -1	 +0.1460	 0.1233	 +0.0011
g0939050-363920	 144.77069	 -36.6557	 12740	 -1	 -1	 +0.2092	 0.1339	 -0.0163
g0939235-343647	 144.84796	 -34.6130	 13255	 -1	 -1	 +0.0864	 0.1236	 -0.0183
g0939298-345113	 144.87405	 -34.8536	 13045	 -1	 -1	 +0.0700	 0.1244	 -0.0187
g0939481-043304	 144.95025	 -4.5512	 9605	 -1	 -1	 +0.1326	 0.1077	 -0.0053
g0940286-065646	 145.11915	 -6.9461	 5289	 -1	 -1	 +0.0211	 0.1035	 +0.0002
g0940371-340748	 145.15454	 -34.1299	 10199	 -1	 -1	 +0.0546	 0.1292	 -0.0192
g0940451-052607	 145.18800	 -5.4354	 6878	 -1	 -1	 +0.0614	 0.1073	 -0.0021
g0940490-162858	 145.20420	 -16.4829	 14309	 -1	 -1	 -0.1071	 0.1476	 -0.0155
g0940538-360132	 145.22415	 -36.0255	 13042	 -1	 -1	 +0.0127	 0.1156	 -0.0141
g0941543-714733	 145.47599	 -71.7926	 11781	 -1	 -1	 +0.0680	 0.1222	 -0.0178
g0942302-110134	 145.62585	 -11.0261	 10896	 -1	 -1	 -0.0204	 0.1267	 -0.0197
g0942501-262809	 145.70879	 -26.4692	 15764	 -1	 -1	 +0.0711	 0.1261	 -0.0178
g0942520-285643	 145.71661	 -28.9452	 11412	 11628	 919	 +0.0346	 0.1147	 -0.0147
g0942531-284946	 145.72110	 -28.8294	 11622	 11628	 919	 +0.0521	 0.0982	 -0.0087
g0942541-154904	 145.72530	 -15.8178	 10383	 -1	 -1	 +0.1222	 0.0962	 -0.0048
g0943360-203357	 145.89990	 -20.5658	 15894	 -1	 -1	 +0.1784	 0.1304	 -0.0214
g0944012-141511	 146.00520	 -14.2531	 10175	 -1	 -1	 +0.1275	 0.1079	 -0.0068
g0944123-224506	 146.05124	 -22.7515	 11605	 -1	 -1	 -0.0375	 0.1081	 -0.0112
g0944130-285056	 146.05425	 -28.8489	 2809	 2816	 37	 -0.1200	 0.1007	 +0.0011
g0944160-211641	 146.06669	 -21.2781	 2643	 -1	 -1	 +0.0099	 0.1000	 +0.0009
g0944459-715759	 146.19121	 -71.9665	 6624	 -1	 -1	 +0.0720	 0.1102	 -0.0015
g0944519-381024	 146.21640	 -38.1733	 13248	 -1	 -1	 +0.1283	 0.1039	 -0.0103
g0944520-122927	 146.21655	 -12.4907	 14494	 14380	 1242	 +0.0353	 0.1206	 -0.0154
g0945207-144456	 146.33610	 -14.7489	 10236	 -1	 -1	 -0.0258	 0.1026	 -0.0102
g0946224-153415	 146.59319	 -15.5707	 10026	 -1	 -1	 -0.0003	 0.1006	 -0.0094
g0946246-125606	 146.60265	 -12.9349	 14494	 -1	 -1	 +0.2657	 0.1287	 -0.0140
g0946302-213418	 146.62575	 -21.5716	 9089	 -1	 -1	 +0.2042	 0.0935	 -0.0003
g0946358-233504	 146.64930	 -23.5843	 11575	 -1	 -1	 -0.0160	 0.1039	 -0.0103
g0946394-060919	 146.66400	 -6.1553	 15845	 -1	 -1	 -0.2642	 0.1215	 +0.0198
g0947027-055258	 146.76105	 -5.8828	 16055	 -1	 -1	 +0.0924	 0.1169	 -0.0142
g0947453-340414	 146.93851	 -34.0705	 14730	 -1	 -1	 +0.0461	 0.1241	 -0.0169
g0947475-132450	 146.94780	 -13.4137	 10238	 -1	 -1	 +0.0798	 0.0987	 -0.0065
g0948060-141557	 147.02505	 -14.2659	 9878	 -1	 -1	 +0.0649	 0.1168	 -0.0122
g0949020-070817	 147.25815	 -7.1379	 4664	 -1	 -1	 +0.1090	 0.1080	 +0.0012
g0949079-144143	 147.28290	 -14.6953	 9938	 -1	 -1	 -0.1614	 0.1236	 -0.0142
g0949313-140347	 147.38025	 -14.0632	 12727	 -1	 -1	 -0.0599	 0.1379	 -0.0209
g0949324-140647	 147.38490	 -14.1131	 12907	 -1	 -1	 +0.0767	 0.0962	 -0.0081
g0949333-680055	 147.38864	 -68.0154	 4848	 -1	 -1	 +0.0260	 0.1025	 +0.0007
g0949471-051522	 147.44609	 -5.2560	 6313	 6593	 305	 -0.2652	 0.1410	 -0.0261
g0949516-135717	 147.46515	 -13.9547	 14706	 -1	 -1	 +0.0740	 0.1016	 -0.0094
g0949564-001353	 147.48495	 -0.2313	 11347	 -1	 -1	 +0.1155	 0.0960	 -0.0061
g0950085-050626	 147.53534	 -5.1071	 6134	 6593	 305	 -0.0165	 0.1035	 -0.0039
g0950180-144854	 147.57495	 -14.8150	 12487	 -1	 -1	 +0.0514	 0.1186	 -0.0162
g0950248-215146	 147.60331	 -21.8629	 8941	 -1	 -1	 +0.0496	 0.1271	 -0.0140
g0950318-211901	 147.63255	 -21.3169	 8852	 -1	 -1	 -0.0172	 0.1418	 -0.0260
g0951036-162613	 147.76515	 -16.4368	 11916	 -1	 -1	 -0.0563	 0.1279	 -0.0182
g0951043-160543	 147.76800	 -16.0954	 9548	 9758	 695	 +0.0238	 0.0942	 -0.0067
g0951162-063805	 147.81735	 -6.6348	 6404	 -1	 -1	 -0.1748	 0.1170	 -0.0148
g0951269-031943	 147.86190	 -3.3286	 11590	 -1	 -1	 -0.0042	 0.1236	 -0.0183
g0952044-045948	 148.01850	 -4.9967	 6584	 6593	 305	 +0.0133	 0.0979	 -0.0022
g0952048-160810	 148.01984	 -16.1362	 9459	 9758	 695	 -0.0073	 0.0969	 -0.0080
g0952151-094402	 148.06274	 -9.7339	 6015	 6088	 274	 -0.0676	 0.1429	 -0.0162
g0952206-155521	 148.08585	 -15.9226	 9219	 9758	 695	 -0.0143	 0.1108	 -0.0130
g0952261-192921	 148.10881	 -19.4892	 9245	 -1	 -1	 -0.0663	 0.1225	 -0.0180
g0952276-022439	 148.11510	 -2.4109	 11620	 -1	 -1	 +0.0471	 0.0999	 -0.0094
g0952330-215318	 148.13760	 -21.8882	 8762	 -1	 -1	 +0.0456	 0.1019	 -0.0061
g0952375-073714	 148.15620	 -7.6205	 5206	 -1	 -1	 +0.0404	 0.0947	 +0.0007
g0952547-155207	 148.22775	 -15.8685	 9699	 9758	 695	 -0.1746	 0.1210	 -0.0124
g0953031-160217	 148.26300	 -16.0381	 9699	 9758	 695	 +0.0699	 0.0923	 -0.0047
g0953135-154841	 148.30635	 -15.8113	 11018	 -1	 -1	 +0.1626	 0.1229	 -0.0112
g0953144-155841	 148.31009	 -15.9779	 9909	 9758	 695	 -0.0027	 0.0972	 -0.0081
g0953225-160145	 148.34385	 -16.0291	 9459	 9758	 695	 +0.0262	 0.1110	 -0.0120
g0953243-054831	 148.35105	 -5.8085	 15969	 -1	 -1	 -0.0185	 0.1261	 -0.0110
g0953280-160359	 148.36680	 -16.0664	 10089	 9758	 695	 -0.0732	 0.1267	 -0.0198
g0953318-061317	 148.38241	 -6.2215	 6495	 -1	 -1	 -0.0386	 0.1095	 -0.0059
g0953480-144121	 148.45006	 -14.6893	 9611	 -1	 -1	 +0.0217	 0.0961	 -0.0071
g0953538-155111	 148.47404	 -15.8530	 10119	 9758	 695	 +0.0828	 0.1023	 -0.0064
g0953552-175421	 148.48005	 -17.9057	 5291	 -1	 -1	 -0.2346	 0.1290	 -0.0187
g0954135-140709	 148.55626	 -14.1191	 9551	 -1	 -1	 +0.0284	 0.0926	 -0.0058
g0954295-011717	 148.62285	 -1.2881	 6254	 -1	 -1	 -0.0444	 0.1123	 -0.0059
g0954305-153420	 148.62689	 -15.5723	 9550	 9758	 695	 -0.0561	 0.1233	 -0.0183
g0954453-130138	 148.68869	 -13.0273	 12760	 -1	 -1	 -0.0773	 0.1908	 -0.0518
g0954590-340344	 148.74600	 -34.0621	 9247	 9110	 568	 -0.1143	 0.1067	 -0.0113
g0955016-184353	 148.75666	 -18.7314	 9367	 -1	 -1	 -0.0870	 0.1180	 -0.0158
g0955071-160407	 148.77975	 -16.0687	 9820	 9758	 695	 +0.0855	 0.1483	 -0.0241
g0955196-143755	 148.83164	 -14.6321	 9881	 9817	 625	 +0.1186	 0.1198	 -0.0098
g0955236-125437	 148.84845	 -12.9102	 9763	 9994	 688	 +0.0160	 0.1082	 -0.0115
g0955271-134751	 148.86284	 -13.7976	 9702	 9841	 674	 -0.0071	 0.0978	 -0.0085
g0955374-080538	 148.90560	 -8.0940	 14471	 -1	 -1	 +0.0446	 0.1054	 -0.0097
g0955381-152960	 148.90875	 -15.4999	 10001	 9758	 695	 -0.0273	 0.1140	 -0.0144
g0955535-032401	 148.97281	 -3.4002	 14980	 -1	 -1	 +0.0625	 0.1423	 -0.0262
g0955567-134514	 148.98615	 -13.7540	 9672	 9841	 674	 -0.0096	 0.1119	 -0.0132
g0956000-154516	 149.00010	 -15.7544	 12009	 -1	 -1	 -0.0511	 0.1663	 -0.0388
g0956138-125800	 149.05769	 -12.9668	 10003	 9994	 688	 +0.0531	 0.1090	 -0.0101
g0956208-143422	 149.08665	 -14.5727	 9852	 9817	 625	 +0.0554	 0.1017	 -0.0076
g0956297-162227	 149.12355	 -16.3741	 15936	 -1	 -1	 +0.0840	 0.1282	 -0.0190
g0956308-155905	 149.12835	 -15.9846	 15157	 -1	 -1	 -0.1776	 0.1214	 -0.0025
g0956357-155826	 149.14860	 -15.9738	 14977	 -1	 -1	 -0.0138	 0.1118	 -0.0077
g0956412-134128	 149.17155	 -13.6912	 9763	 9841	 674	 +0.1954	 0.1076	 -0.0030
g0956479-071047	 149.19960	 -7.1796	 6317	 -1	 -1	 +0.1600	 0.0972	 +0.0009
g0956582-151042	 149.24264	 -15.1784	 15248	 -1	 -1	 +0.1293	 0.1272	 -0.0200
g0957121-341437	 149.30039	 -34.2436	 9277	 -1	 -1	 -0.0308	 0.1081	 -0.0119
g0957132-031008	 149.30490	 -3.1688	 14921	 -1	 -1	 -0.0194	 0.1727	 -0.0398
g0957193-022458	 149.33041	 -2.4161	 14651	 -1	 -1	 -0.0040	 0.1287	 -0.0155
g0957239-192118	 149.34960	 -19.3550	 3792	 3995	 77	 +0.0742	 0.0994	 +0.0011
g0957415-215607	 149.42295	 -21.9353	 8555	 8569	 517	 +0.2556	 0.0967	 +0.0007
g0957441-061417	 149.43390	 -6.2381	 12853	 -1	 -1	 -0.0706	 0.1352	 -0.0180
g0957485-133535	 149.45220	 -13.5929	 9913	 9841	 674	 +0.0848	 0.0928	 -0.0044
g0957555-170604	 149.48145	 -17.1012	 15247	 -1	 -1	 -0.2304	 0.1315	 +0.0067
g0958002-830710	 149.50079	 -83.1195	 12018	 -1	 -1	 -0.0291	 0.1297	 -0.0196
g0958119-151155	 149.54940	 -15.1987	 9912	 -1	 -1	 +0.0326	 0.1115	 -0.0121
g0958150-213718	 149.56245	 -21.6216	 8526	 8569	 517	 +0.1050	 0.0954	 -0.0024
g0958170-162028	 149.57100	 -16.3411	 15997	 -1	 -1	 +0.0939	 0.1053	 -0.0100
g0958178-013953	 149.57415	 -1.6646	 14471	 -1	 -1	 +0.0741	 0.1286	 -0.0201
g0958403-381507	 149.66775	 -38.2520	 13313	 -1	 -1	 -0.0740	 0.1765	 -0.0419
g0958416-041951	 149.67346	 -4.3309	 15222	 -1	 -1	 +0.1942	 0.1224	 -0.0170
g0958531-302128	 149.72115	 -30.3577	 3113	 3096	 25	 +0.0216	 0.0968	 +0.0010
g0958567-184907	 149.73630	 -18.8185	 12607	 -1	 -1	 +0.0148	 0.1252	 -0.0184
g0959001-343050	 149.75055	 -34.5139	 9397	 -1	 -1	 +0.0115	 0.0943	 -0.0066
g0959055-134009	 149.77275	 -13.6691	 4518	 -1	 -1	 +0.0389	 0.1019	 +0.0010
g0959087-341331	 149.78610	 -34.2252	 2893	 -1	 -1	 +0.0623	 0.0987	 +0.0009
g0959300-122018	 149.87490	 -12.3383	 12523	 -1	 -1	 +0.2179	 0.1026	 -0.0057
g0959401-204715	 149.91720	 -20.7875	 4181	 -1	 -1	 +0.0018	 0.0955	 +0.0010
g0959497-025239	 149.95696	 -2.8774	 6708	 6600	 267	 +0.0533	 0.0938	 -0.0006
g0959594-011531	 149.99730	 -1.2587	 12373	 -1	 -1	 -0.0575	 0.1095	 -0.0096
g1000023-010344	 150.00960	 -1.0623	 14201	 -1	 -1	 +0.2683	 0.1201	 -0.0103
g1000034-400007	 150.01410	 -40.0019	 6953	 7023	 366	 -0.0131	 0.1114	 -0.0067
g1000045-121402	 150.01860	 -12.2339	 12523	 -1	 -1	 +0.1117	 0.0954	 -0.0076
g1000103-193719	 150.04290	 -19.6218	 4392	 3995	 77	 -0.0277	 0.0932	 +0.0010
g1000105-310656	 150.04380	 -31.1154	 11805	 11685	 917	 -0.0247	 0.0974	 -0.0081
g1000110-025834	 150.04575	 -2.9762	 6948	 6600	 267	 +0.0931	 0.1040	 -0.0003
g1000237-393946	 150.09885	 -39.6627	 7104	 7023	 366	 -0.0891	 0.1077	 -0.0093
g1000243-145036	 150.10109	 -14.8434	 15250	 -1	 -1	 +0.0294	 0.1026	 -0.0069
g1000270-025650	 150.11235	 -2.9472	 6948	 6600	 267	 -0.1509	 0.1087	 -0.0114
g1000306-075308	 150.12734	 -7.8856	 10726	 10545	 783	 +0.2389	 0.0953	 -0.0011
g1000307-020941	 150.12794	 -2.1613	 6408	 -1	 -1	 +0.0113	 0.1052	 -0.0026
g1000330-380841	 150.13740	 -38.1447	 12805	 -1	 -1	 -0.1019	 0.1088	 -0.0058
g1000387-074154	 150.16125	 -7.6984	 10546	 10545	 783	 +0.0096	 0.1068	 -0.0115
g1000440-381155	 150.18331	 -38.1986	 12835	 -1	 -1	 -0.0177	 0.1136	 -0.0121
g1000474-030045	 150.19770	 -3.0124	 6348	 6600	 267	 -0.0309	 0.1058	 -0.0047
g1001020-152148	 150.25845	 -15.3632	 15190	 -1	 -1	 +0.0962	 0.1104	 -0.0125
g1001169-180237	 150.32041	 -18.0435	 15067	 -1	 -1	 -0.1458	 0.1136	 -0.0022
g1001192-403656	 150.33015	 -40.6154	 6831	 -1	 -1	 -0.1109	 0.1030	 -0.0084
g1001384-063319	 150.41010	 -6.5552	 5270	 -1	 -1	 +0.1019	 0.0970	 +0.0010
g1001518-712848	 150.46575	 -71.4800	 7949	 -1	 -1	 +0.1341	 0.1320	 -0.0054
g1001529-000731	 150.47055	 -0.1252	 10184	 -1	 -1	 -0.0315	 0.1228	 -0.0180
g1002058-151754	 150.52410	 -15.2984	 9764	 9585	 653	 -0.0832	 0.1024	 -0.0099
g1002077-060457	 150.53205	 -6.0824	 10367	 -1	 -1	 -0.0649	 0.1160	 -0.0147
g1002463-153200	 150.69285	 -15.5334	 9824	 9585	 653	 -0.0514	 0.1350	 -0.0240
g1002496-154913	 150.70650	 -15.8203	 10124	 9585	 653	 +0.0987	 0.1216	 -0.0109
g1003029-090446	 150.76215	 -9.0794	 14625	 -1	 -1	 +0.0463	 0.1180	 -0.0146
g1003031-115757	 150.76291	 -11.9659	 14683	 -1	 -1	 +0.1116	 0.1059	 -0.0114
g1003040-151000	 150.76650	 -15.1667	 9375	 9585	 653	 +0.1295	 0.1100	 -0.0059
g1003040-372550	 150.76650	 -37.4305	 7352	 -1	 -1	 +0.0382	 0.0945	 -0.0022
g1003071-152834	 150.77954	 -15.4761	 8985	 9585	 653	 +0.0010	 0.0946	 -0.0072
g1003105-151119	 150.79395	 -15.1887	 9285	 9585	 653	 -0.0347	 0.1798	 -0.0542
g1003201-074819	 150.83370	 -7.8054	 13366	 -1	 -1	 -0.1072	 0.1182	 -0.0071
g1003250-155760	 150.85424	 -15.9666	 9944	 9585	 653	 -0.0149	 0.1184	 -0.0157
g1003252-821225	 150.85515	 -82.2069	 12624	 -1	 -1	 +0.0193	 0.1151	 -0.0142
g1003287-153005	 150.86939	 -15.5013	 10004	 9585	 653	 -0.0413	 0.1065	 -0.0113
g1003324-152760	 150.88500	 -15.4666	 9825	 9585	 653	 -0.1130	 0.1056	 -0.0106
g1003348-155801	 150.89506	 -15.9668	 9824	 9585	 653	 -0.0231	 0.1123	 -0.0134
g1003540-145044	 150.97485	 -14.8455	 9436	 9585	 653	 -0.2067	 0.1121	 -0.0077
g1004081-393104	 151.03395	 -39.5179	 9564	 9576	 596	 -0.3303	 0.1416	 -0.0090
g1004170-150535	 151.07085	 -15.0930	 15282	 -1	 -1	 -0.1293	 0.1280	 -0.0059
g1004239-054044	 151.09965	 -5.6788	 10398	 -1	 -1	 +0.1090	 0.0981	 -0.0057
g1004263-375258	 151.10940	 -37.8828	 12537	 -1	 -1	 +0.0500	 0.1566	 -0.0369
g1004344-142156	 151.14315	 -14.3656	 9136	 -1	 -1	 -0.0575	 0.1294	 -0.0213
g1004368-161536	 151.15335	 -16.2599	 9914	 -1	 -1	 +0.0301	 0.0991	 -0.0081
g1004385-092023	 151.16040	 -9.3398	 14415	 -1	 -1	 +0.1521	 0.1096	 -0.0126
g1005121-063758	 151.30035	 -6.6326	 5182	 5256	 189	 -0.0736	 0.1039	 -0.0024
g1005128-130639	 151.30350	 -13.1108	 14504	 -1	 -1	 +0.0909	 0.1192	 -0.0162
g1005254-421453	 151.35585	 -42.2480	 8836	 -1	 -1	 +0.0452	 0.1348	 -0.0174
g1005321-685256	 151.38391	 -68.8822	 8354	 -1	 -1	 -0.0903	 0.1098	 -0.0125
g1006100-394437	 151.54155	 -39.7436	 9474	 9576	 596	 +0.1365	 0.0919	 -0.0025
g1006158-392750	 151.56569	 -39.4639	 9475	 9576	 596	 -0.0676	 0.1406	 -0.0268
g1006290-062221	 151.62106	 -6.3726	 12887	 -1	 -1	 +0.1131	 0.1076	 -0.0117
g1006331-112552	 151.63785	 -11.4310	 14625	 -1	 -1	 -0.2237	 0.1656	 +0.0088
g1006345-220460	 151.64384	 -22.0832	 15874	 -1	 -1	 +0.0291	 0.1302	 -0.0165
g1006347-194716	 151.64444	 -19.7876	 14258	 -1	 -1	 -0.0825	 0.1194	 -0.0077
g1006370-045324	 151.65404	 -4.8901	 15945	 -1	 -1	 -0.1053	 0.1455	 -0.0107
g1006415-410706	 151.67295	 -41.1182	 3054	 -1	 -1	 +0.1288	 0.1086	 +0.0009
g1006432-071155	 151.67985	 -7.1987	 15466	 -1	 -1	 -0.2370	 0.1352	 +0.0126
g1006521-141805	 151.71704	 -14.3013	 14444	 -1	 -1	 -0.0071	 0.1250	 -0.0143
g1006535-154302	 151.72289	 -15.7173	 9166	 -1	 -1	 +0.0396	 0.0942	 -0.0052
g1006593-093726	 151.74690	 -9.6239	 12887	 -1	 -1	 +0.0263	 0.1079	 -0.0115
g1007005-141610	 151.75215	 -14.2695	 14264	 -1	 -1	 -0.0071	 0.1375	 -0.0208
g1007261-165141	 151.85865	 -16.8614	 14232	 -1	 -1	 -0.0252	 0.1237	 -0.0129
g1007378-135233	 151.90770	 -13.8758	 15644	 -1	 -1	 -0.3325	 0.1420	 +0.0882
g1007380-160453	 151.90845	 -16.0815	 14203	 -1	 -1	 -0.0309	 0.1238	 -0.0120
g1008088-153544	 152.03655	 -15.5955	 15942	 -1	 -1	 +0.1375	 0.1362	 -0.0241
g1008187-201008	 152.07780	 -20.1689	 8502	 -1	 -1	 +0.1026	 0.0934	 -0.0020
g1008276-145232	 152.11500	 -14.8756	 14564	 -1	 -1	 +0.1556	 0.1085	 -0.0120
g1008282-130803	 152.11726	 -13.1341	 15705	 -1	 -1	 -0.0933	 0.1510	 -0.0138
g1008334-131022	 152.13930	 -13.1729	 15645	 -1	 -1	 +0.2103	 0.1384	 -0.0250
g1008401-400537	 152.16690	 -40.0935	 5337	 5746	 237	 +0.1724	 0.1121	 +0.0011
g1008504-042760	 152.21010	 -4.4666	 15736	 -1	 -1	 +0.1357	 0.1297	 -0.0212
g1008520-124420	 152.21641	 -12.7388	 15555	 -1	 -1	 -0.1114	 0.1384	 -0.0093
g1008582-105423	 152.24250	 -10.9064	 14417	 -1	 -1	 +0.1816	 0.1393	 -0.0254
g1009033-111360	 152.26366	 -11.2332	 3864	 -1	 -1	 +0.1911	 0.0992	 +0.0009
g1009120-424055	 152.29995	 -42.6820	 10184	 -1	 -1	 -0.0157	 0.1087	 -0.0123
g1009199-163912	 152.33281	 -16.6534	 8867	 -1	 -1	 +0.0595	 0.1018	 -0.0058
g1009278-163741	 152.36595	 -16.6282	 8807	 -1	 -1	 +0.0319	 0.0993	 -0.0062
g1009440-390450	 152.43316	 -39.0805	 9537	 -1	 -1	 -0.2958	 0.1812	 -0.0270
g1009448-434653	 152.43660	 -43.7815	 10270	 -1	 -1	 -0.0490	 0.1036	 -0.0103
g1009486-403352	 152.45265	 -40.5643	 5575	 5746	 237	 -0.0544	 0.1237	 -0.0068
g1009588-071717	 152.49510	 -7.2881	 7793	 -1	 -1	 -0.0884	 0.1125	 -0.0130
g1010052-114641	 152.52181	 -11.7781	 9590	 -1	 -1	 +0.0126	 0.1003	 -0.0086
g1010085-023353	 152.53560	 -2.5647	 13098	 -1	 -1	 -0.0134	 0.1256	 -0.0173
g1010126-055731	 152.55270	 -5.9585	 15257	 -1	 -1	 -0.1006	 0.1080	 -0.0026
g1010387-411617	 152.66145	 -41.2713	 9770	 -1	 -1	 +0.0653	 0.1329	 -0.0185
g1010411-202105	 152.67105	 -20.3513	 9732	 -1	 -1	 +0.0314	 0.1569	 -0.0349
g1010456-204344	 152.68995	 -20.7290	 9672	 -1	 -1	 -0.1114	 0.1279	 -0.0193
g1010461-345041	 152.69219	 -34.8447	 3375	 -1	 -1	 +0.1356	 0.0989	 +0.0009
g1010517-230932	 152.71545	 -23.1589	 9848	 -1	 -1	 +0.1747	 0.1380	 -0.0106
g1010580-003010	 152.74155	 -0.5028	 14175	 -1	 -1	 +0.0894	 0.1042	 -0.0106
g1011144-215748	 152.81010	 -21.9633	 9730	 -1	 -1	 -0.0900	 0.1329	 -0.0218
g1011347-423442	 152.89470	 -42.5784	 12914	 -1	 -1	 -0.0478	 0.1154	 -0.0112
g1012118-023302	 153.04921	 -2.5506	 13129	 13297	 1081	 +0.0130	 0.1588	 -0.0360
g1012147-071248	 153.06135	 -7.2134	 12650	 -1	 -1	 +0.0120	 0.1033	 -0.0100
g1012426-032959	 153.17729	 -3.4998	 12530	 12679	 1057	 +0.0194	 0.1071	 -0.0113
g1012592-005333	 153.24675	 -0.8926	 13666	 13748	 1080	 +0.0785	 0.1325	 -0.0222
g1013001-172251	 153.25049	 -17.3809	 8957	 -1	 -1	 +0.0738	 0.0979	 -0.0046
g1013007-181303	 153.25305	 -18.2174	 16002	 -1	 -1	 +0.0686	 0.1558	 -0.0319
g1013008-023941	 153.25336	 -2.6613	 13309	 13297	 1081	 -0.0450	 0.1135	 -0.0094
g1013169-060145	 153.32055	 -6.0291	 8303	 -1	 -1	 +0.0132	 0.1204	 -0.0120
g1013181-023431	 153.32535	 -2.5754	 13159	 13297	 1081	 +0.1124	 0.1128	 -0.0137
g1013214-165225	 153.33900	 -16.8735	 15284	 -1	 -1	 -0.1148	 0.1163	 -0.0038
g1013217-080715	 153.34034	 -8.1208	 13340	 13387	 1131	 +0.0948	 0.0974	 -0.0087
g1013343-164917	 153.39314	 -16.8214	 15644	 -1	 -1	 +0.0022	 0.0991	 -0.0043
g1013343-390108	 153.39284	 -39.0188	 9479	 -1	 -1	 -0.0192	 0.1080	 -0.0118
g1013357-071945	 153.39869	 -7.3292	 13910	 -1	 -1	 +0.0416	 0.1691	 -0.0434
g1013404-350632	 153.41805	 -35.1088	 9251	 9170	 569	 -0.0803	 0.1214	 -0.0172
g1013429-345145	 153.42871	 -34.8626	 4725	 -1	 -1	 -0.0560	 0.1067	 -0.0007
g1013463-021228	 153.44296	 -2.2079	 13489	 13957	 1177	 -0.2889	 0.1399	 +0.0153
g1013492-201147	 153.45480	 -20.1964	 14680	 -1	 -1	 +0.1282	 0.1252	 -0.0190
g1013557-005310	 153.48195	 -0.8862	 12677	 13748	 1080	 -0.0056	 0.1164	 -0.0121
g1014185-110642	 153.57689	 -11.1117	 12920	 -1	 -1	 +0.0461	 0.1027	 -0.0100
g1014257-005219	 153.60705	 -0.8719	 14716	 13748	 1080	 -0.1073	 0.1065	 -0.0036
g1014268-172602	 153.61156	 -17.4338	 9048	 -1	 -1	 +0.1628	 0.1132	 -0.0037
g1014357-020248	 153.64891	 -2.0465	 14149	 13957	 1177	 -0.1086	 0.1224	 -0.0075
g1014357-110823	 153.64875	 -11.1398	 13010	 -1	 -1	 +0.0582	 0.1197	 -0.0167
g1014358-063748	 153.64891	 -6.6299	 12591	 -1	 -1	 +0.1938	 0.1237	 -0.0129
g1014537-230303	 153.72375	 -23.0507	 4183	 -1	 -1	 +0.0650	 0.1107	 +0.0012
g1015166-100427	 153.81929	 -10.0742	 12921	 -1	 -1	 -0.0156	 0.1359	 -0.0220
g1015269-130618	 153.86205	 -13.1050	 9082	 -1	 -1	 +0.1535	 0.1007	 -0.0024
g1015368-203850	 153.90345	 -20.6473	 3948	 3944	 80	 -0.1169	 0.0970	 +0.0002
g1015559-172501	 153.98280	 -17.4169	 15074	 -1	 -1	 -0.0877	 0.1075	 -0.0033
g1016236-433658	 154.09844	 -43.6161	 13271	 -1	 -1	 +0.0226	 0.0979	 -0.0078
g1016252-105855	 154.10475	 -10.9818	 16069	 -1	 -1	 -0.1878	 0.1720	 +0.0144
g1016344-171549	 154.14315	 -17.2635	 15195	 -1	 -1	 -0.0213	 0.1099	 -0.0065
g1016398-105959	 154.16565	 -10.9996	 16069	 -1	 -1	 +0.1354	 0.1097	 -0.0123
g1016545-055214	 154.22715	 -5.8704	 11872	 -1	 -1	 +0.1114	 0.0972	 -0.0075
g1017119-075741	 154.29930	 -7.9614	 12802	 -1	 -1	 +0.0702	 0.1224	 -0.0180
g1017155-075350	 154.31475	 -7.8973	 12832	 -1	 -1	 -0.0945	 0.1266	 -0.0119
g1017181-281447	 154.32539	 -28.2464	 13318	 13279	 1140	 +0.0398	 0.1191	 -0.0160
g1017200-021946	 154.33321	 -2.3294	 14689	 14420	 1208	 -0.0121	 0.1286	 -0.0152
g1017394-021128	 154.41404	 -2.1910	 14300	 14420	 1208	 +0.0590	 0.1273	 -0.0192
g1017401-130448	 154.41720	 -13.0801	 9173	 9253	 602	 -0.1063	 0.1343	 -0.0229
g1017490-072423	 154.45426	 -7.4062	 13012	 -1	 -1	 -0.0544	 0.1178	 -0.0112
g1017538-003653	 154.47405	 -0.6148	 10461	 10460	 768	 -0.0473	 0.1327	 -0.0224
g1017590-344813	 154.49565	 -34.8036	 13151	 -1	 -1	 +0.0668	 0.1063	 -0.0114
g1018059-270009	 154.52445	 -27.0026	 13201	 13187	 1126	 -0.2002	 0.1773	 -0.0159
g1018080-040903	 154.53331	 -4.1508	 12052	 12351	 1044	 +0.0136	 0.1004	 -0.0091
g1018102-130706	 154.54245	 -13.1183	 9323	 9253	 602	 -0.0254	 0.0987	 -0.0089
g1018173-181431	 154.57200	 -18.2419	 15284	 15257	 1220	 +0.1272	 0.1243	 -0.0185
g1018180-104646	 154.57515	 -10.7794	 12322	 -1	 -1	 +0.0681	 0.0983	 -0.0088
g1018215-341515	 154.58955	 -34.2542	 12943	 -1	 -1	 -0.0332	 0.1151	 -0.0114
g1018297-184530	 154.62360	 -18.7584	 14954	 -1	 -1	 -0.1262	 0.1105	 -0.0027
g1018325-005932	 154.63544	 -0.9923	 15077	 -1	 -1	 +0.0135	 0.1117	 -0.0091
g1018366-175857	 154.65225	 -17.9825	 3862	 -1	 -1	 +0.0719	 0.0979	 +0.0011
g1018382-181950	 154.65915	 -18.3305	 15494	 15257	 1220	 +0.0872	 0.1042	 -0.0103
g1018422-181342	 154.67580	 -18.2284	 15344	 15257	 1220	 +0.0132	 0.1003	 -0.0054
g1018435-281718	 154.68135	 -28.2883	 12688	 13279	 1140	 +0.0758	 0.1242	 -0.0186
g1018442-364115	 154.68405	 -36.6875	 4781	 -1	 -1	 +0.0899	 0.1094	 +0.0011
g1019030-131405	 154.76234	 -13.2348	 8783	 9253	 602	 +0.0104	 0.1446	 -0.0273
g1019030-350830	 154.76250	 -35.1417	 9193	 -1	 -1	 +0.0666	 0.1238	 -0.0124
g1019153-032351	 154.81366	 -3.3974	 14481	 14840	 1274	 +0.0718	 0.1574	 -0.0359
g1019179-715646	 154.82444	 -71.9461	 5520	 -1	 -1	 -0.1232	 0.1001	 -0.0046
g1019281-175719	 154.86704	 -17.9552	 8899	 -1	 -1	 +0.0265	 0.1085	 -0.0091
g1019443-733458	 154.93455	 -73.5828	 11986	 -1	 -1	 +0.1167	 0.1292	 -0.0195
g1019468-693057	 154.94491	 -69.5157	 12819	 -1	 -1	 -0.0163	 0.1801	 -0.0496
g1019494-195719	 154.95585	 -19.9554	 7248	 -1	 -1	 +0.2120	 0.1017	 +0.0009
g1019593-113643	 154.99725	 -11.6118	 12082	 12238	 1000	 +0.1744	 0.1114	 -0.0095
g1020024-213107	 155.01015	 -21.5186	 4068	 4024	 82	 +0.0054	 0.0955	 +0.0011
g1020080-214143	 155.03356	 -21.6953	 3918	 4024	 82	 -0.0688	 0.0955	 +0.0007
g1020104-085429	 155.04315	 -8.9081	 13193	 -1	 -1	 +0.0228	 0.1056	 -0.0106
g1020233-045909	 155.09700	 -4.9859	 12443	 12173	 1012	 -0.0869	 0.1612	 -0.0337
g1020245-402407	 155.10195	 -40.4021	 7618	 7653	 414	 -0.0893	 0.0962	 -0.0074
g1020353-043705	 155.14695	 -4.6181	 12083	 12173	 1012	 -0.0364	 0.1288	 -0.0189
g1020436-043354	 155.18176	 -4.5651	 11814	 12173	 1012	 +0.0119	 0.1143	 -0.0142
g1020473-044415	 155.19691	 -4.7376	 11874	 12173	 1012	 +0.0723	 0.1391	 -0.0266
g1020492-093511	 155.20484	 -9.5863	 11214	 -1	 -1	 -0.0235	 0.1076	 -0.0117
g1021351-341601	 155.39610	 -34.2668	 3170	 -1	 -1	 +0.3084	 0.0972	 +0.0005
g1021377-041847	 155.40690	 -4.3129	 12084	 12173	 1012	 +0.0523	 0.1200	 -0.0169
g1021452-182440	 155.43840	 -18.4110	 8869	 -1	 -1	 +0.1032	 0.1372	 -0.0128
g1021531-072109	 155.47125	 -7.3524	 15742	 -1	 -1	 -0.0718	 0.1697	 -0.0226
g1022071-113505	 155.52946	 -11.5846	 11364	 -1	 -1	 -0.0850	 0.0997	 -0.0067
g1022087-050426	 155.53635	 -5.0738	 12084	 12173	 1012	 +0.1870	 0.1274	 -0.0141
g1022096-053637	 155.53980	 -5.6102	 11335	 -1	 -1	 -0.2227	 0.1783	 -0.0252
g1022361-033712	 155.65065	 -3.6200	 9715	 -1	 -1	 -0.0850	 0.1030	 -0.0101
g1023039-033715	 155.76615	 -3.6209	 9805	 -1	 -1	 -0.0847	 0.1004	 -0.0092
g1023537-171736	 155.97390	 -17.2934	 8332	 8539	 474	 -0.0243	 0.1276	 -0.0182
g1024020-192122	 156.00841	 -19.3560	 15135	 -1	 -1	 +0.1690	 0.1099	 -0.0127
g1024203-264336	 156.08445	 -26.7267	 11195	 11010	 806	 -0.1704	 0.1964	 -0.0543
g1024325-361620	 156.13515	 -36.2723	 10390	 -1	 -1	 -0.0331	 0.1215	 -0.0175
g1024570-172604	 156.23744	 -17.4344	 8542	 8539	 474	 +0.0366	 0.0989	 -0.0054
g1024591-172536	 156.24616	 -17.4266	 8572	 8539	 474	 +0.1521	 0.1134	 -0.0030
g1025448-091946	 156.43650	 -9.3295	 16012	 -1	 -1	 -0.0026	 0.1691	 -0.0350
g1026082-201407	 156.53400	 -20.2353	 5990	 -1	 -1	 +0.0186	 0.1125	 -0.0021
g1026095-203415	 156.53940	 -20.5708	 12555	 -1	 -1	 +0.2576	 0.1233	 -0.0084
g1026138-145752	 156.55769	 -14.9644	 11093	 -1	 -1	 -0.0737	 0.1180	 -0.0147
g1026215-023720	 156.58935	 -2.6222	 5819	 5938	 251	 +0.0163	 0.0926	 -0.0003
g1026286-035457	 156.61935	 -3.9157	 11905	 -1	 -1	 +0.0086	 0.1122	 -0.0134
g1026422-020711	 156.67605	 -2.1197	 15742	 -1	 -1	 -0.0930	 0.1131	 -0.0035
g1027311-011929	 156.87944	 -1.3248	 10915	 -1	 -1	 +0.0063	 0.1072	 -0.0117
g1027338-034110	 156.89070	 -3.6860	 9267	 9356	 618	 -0.0369	 0.1127	 -0.0136
g1027355-030319	 156.89775	 -3.0552	 15023	 -1	 -1	 -0.0347	 0.1102	 -0.0063
g1027390-190256	 156.91260	 -19.0490	 14566	 -1	 -1	 +0.1317	 0.1579	 -0.0380
g1027494-144659	 156.95595	 -14.7830	 12113	 -1	 -1	 -0.2262	 0.1549	 -0.0130
g1028056-034422	 157.02315	 -3.7396	 11786	 -1	 -1	 -0.1837	 0.1409	 -0.0130
g1028240-353147	 157.09980	 -35.5297	 2779	 3016	 18	 -0.2787	 0.1541	 -0.0100
g1028465-421955	 157.19370	 -42.3320	 6264	 6143	 261	 -0.0487	 0.1068	 -0.0045
g1029301-034537	 157.37520	 -3.7602	 9568	 9208	 565	 +0.0378	 0.0954	 -0.0057
g1029410-211115	 157.42095	 -21.1876	 14834	 -1	 -1	 +0.0122	 0.1306	 -0.0177
g1029484-352508	 157.45171	 -35.4188	 3349	 3016	 18	 -0.2050	 0.1024	 +0.0005
g1029571-351328	 157.48770	 -35.2244	 4129	 3016	 18	 +0.0597	 0.0992	 +0.0009
g1029582-143806	 157.49250	 -14.6351	 15561	 -1	 -1	 -0.0307	 0.1414	 -0.0166
g1030027-145907	 157.51110	 -14.9852	 15861	 -1	 -1	 +0.1296	 0.1197	 -0.0166
g1030292-353638	 157.62149	 -35.6106	 2749	 3016	 18	 -0.0908	 0.0974	 +0.0011
g1031223-033317	 157.84275	 -3.5547	 11427	 -1	 -1	 -0.2853	 0.1381	 -0.0053
g1031477-024159	 157.94865	 -2.6998	 11726	 -1	 -1	 -0.0314	 0.1278	 -0.0192
g1032019-123145	 158.00775	 -12.5291	 9058	 9176	 531	 -0.1678	 0.1498	 -0.0292
g1032123-091420	 158.05140	 -9.2390	 9569	 -1	 -1	 +0.0868	 0.0922	 -0.0041
g1032128-012936	 158.05319	 -1.4934	 12026	 -1	 -1	 +0.2142	 0.1364	 -0.0146
g1032166-050221	 158.06910	 -5.0390	 9119	 -1	 -1	 -0.0571	 0.0994	 -0.0091
g1032438-123814	 158.18265	 -12.6372	 9208	 9176	 531	 -0.0291	 0.1006	 -0.0091
g1032454-124302	 158.18925	 -12.7172	 9178	 9176	 531	 +0.0999	 0.1254	 -0.0106
g1032538-063026	 158.22420	 -6.5073	 5312	 -1	 -1	 -0.0602	 0.0924	 -0.0010
g1033073-214750	 158.28030	 -21.7973	 14834	 -1	 -1	 -0.0541	 0.1816	 -0.0386
g1033117-124018	 158.29890	 -12.6718	 9478	 9176	 531	 +0.1666	 0.1130	 -0.0038
g1033301-265351	 158.37524	 -26.8975	 3912	 4032	 175	 +0.0452	 0.0986	 +0.0011
g1033358-272716	 158.39941	 -27.4544	 3731	 -1	 -1	 +0.0442	 0.0982	 +0.0011
g1033571-081433	 158.48775	 -8.2426	 5312	 -1	 -1	 -0.0209	 0.0979	 -0.0004
g1034357-283405	 158.64870	 -28.5681	 3878	 4032	 175	 -0.0612	 0.1011	 +0.0007
g1035223-814442	 158.84281	 -81.7450	 11819	 -1	 -1	 +0.1902	 0.1274	 -0.0128
g1035332-131441	 158.88825	 -13.2446	 16073	 -1	 -1	 -0.0195	 0.1287	 -0.0113
g1035353-424422	 158.89695	 -42.7393	 10551	 -1	 -1	 -0.0560	 0.1755	 -0.0491
g1035485-435426	 158.95185	 -43.9071	 6559	 6468	 319	 -0.0114	 0.1062	 -0.0037
g1036104-432245	 159.04335	 -43.3793	 6291	 6468	 319	 -0.1232	 0.0984	 -0.0067
g1036118-270944	 159.04920	 -27.1622	 4301	 4032	 175	 +0.0268	 0.0945	 +0.0011
g1036152-082002	 159.06331	 -8.3339	 5313	 -1	 -1	 +0.1001	 0.0924	 +0.0010
g1036160-124332	 159.06645	 -12.7256	 15984	 -1	 -1	 +0.1086	 0.1186	 -0.0153
g1036325-280349	 159.13560	 -28.0637	 4749	 4032	 175	 +0.0494	 0.1128	 +0.0012
g1036347-281252	 159.14460	 -28.2146	 4059	 4032	 175	 -0.0553	 0.1152	 +0.0004
g1036428-273140	 159.17835	 -27.5279	 4211	 -1	 -1	 +0.0911	 0.0956	 +0.0011
g1036453-111654	 159.18885	 -11.2815	 16644	 15848	 1419	 -0.0346	 0.1095	 -0.0045
g1036546-173709	 159.22754	 -17.6191	 10523	 -1	 -1	 -0.1803	 0.1380	 -0.0170
g1036578-173945	 159.24060	 -17.6625	 11483	 -1	 -1	 +0.0596	 0.1008	 -0.0096
g1037060-074620	 159.27495	 -7.7722	 9181	 9080	 533	 -0.0892	 0.1166	 -0.0156
g1037109-093641	 159.29551	 -9.6113	 9390	 -1	 -1	 +0.0853	 0.1028	 -0.0060
g1037163-112730	 159.31769	 -11.4583	 16105	 15848	 1419	 +0.0542	 0.1078	 -0.0090
g1037327-432208	 159.38624	 -43.3690	 6561	 6468	 319	 +0.0182	 0.1045	 -0.0024
g1037361-072615	 159.40051	 -7.4375	 9151	 9080	 533	 -0.0609	 0.1222	 -0.0178
g1037373-273539	 159.40546	 -27.5941	 4241	 4032	 175	 +0.0653	 0.0979	 +0.0011
g1037404-064449	 159.41834	 -6.7470	 9211	 9080	 533	 -0.0279	 0.1061	 -0.0110
g1037544-071220	 159.47639	 -7.2055	 8881	 9080	 533	 -0.0251	 0.1070	 -0.0111
g1038092-113310	 159.53835	 -11.5529	 15835	 15848	 1419	 -0.1237	 0.1390	 -0.0076
g1038115-171237	 159.54811	 -17.2103	 11424	 -1	 -1	 +0.0662	 0.1019	 -0.0096
g1038234-164556	 159.59760	 -16.7656	 13283	 -1	 -1	 -0.0328	 0.1170	 -0.0117
g1038242-465512	 159.60091	 -46.9200	 14792	 -1	 -1	 +0.1431	 0.1052	 -0.0111
g1038589-070308	 159.74535	 -7.0522	 9001	 9080	 533	 -0.0054	 0.0971	 -0.0074
g1039016-414201	 159.75690	 -41.7003	 12953	 -1	 -1	 -0.0425	 0.1056	 -0.0077
g1039115-164911	 159.79800	 -16.8196	 13433	 -1	 -1	 +0.1230	 0.1184	 -0.0159
g1039370-103219	 159.90420	 -10.5386	 9121	 -1	 -1	 +0.1503	 0.1028	 -0.0027
g1039542-430746	 159.97560	 -43.1296	 13488	 -1	 -1	 +0.1404	 0.0994	 -0.0088
g1040146-461942	 160.06064	 -46.3284	 6340	 -1	 -1	 -0.0362	 0.0941	 -0.0025
g1040332-461127	 160.13821	 -46.1909	 6881	 -1	 -1	 +0.0667	 0.0931	 -0.0007
g1040380-141520	 160.15845	 -14.2556	 16074	 -1	 -1	 +0.1246	 0.1034	 -0.0102
g1040503-275758	 160.20960	 -27.9660	 4780	 4032	 175	 +0.0577	 0.1095	 +0.0012
g1040551-795911	 160.22970	 -79.9865	 11650	 -1	 -1	 +0.1161	 0.1232	 -0.0160
g1041014-112704	 160.25579	 -11.4511	 15446	 -1	 -1	 -0.0932	 0.1065	 -0.0026
g1041117-011434	 160.29855	 -1.2426	 12088	 -1	 -1	 -0.1562	 0.1116	 -0.0055
g1041130-830903	 160.30425	 -83.1509	 12200	 -1	 -1	 +0.2308	 0.1141	 -0.0069
g1041131-024811	 160.30455	 -2.8029	 6632	 -1	 -1	 +0.0706	 0.0952	 -0.0004
g1041171-175145	 160.32105	 -17.8624	 6387	 -1	 -1	 -0.1255	 0.0978	 -0.0064
g1041211-171427	 160.33801	 -17.2408	 12533	 -1	 -1	 +0.0825	 0.1114	 -0.0133
g1041409-171326	 160.42035	 -17.2239	 9236	 -1	 -1	 -0.0477	 0.1409	 -0.0276
g1042252-445309	 160.60500	 -44.8859	 6166	 6401	 298	 +0.1842	 0.1007	 +0.0010
g1042263-174846	 160.60935	 -17.8129	 15591	 -1	 -1	 +0.0753	 0.1058	 -0.0098
g1042378-454756	 160.65735	 -45.7990	 6613	 -1	 -1	 -0.3628	 0.1341	 -0.0166
g1042489-175000	 160.70370	 -17.8333	 15291	 -1	 -1	 -0.1075	 0.1199	 -0.0055
g1042517-455102	 160.71540	 -45.8506	 6732	 -1	 -1	 -0.0698	 0.1327	 -0.0158
g1043078-124717	 160.78259	 -12.7880	 12838	 -1	 -1	 -0.0792	 0.1135	 -0.0083
g1043163-122105	 160.81786	 -12.3514	 16106	 -1	 -1	 -0.1308	 0.1116	 -0.0018
g1043401-441325	 160.91701	 -44.2236	 6529	 -1	 -1	 +0.1523	 0.0972	 +0.0008
g1043487-023140	 160.95300	 -2.5278	 11369	 -1	 -1	 +0.0214	 0.1265	 -0.0195
g1044005-085148	 161.00191	 -8.8632	 9032	 9029	 514	 -0.0857	 0.0996	 -0.0093
g1044047-093029	 161.01960	 -9.5081	 15957	 -1	 -1	 -0.2107	 0.1186	 +0.0052
g1044162-111433	 161.06745	 -11.2426	 8851	 -1	 -1	 -0.0021	 0.0990	 -0.0072
g1044169-403621	 161.07060	 -40.6058	 14037	 -1	 -1	 -0.1257	 0.1072	 -0.0029
g1044259-252237	 161.10795	 -25.3770	 4787	 4774	 143	 -0.0523	 0.0953	 +0.0000
g1044269-085401	 161.11200	 -8.9002	 8582	 9029	 514	 -0.0852	 0.0970	 -0.0084
g1044307-141852	 161.12791	 -14.3146	 8820	 -1	 -1	 -0.0523	 0.0949	 -0.0077
g1044498-160728	 161.20740	 -16.1245	 7949	 8239	 457	 -0.1721	 0.1059	 -0.0109
g1044510-465401	 161.21235	 -46.9002	 14253	 -1	 -1	 +0.0691	 0.1012	 -0.0094
g1044552-464509	 161.22990	 -46.7526	 14074	 -1	 -1	 +0.1467	 0.1334	 -0.0231
g1044597-462615	 161.24866	 -46.4374	 12156	 -1	 -1	 +0.2282	 0.1018	 -0.0045
g1045125-075745	 161.30206	 -7.9626	 9722	 -1	 -1	 -0.2250	 0.1605	 -0.0282
g1045259-161917	 161.35800	 -16.3215	 8278	 8239	 457	 -0.0931	 0.1375	 -0.0255
g1045430-161540	 161.42910	 -16.2610	 8248	 8239	 457	 +0.0756	 0.1143	 -0.0060
g1045558-194307	 161.48234	 -19.7185	 11902	 -1	 -1	 -0.0066	 0.1435	 -0.0279
g1046050-451938	 161.52075	 -45.3273	 5776	 6098	 270	 +0.1172	 0.1234	 -0.0001
g1046130-442925	 161.55406	 -44.4904	 12404	 -1	 -1	 +0.0550	 0.1367	 -0.0250
g1046217-021714	 161.59065	 -2.2871	 11160	 11152	 861	 +0.0954	 0.0941	 -0.0061
g1046506-155840	 161.71080	 -15.9777	 8339	 8239	 457	 +0.0791	 0.1045	 -0.0041
g1047180-100331	 161.82495	 -10.0587	 8912	 -1	 -1	 -0.2097	 0.1394	 -0.0223
g1047328-473124	 161.88645	 -47.5234	 12392	 -1	 -1	 +0.1435	 0.1179	 -0.0138
g1047447-002238	 161.93610	 -0.3773	 11938	 -1	 -1	 +0.1172	 0.1255	 -0.0175
g1047499-295239	 161.95785	 -29.8776	 12122	 -1	 -1	 +0.1140	 0.1311	 -0.0204
g1048042-171738	 162.01756	 -17.2938	 6389	 6452	 325	 -0.0364	 0.1134	 -0.0063
g1048044-122830	 162.01846	 -12.4749	 5074	 -1	 -1	 -0.0524	 0.0988	 -0.0007
g1048048-015539	 162.01980	 -1.9274	 11580	 -1	 -1	 +0.1421	 0.1094	 -0.0091
g1048068-182141	 162.02836	 -18.3613	 11964	 -1	 -1	 +0.1948	 0.1056	 -0.0063
g1048214-144751	 162.08925	 -14.7974	 8310	 8313	 458	 -0.0005	 0.1071	 -0.0084
g1048238-443758	 162.09899	 -44.6327	 13813	 -1	 -1	 +0.0452	 0.1325	 -0.0217
g1048421-471527	 162.17566	 -47.2574	 12034	 -1	 -1	 -0.1004	 0.1416	 -0.0216
g1048433-471720	 162.18045	 -47.2888	 12243	 -1	 -1	 -0.0288	 0.1053	 -0.0096
g1049067-153810	 162.27765	 -15.6360	 8100	 -1	 -1	 +0.0657	 0.1117	 -0.0057
g1049093-293120	 162.28859	 -29.5222	 10204	 -1	 -1	 +0.0572	 0.0985	 -0.0075
g1049190-830710	 162.32911	 -83.1193	 12260	 -1	 -1	 -0.0186	 0.1098	 -0.0116
g1049249-002548	 162.35370	 -0.4299	 11968	 -1	 -1	 -0.0062	 0.1043	 -0.0104
g1049511-421936	 162.46274	 -42.3266	 9295	 -1	 -1	 +0.0686	 0.1085	 -0.0079
g1050017-015203	 162.50700	 -1.8675	 11580	 -1	 -1	 +0.1247	 0.1200	 -0.0140
g1050180-120631	 162.57495	 -12.1087	 4955	 5026	 129	 +0.1012	 0.0954	 +0.0011
g1050251-453434	 162.60449	 -45.5762	 14079	 -1	 -1	 -0.0414	 0.1717	 -0.0387
g1050261-125042	 162.60870	 -12.8451	 5314	 5026	 129	 -0.0001	 0.0957	 +0.0005
g1050332-472043	 162.63840	 -47.3452	 12183	 -1	 -1	 +0.0280	 0.1739	 -0.0488
g1050344-125116	 162.64350	 -12.8543	 4834	 5026	 129	 -0.1295	 0.1081	 -0.0045
g1050353-125350	 162.64695	 -12.8971	 5344	 5026	 129	 +0.0090	 0.0970	 +0.0005
g1050527-124322	 162.71941	 -12.7226	 8462	 -1	 -1	 -0.2513	 0.1584	 -0.0314
g1050577-122654	 162.74025	 -12.4484	 4805	 5026	 129	 -0.0575	 0.1016	 -0.0010
g1051173-122409	 162.82230	 -12.4024	 4775	 5026	 129	 +0.0193	 0.0940	 +0.0007
g1051386-092643	 162.91080	 -9.4454	 16078	 -1	 -1	 -0.2294	 0.1284	 +0.0112
g1051485-055109	 162.95189	 -5.8526	 13590	 -1	 -1	 +0.0394	 0.1411	 -0.0259
g1052149-005720	 163.06200	 -0.9555	 15026	 -1	 -1	 -0.1553	 0.1218	 -0.0035
g1052204-065159	 163.08495	 -6.8664	 15539	 -1	 -1	 -0.0160	 0.1483	 -0.0224
g1052313-075537	 163.13039	 -7.9269	 8584	 -1	 -1	 +0.0969	 0.0922	 -0.0023
g1052377-450946	 163.15680	 -45.1627	 5927	 -1	 -1	 +0.1085	 0.1052	 +0.0006
g1052447-074551	 163.18605	 -7.7641	 8614	 -1	 -1	 -0.0797	 0.1278	 -0.0206
g1052529-450608	 163.22024	 -45.1023	 12463	 -1	 -1	 -0.1898	 0.1451	 -0.0116
g1053016-073328	 163.25685	 -7.5578	 16109	 15841	 1439	 +0.0428	 0.1391	 -0.0223
g1053060-401945	 163.27485	 -40.3291	 5136	 5202	 182	 +0.0300	 0.0915	 +0.0007
g1053237-414627	 163.34865	 -41.7740	 12955	 -1	 -1	 -0.0464	 0.1148	 -0.0106
g1053504-114332	 163.45995	 -11.7256	 8583	 -1	 -1	 -0.0633	 0.1028	 -0.0101
g1054024-462447	 163.51019	 -46.4130	 14586	 -1	 -1	 -0.0866	 0.1320	 -0.0106
g1054141-112418	 163.55865	 -11.4051	 8553	 -1	 -1	 +0.1729	 0.0908	 -0.0003
g1054209-471714	 163.58716	 -47.2872	 14972	 -1	 -1	 +0.0163	 0.1450	 -0.0241
g1054247-464427	 163.60275	 -46.7409	 4661	 -1	 -1	 -0.0133	 0.1161	 -0.0000
g1054381-054212	 163.65870	 -5.7034	 14250	 -1	 -1	 +0.1282	 0.1123	 -0.0137
g1054447-480708	 163.68645	 -48.1188	 14039	 -1	 -1	 +0.1802	 0.1186	 -0.0147
g1054554-423631	 163.73085	 -42.6086	 12802	 -1	 -1	 -0.0498	 0.1222	 -0.0136
g1054559-101620	 163.73310	 -10.2722	 14280	 -1	 -1	 +0.0534	 0.1134	 -0.0131
g1055044-053946	 163.76834	 -5.6628	 11972	 -1	 -1	 -0.0837	 0.1811	 -0.0476
g1055129-065121	 163.80391	 -6.8557	 16409	 15910	 1429	 -0.0896	 0.1283	 -0.0072
g1055178-795907	 163.82415	 -79.9853	 13239	 -1	 -1	 +0.0399	 0.1198	 -0.0162
g1055246-080809	 163.85234	 -8.1358	 14580	 -1	 -1	 -0.0666	 0.1443	 -0.0169
g1056483-153534	 164.20125	 -15.5927	 8011	 -1	 -1	 +0.1734	 0.1268	 -0.0024
g1056577-141802	 164.24040	 -14.3006	 4954	 -1	 -1	 +0.0471	 0.0978	 +0.0009
g1057041-062854	 164.26695	 -6.4816	 15000	 -1	 -1	 +0.0761	 0.1351	 -0.0226
g1057057-483941	 164.27370	 -48.6614	 5043	 -1	 -1	 +0.0540	 0.0957	 +0.0009
g1057086-060229	 164.28570	 -6.0413	 14131	 -1	 -1	 +0.0537	 0.1247	 -0.0181
g1057296-471912	 164.37345	 -47.3201	 14702	 -1	 -1	 +0.0054	 0.1254	 -0.0153
g1057341-474351	 164.39190	 -47.7308	 5917	 -1	 -1	 +0.0626	 0.1236	 -0.0013
g1057475-475034	 164.44799	 -47.8428	 6006	 -1	 -1	 +0.0274	 0.0967	 -0.0005
g1057508-200006	 164.46150	 -20.0016	 4228	 -1	 -1	 +0.0786	 0.0956	 +0.0011
g1058001-182540	 164.50065	 -18.4276	 11605	 -1	 -1	 +0.1595	 0.1179	 -0.0111
g1058039-061538	 164.51610	 -6.2606	 14700	 -1	 -1	 +0.0921	 0.0989	 -0.0087
g1058424-465246	 164.67660	 -46.8795	 14704	 -1	 -1	 -0.2141	 0.1519	 +0.0019
g1058496-070243	 164.70675	 -7.0451	 15270	 15106	 1326	 -0.0263	 0.1110	 -0.0067
g1059217-432824	 164.84040	 -43.4733	 5304	 -1	 -1	 +0.0394	 0.1164	 -0.0001
g1059292-462220	 164.87160	 -46.3721	 14586	 -1	 -1	 +0.2033	 0.1250	 -0.0173
g1059299-145142	 164.87474	 -14.8616	 7892	 -1	 -1	 -0.1577	 0.1297	 -0.0210
g1059311-064050	 164.87969	 -6.6805	 9484	 9670	 636	 -0.0979	 0.1640	 -0.0405
g1059378-065309	 164.90730	 -6.8858	 14790	 15106	 1326	 +0.1677	 0.1086	 -0.0122
g1059481-064002	 164.95035	 -6.6673	 15120	 15106	 1326	 -0.0537	 0.1208	 -0.0081
g1100027-432917	 165.01110	 -43.4879	 12679	 -1	 -1	 +0.0507	 0.1266	 -0.0197
g1100235-484404	 165.09765	 -48.7344	 14876	 -1	 -1	 +0.0108	 0.1194	 -0.0121
g1100360-000045	 165.15015	 -0.0124	 11850	 -1	 -1	 -0.0039	 0.1251	 -0.0187
g1100364-085638	 165.15181	 -8.9439	 8735	 -1	 -1	 +0.1218	 0.1137	 -0.0049
g1100394-151027	 165.16409	 -15.1741	 15866	 -1	 -1	 -0.0450	 0.1677	 -0.0261
g1100467-002349	 165.19455	 -0.3970	 13528	 -1	 -1	 +0.0416	 0.1088	 -0.0119
g1100496-100652	 165.20639	 -10.1143	 12032	 -1	 -1	 +0.0054	 0.1217	 -0.0173
g1100599-140220	 165.24945	 -14.0387	 4385	 4932	 110	 +0.0543	 0.0956	 +0.0010
g1101190-475156	 165.32910	 -47.8654	 15180	 -1	 -1	 -0.1277	 0.1457	 -0.0105
g1101272-004306	 165.36345	 -0.7183	 13648	 -1	 -1	 -0.0580	 0.1102	 -0.0069
g1101442-065138	 165.43395	 -6.8604	 9814	 9670	 636	 +0.1145	 0.1215	 -0.0099
g1101487-471351	 165.45314	 -47.2309	 15003	 -1	 -1	 -0.0577	 0.1463	 -0.0171
g1101525-423133	 165.46875	 -42.5259	 12683	 -1	 -1	 -0.1705	 0.1725	 -0.0232
g1101563-472951	 165.48464	 -47.4976	 15092	 -1	 -1	 +0.0711	 0.1525	 -0.0323
g1102039-093206	 165.51616	 -9.5349	 8345	 -1	 -1	 +0.1143	 0.1122	 -0.0041
g1102099-465541	 165.54135	 -46.9281	 15574	 -1	 -1	 -0.2755	 0.1304	 +0.0236
g1102246-064207	 165.60240	 -6.7020	 9424	 9670	 636	 +0.1164	 0.1424	 -0.0177
g1102490-465351	 165.70395	 -46.8975	 15544	 -1	 -1	 +0.1799	 0.0987	 -0.0088
g1102599-013250	 165.74970	 -1.5471	 11222	 -1	 -1	 -0.2223	 0.1445	 -0.0136
g1103018-173518	 165.75736	 -17.5884	 8189	 -1	 -1	 -0.1958	 0.1186	 -0.0149
g1103185-152147	 165.82695	 -15.3630	 15956	 -1	 -1	 -0.0600	 0.1183	 -0.0060
g1103318-465814	 165.88245	 -46.9705	 15514	 -1	 -1	 +0.0015	 0.1273	 -0.0130
g1103429-465827	 165.92895	 -46.9743	 15454	 -1	 -1	 -0.1199	 0.1145	 -0.0034
g1103510-200535	 165.96241	 -20.0930	 4109	 -1	 -1	 -0.0272	 0.0961	 +0.0010
g1104148-205216	 166.06155	 -20.8711	 8364	 -1	 -1	 -0.1674	 0.1895	 -0.0593
g1104288-094729	 166.12005	 -9.7914	 8375	 8291	 490	 +0.0962	 0.0937	 -0.0020
g1104327-465533	 166.13626	 -46.9257	 15244	 -1	 -1	 -0.0891	 0.1684	 -0.0220
g1104381-070247	 166.15874	 -7.0464	 14791	 -1	 -1	 +0.1410	 0.1021	 -0.0100
g1104413-013230	 166.17225	 -1.5418	 5915	 -1	 -1	 +0.0622	 0.1057	 -0.0001
g1105092-004749	 166.28835	 -0.7969	 10470	 -1	 -1	 +0.1183	 0.1017	 -0.0062
g1105185-831226	 166.32706	 -83.2073	 12110	 -1	 -1	 -0.1235	 0.1414	 -0.0182
g1105426-095500	 166.42755	 -9.9167	 8225	 8291	 490	 -0.0599	 0.1085	 -0.0116
g1106043-122550	 166.51784	 -12.4307	 8014	 -1	 -1	 +0.1331	 0.0916	 -0.0006
g1106106-460340	 166.54425	 -46.0612	 15068	 -1	 -1	 -0.0531	 0.1387	 -0.0145
g1106109-120820	 166.54545	 -12.1388	 11492	 -1	 -1	 -0.0013	 0.0981	 -0.0087
g1106174-470422	 166.57245	 -47.0729	 15153	 -1	 -1	 +0.0090	 0.1234	 -0.0133
g1106189-100305	 166.57876	 -10.0515	 8105	 8291	 490	 +0.0705	 0.1003	 -0.0037
g1106200-482237	 166.58340	 -48.3769	 13589	 -1	 -1	 +0.0700	 0.1724	 -0.0476
g1106209-021854	 166.58715	 -2.3150	 9753	 -1	 -1	 -0.0208	 0.1023	 -0.0099
g1106227-483048	 166.59435	 -48.5134	 14818	 -1	 -1	 -0.1127	 0.1266	 -0.0074
g1106356-311951	 166.64805	 -31.3308	 10051	 -1	 -1	 +0.1646	 0.1041	 -0.0039
g1106455-040420	 166.68945	 -4.0722	 12002	 12094	 990	 +0.0385	 0.1006	 -0.0095
g1106529-101309	 166.72050	 -10.2191	 8285	 8291	 490	 +0.0455	 0.1109	 -0.0071
g1107017-062707	 166.75710	 -6.4519	 14311	 -1	 -1	 +0.1984	 0.0929	 -0.0059
g1107072-100119	 166.78006	 -10.0219	 9004	 -1	 -1	 -0.1542	 0.1731	 -0.0454
g1107299-471557	 166.87440	 -47.2659	 15153	 -1	 -1	 +0.0243	 0.1073	 -0.0085
g1107302-460103	 166.87590	 -46.0174	 14588	 -1	 -1	 +0.1113	 0.1524	 -0.0339
g1107375-100710	 166.90606	 -10.1195	 8315	 8291	 490	 +0.0109	 0.1155	 -0.0104
g1107507-481405	 166.96125	 -48.2348	 13979	 -1	 -1	 +0.2754	 0.1242	 -0.0106
g1107583-223452	 166.99290	 -22.5811	 15917	 -1	 -1	 -0.1003	 0.1349	 -0.0079
g1108202-071945	 167.08410	 -7.3292	 14731	 -1	 -1	 +0.0027	 0.1150	 -0.0101
g1108222-475552	 167.09249	 -47.9310	 4687	 -1	 -1	 -0.0467	 0.1057	 -0.0003
g1108261-071517	 167.10870	 -7.2547	 14821	 -1	 -1	 +0.2429	 0.1088	 -0.0094
g1108322-102930	 167.13419	 -10.4918	 8315	 8291	 490	 +0.0241	 0.1082	 -0.0076
g1108589-043448	 167.24550	 -4.5800	 12572	 12094	 990	 +0.0378	 0.1016	 -0.0099
g1109018-004901	 167.25735	 -0.8168	 12119	 -1	 -1	 -0.0966	 0.1431	 -0.0226
g1109103-484816	 167.29275	 -48.8044	 14187	 -1	 -1	 +0.0858	 0.1024	 -0.0101
g1109344-464457	 167.39325	 -46.7492	 5651	 -1	 -1	 +0.1796	 0.1074	 +0.0011
g1109360-745432	 167.39985	 -74.9089	 12281	 12239	 1025	 -0.1430	 0.1327	 -0.0130
g1109468-132250	 167.44484	 -13.3806	 4776	 -1	 -1	 +0.0164	 0.0940	 +0.0009
g1109577-373221	 167.49015	 -37.5392	 3347	 -1	 -1	 +0.2149	 0.0956	 +0.0007
g1110090-460733	 167.53740	 -46.1258	 9581	 -1	 -1	 -0.0849	 0.1090	 -0.0124
g1110135-063457	 167.55615	 -6.5825	 9305	 -1	 -1	 +0.0641	 0.0954	 -0.0050
g1110143-461639	 167.55960	 -46.2774	 15217	 -1	 -1	 +0.0294	 0.1269	 -0.0165
g1110260-071759	 167.60819	 -7.2997	 14101	 14261	 1216	 -0.0556	 0.1125	 -0.0068
g1110364-373251	 167.65155	 -37.5476	 3108	 3172	 35	 +0.0704	 0.0965	 +0.0009
g1110404-071922	 167.66805	 -7.3228	 14251	 14261	 1216	 -0.1774	 0.1266	 -0.0047
g1110435-363945	 167.68125	 -36.6626	 10066	 -1	 -1	 +0.0445	 0.0934	 -0.0063
g1110512-125319	 167.71335	 -12.8886	 11461	 -1	 -1	 +0.1058	 0.1106	 -0.0110
g1110582-061105	 167.74245	 -6.1846	 9005	 -1	 -1	 -0.1175	 0.1150	 -0.0144
g1111063-071809	 167.77605	 -7.3026	 14072	 14261	 1216	 +0.0376	 0.1234	 -0.0168
g1111074-442725	 167.78086	 -44.4569	 10517	 -1	 -1	 +0.0539	 0.0993	 -0.0083
g1111160-045029	 167.81685	 -4.8413	 7985	 -1	 -1	 +0.0153	 0.0926	 -0.0039
g1111213-450916	 167.83875	 -45.1544	 10724	 -1	 -1	 +0.0472	 0.1429	 -0.0278
g1111305-181722	 167.87700	 -18.2895	 4021	 -1	 -1	 +0.0769	 0.0941	 +0.0011
g1111356-070044	 167.89814	 -7.0121	 14431	 -1	 -1	 +0.0040	 0.1240	 -0.0149
g1111362-073737	 167.90071	 -7.6271	 12632	 -1	 -1	 +0.0211	 0.1070	 -0.0113
g1111489-073135	 167.95395	 -7.5263	 14671	 14261	 1216	 -0.0995	 0.1119	 -0.0045
g1111517-454826	 167.96565	 -45.8073	 15848	 -1	 -1	 +0.0352	 0.1085	 -0.0081
g1112117-064352	 168.04861	 -6.7311	 14101	 -1	 -1	 -0.0215	 0.1164	 -0.0108
g1112143-153112	 168.05955	 -15.5199	 7682	 8071	 456	 -0.1205	 0.1359	 -0.0245
g1112286-450326	 168.11924	 -45.0571	 13153	 -1	 -1	 +0.0802	 0.1721	 -0.0480
g1112506-075125	 168.21090	 -7.8568	 12692	 -1	 -1	 +0.1709	 0.0989	 -0.0067
g1113171-264518	 168.32115	 -26.7549	 1728	 -1	 -1	 +0.1945	 0.1126	 +0.0005
g1113216-485825	 168.34020	 -48.9735	 14156	 -1	 -1	 -0.0347	 0.1195	 -0.0105
g1113236-094742	 168.34816	 -9.7949	 8105	 -1	 -1	 -0.0737	 0.1281	 -0.0197
g1113280-000325	 168.36645	 -0.0569	 12240	 -1	 -1	 -0.0833	 0.1118	 -0.0083
g1113590-470710	 168.49560	 -47.1194	 13355	 -1	 -1	 +0.1671	 0.1250	 -0.0174
g1114078-445411	 168.53251	 -44.9030	 11445	 -1	 -1	 +0.0540	 0.1652	 -0.0432
g1114204-462548	 168.58485	 -46.4301	 11079	 -1	 -1	 +0.0010	 0.1295	 -0.0209
g1114256-071543	 168.60675	 -7.2619	 14071	 -1	 -1	 -0.0313	 0.1025	 -0.0053
g1114367-072101	 168.65310	 -7.3503	 14311	 -1	 -1	 -0.0748	 0.1197	 -0.0079
g1114373-744234	 168.65564	 -74.7094	 12072	 12239	 1025	 -0.0634	 0.1610	 -0.0344
g1114415-075657	 168.67305	 -7.9491	 8076	 -1	 -1	 -0.1589	 0.1178	 -0.0158
g1115255-833428	 168.85620	 -83.5744	 12198	 -1	 -1	 +0.0027	 0.1561	 -0.0354
g1115420-061247	 168.92489	 -6.2130	 9155	 -1	 -1	 -0.1002	 0.1391	 -0.0257
g1116149-044209	 169.06199	 -4.7026	 15900	 -1	 -1	 +0.0435	 0.1164	 -0.0112
g1116273-052850	 169.11389	 -5.4805	 11793	 11938	 957	 -0.0240	 0.1143	 -0.0133
g1116294-091112	 169.12230	 -9.1866	 7686	 -1	 -1	 -0.2186	 0.1163	 -0.0139
g1116365-074858	 169.15215	 -7.8162	 13742	 -1	 -1	 +0.0281	 0.1215	 -0.0161
g1116366-135819	 169.15260	 -13.9719	 5764	 -1	 -1	 +0.0421	 0.0981	 +0.0001
g1116389-053809	 169.16204	 -5.6357	 11913	 11938	 957	 -0.0898	 0.1172	 -0.0110
g1117176-482632	 169.32331	 -48.4421	 4565	 -1	 -1	 -0.0106	 0.0965	 +0.0008
g1117351-223210	 169.39620	 -22.5360	 9201	 -1	 -1	 -0.0187	 0.1217	 -0.0170
g1117431-274919	 169.42949	 -27.8219	 10600	 -1	 -1	 +0.0255	 0.0976	 -0.0085
g1117432-035441	 169.43009	 -3.9113	 5497	 -1	 -1	 +0.1254	 0.0983	 +0.0010
g1117512-493217	 169.46340	 -49.5382	 13734	 -1	 -1	 +0.0838	 0.1547	 -0.0355
g1118149-484445	 169.56224	 -48.7458	 4624	 -1	 -1	 +0.1047	 0.0967	 +0.0011
g1118273-482116	 169.61370	 -48.3544	 4625	 -1	 -1	 -0.0213	 0.1173	 -0.0002
g1118429-464040	 169.67865	 -46.6777	 5862	 -1	 -1	 -0.0666	 0.1103	 -0.0050
g1119279-095937	 169.86600	 -9.9935	 12362	 -1	 -1	 -0.1783	 0.2100	 -0.0395
g1119535-214608	 169.97280	 -21.7687	 8543	 -1	 -1	 -0.2327	 0.1214	 -0.0127
g1119588-154414	 169.99500	 -15.7371	 8581	 -1	 -1	 -0.0427	 0.1225	 -0.0170
g1120002-202950	 170.00100	 -20.4971	 14601	 -1	 -1	 +0.0301	 0.1218	 -0.0158
g1120035-482538	 170.01480	 -48.4272	 13978	 -1	 -1	 +0.1062	 0.1332	 -0.0228
g1120059-042313	 170.02440	 -4.3869	 9064	 8059	 423	 -0.1130	 0.1132	 -0.0139
g1120070-080753	 170.02921	 -8.1313	 7266	 7457	 412	 -0.2074	 0.1268	 -0.0192
g1120192-054750	 170.07990	 -5.7973	 9125	 9112	 504	 -0.1287	 0.1196	 -0.0160
g1120314-090049	 170.13060	 -9.0137	 7086	 -1	 -1	 +0.0327	 0.1169	 -0.0054
g1120394-054017	 170.16435	 -5.6714	 9155	 9112	 504	 -0.1180	 0.0967	 -0.0081
g1120396-101527	 170.16495	 -10.2574	 2139	 -1	 -1	 +0.1187	 0.1117	 +0.0007
g1120413-045344	 170.17200	 -4.8955	 8105	 8059	 423	 -0.0778	 0.1203	 -0.0161
g1121046-470838	 170.26905	 -47.1440	 10866	 10837	 822	 -0.0540	 0.1455	 -0.0287
g1121150-443750	 170.31255	 -44.6305	 14024	 -1	 -1	 +0.0622	 0.1100	 -0.0122
g1121155-044248	 170.31435	 -4.7134	 7985	 8059	 423	 -0.2416	 0.1201	 -0.0135
g1121441-462655	 170.43360	 -46.4486	 13357	 -1	 -1	 +0.0817	 0.1447	 -0.0293
g1121481-054528	 170.45025	 -5.7577	 8795	 9112	 504	 +0.1032	 0.0929	 -0.0030
g1121545-480308	 170.47710	 -48.0523	 13980	 -1	 -1	 +0.1533	 0.1313	 -0.0217
g1121580-470605	 170.49150	 -47.1014	 10716	 10837	 822	 -0.1601	 0.1782	 -0.0428
g1122283-074209	 170.61810	 -7.7024	 15060	 -1	 -1	 -0.0799	 0.1607	 -0.0213
g1122589-075215	 170.74545	 -7.8707	 7446	 7457	 412	 -0.0026	 0.1160	 -0.0086
g1123061-502019	 170.77530	 -50.3386	 14959	 -1	 -1	 +0.0158	 0.1138	 -0.0102
g1123164-084007	 170.81851	 -8.6685	 7985	 -1	 -1	 -0.3789	 0.1759	 -0.0234
g1123437-204347	 170.93190	 -20.7297	 10793	 -1	 -1	 +0.0319	 0.1189	 -0.0161
g1123483-343813	 170.95126	 -34.6370	 10161	 -1	 -1	 +0.0161	 0.1015	 -0.0094
g1123599-121747	 170.99955	 -12.2964	 5315	 -1	 -1	 +0.0350	 0.1303	 -0.0012
g1124206-082031	 171.08580	 -8.3419	 7116	 7457	 412	 +0.1119	 0.1025	 -0.0012
g1124398-461546	 171.16590	 -46.2627	 5743	 -1	 -1	 +0.1314	 0.1016	 +0.0010
g1124498-130760	 171.20745	 -13.1333	 9662	 -1	 -1	 +0.1380	 0.1217	 -0.0083
g1124552-451145	 171.23011	 -45.1957	 13092	 13203	 1046	 +0.1364	 0.1134	 -0.0135
g1125111-160325	 171.29640	 -16.0569	 8790	 -1	 -1	 -0.1418	 0.1212	 -0.0167
g1125239-450255	 171.34965	 -45.0487	 13213	 13203	 1046	 +0.0666	 0.1080	 -0.0119
g1125269-450503	 171.36226	 -45.0840	 13422	 13203	 1046	 +0.0760	 0.1344	 -0.0235
g1125271-440334	 171.36270	 -44.0596	 13277	 -1	 -1	 +0.0288	 0.1536	 -0.0335
g1125360-424927	 171.39989	 -42.8242	 10193	 -1	 -1	 -0.0045	 0.1159	 -0.0149
g1125375-110823	 171.40620	 -11.1396	 6065	 -1	 -1	 -0.1040	 0.0928	 -0.0039
g1125487-490508	 171.45285	 -49.0856	 15354	 -1	 -1	 -0.0761	 0.1130	 -0.0049
g1125508-440345	 171.46171	 -44.0625	 13366	 -1	 -1	 -0.0334	 0.1696	 -0.0395
g1125512-041845	 171.46349	 -4.3126	 15809	 -1	 -1	 +0.0220	 0.1138	 -0.0091
g1126091-353347	 171.53790	 -35.5631	 10458	 10112	 693	 +0.0668	 0.1200	 -0.0140
g1126140-045528	 171.55845	 -4.9244	 11882	 -1	 -1	 -0.0592	 0.1154	 -0.0125
g1126169-455435	 171.57030	 -45.9097	 11560	 -1	 -1	 +0.1444	 0.1447	 -0.0236
g1126174-141649	 171.57270	 -14.2802	 6993	 -1	 -1	 +0.0042	 0.0954	 -0.0029
g1126327-445347	 171.63630	 -44.8965	 13333	 13203	 1046	 -0.1810	 0.2087	 -0.0269
g1126349-430331	 171.64530	 -43.0587	 4496	 -1	 -1	 +0.0298	 0.0958	 +0.0010
g1126527-080526	 171.71970	 -8.0907	 9394	 -1	 -1	 +0.0097	 0.1080	 -0.0109
g1126541-750902	 171.72555	 -75.1506	 12429	 -1	 -1	 +0.1982	 0.1362	 -0.0173
g1128064-082630	 172.02660	 -8.4416	 15180	 -1	 -1	 +0.0046	 0.1246	 -0.0129
g1128116-131140	 172.04850	 -13.1944	 5315	 -1	 -1	 +0.2379	 0.0992	 +0.0010
g1128407-084755	 172.16939	 -8.7985	 7145	 7108	 369	 -0.0831	 0.1176	 -0.0128
g1128435-140711	 172.18110	 -14.1197	 6933	 -1	 -1	 -0.0222	 0.0958	 -0.0038
g1128569-464008	 172.23704	 -46.6689	 5891	 -1	 -1	 +0.0068	 0.1007	 -0.0010
g1128596-150733	 172.24844	 -15.1258	 9000	 -1	 -1	 +0.0929	 0.1451	 -0.0177
g1129081-061243	 172.28385	 -6.2119	 9394	 -1	 -1	 -0.0229	 0.1035	 -0.0102
g1129094-082647	 172.28910	 -8.4463	 11642	 -1	 -1	 +0.1449	 0.1076	 -0.0087
g1129261-110426	 172.35885	 -11.0738	 5705	 -1	 -1	 -0.1418	 0.1044	 -0.0068
g1129444-362329	 172.43520	 -36.3913	 3290	 -1	 -1	 +0.1099	 0.0975	 +0.0009
g1129596-203459	 172.49820	 -20.5829	 4017	 -1	 -1	 +0.1103	 0.0973	 +0.0010
g1130037-132725	 172.51561	 -13.4571	 9841	 -1	 -1	 +0.0344	 0.1161	 -0.0137
g1130047-113246	 172.51966	 -11.5462	 5645	 -1	 -1	 +0.1060	 0.0942	 +0.0010
g1130053-093957	 172.52220	 -9.6658	 6815	 6793	 324	 +0.1334	 0.1009	 +0.0004
g1130090-122353	 172.53765	 -12.3982	 6694	 -1	 -1	 -0.1067	 0.1199	 -0.0135
g1130135-085146	 172.55610	 -8.8629	 7055	 7108	 369	 +0.0174	 0.1048	 -0.0041
g1130188-090028	 172.57815	 -9.0078	 7235	 7108	 369	 +0.0522	 0.1148	 -0.0042
g1130213-065741	 172.58895	 -6.9614	 9454	 -1	 -1	 -0.0427	 0.0995	 -0.0093
g1130268-074540	 172.61145	 -7.7611	 10503	 -1	 -1	 +0.0570	 0.1266	 -0.0178
g1130320-080232	 172.63335	 -8.0422	 11342	 -1	 -1	 +0.1416	 0.1256	 -0.0143
g1130526-085234	 172.71930	 -8.8762	 11882	 -1	 -1	 -0.0687	 0.1207	 -0.0143
g1131257-093845	 172.85700	 -9.6459	 6875	 6793	 324	 +0.0440	 0.1082	 -0.0028
g1131445-364415	 172.93545	 -36.7374	 14231	 -1	 -1	 -0.1839	 0.1423	 -0.0074
g1131451-213059	 172.93785	 -21.5165	 13159	 -1	 -1	 -0.0164	 0.1459	 -0.0269
g1131480-085919	 172.94985	 -8.9886	 7025	 7108	 369	 +0.0767	 0.1077	 -0.0021
g1131529-055353	 172.97040	 -5.8981	 7864	 -1	 -1	 +0.0403	 0.1120	 -0.0065
g1132059-065254	 173.02440	 -6.8817	 9573	 -1	 -1	 -0.0047	 0.1113	 -0.0128
g1132061-080035	 173.02530	 -8.0098	 11372	 -1	 -1	 -0.0013	 0.1334	 -0.0228
g1132277-111003	 173.11561	 -11.1675	 4865	 -1	 -1	 -0.2060	 0.1224	 -0.0120
g1132306-095810	 173.12729	 -9.9694	 6695	 6793	 324	 +0.0484	 0.0942	 -0.0011
g1132324-100650	 173.13510	 -10.1138	 6575	 6793	 324	 -0.0401	 0.1030	 -0.0052
g1132332-501639	 173.13839	 -50.2774	 14449	 -1	 -1	 -0.1983	 0.1547	 -0.0047
g1132377-163511	 173.15715	 -16.5864	 4112	 -1	 -1	 -0.0603	 0.0996	 +0.0007
g1132468-333940	 173.19510	 -33.6611	 9984	 9715	 696	 -0.1357	 0.1331	 -0.0211
g1132472-461259	 173.19674	 -46.2163	 11618	 -1	 -1	 +0.0676	 0.1272	 -0.0200
g1132507-034728	 173.21145	 -3.7910	 16108	 -1	 -1	 +0.0978	 0.1056	 -0.0101
g1133051-040048	 173.27130	 -4.0132	 15958	 -1	 -1	 +0.0828	 0.1047	 -0.0091
g1133126-132017	 173.30265	 -13.3381	 5344	 -1	 -1	 +0.0682	 0.1016	 +0.0008
g1133366-113218	 173.40240	 -11.5383	 12600	 -1	 -1	 +0.0036	 0.1196	 -0.0158
g1134062-090116	 173.52571	 -9.0212	 11371	 -1	 -1	 -0.0879	 0.1501	 -0.0280
g1134199-091039	 173.58300	 -9.1774	 9693	 -1	 -1	 +0.0362	 0.1118	 -0.0113
g1134294-501414	 173.62259	 -50.2372	 4856	 -1	 -1	 +0.1039	 0.0983	 +0.0011
g1134334-505216	 173.63910	 -50.8711	 14746	 -1	 -1	 +0.0084	 0.1200	 -0.0129
g1134433-093160	 173.68034	 -9.5332	 6215	 6304	 297	 -0.0346	 0.1055	 -0.0041
g1134457-135609	 173.69054	 -13.9357	 16046	 -1	 -1	 +0.1136	 0.1141	 -0.0138
g1134533-420102	 173.72190	 -42.0171	 13913	 -1	 -1	 -0.0477	 0.1189	 -0.0098
g1134545-432128	 173.72701	 -43.3576	 13398	 -1	 -1	 +0.0243	 0.1024	 -0.0093
g1134579-233137	 173.74110	 -23.5268	 15314	 -1	 -1	 -0.0695	 0.1124	 -0.0050
g1135067-502416	 173.77800	 -50.4045	 14389	 -1	 -1	 +0.2034	 0.1311	 -0.0200
g1135204-330203	 173.83515	 -33.0342	 10794	 -1	 -1	 -0.0121	 0.1003	 -0.0093
g1135325-375723	 173.88539	 -37.9564	 3045	 -1	 -1	 +0.0447	 0.1010	 +0.0010
g1135575-102744	 173.98981	 -10.4623	 15808	 -1	 -1	 -0.1253	 0.1327	 -0.0065
g1136069-123409	 174.02850	 -12.5691	 4624	 -1	 -1	 -0.1269	 0.1332	 -0.0074
g1136132-374522	 174.05505	 -37.7562	 9701	 -1	 -1	 -0.0352	 0.1155	 -0.0149
g1136161-471139	 174.06690	 -47.1943	 12394	 -1	 -1	 -0.1400	 0.1111	 -0.0048
g1136182-504251	 174.07605	 -50.7142	 14357	 -1	 -1	 +0.0676	 0.1671	 -0.0426
g1136366-330505	 174.15240	 -33.0848	 11154	 -1	 -1	 +0.0833	 0.0997	 -0.0081
g1136385-221343	 174.16049	 -22.2287	 7371	 -1	 -1	 -0.1279	 0.1436	 -0.0290
g1136498-093404	 174.20744	 -9.5677	 6274	 6304	 297	 +0.2113	 0.0918	 +0.0011
g1136542-082233	 174.22590	 -8.3758	 12091	 -1	 -1	 +0.0854	 0.1065	 -0.0111
g1136574-795829	 174.23910	 -79.9748	 12520	 -1	 -1	 +0.0531	 0.1127	 -0.0138
g1137083-324917	 174.28455	 -32.8214	 9566	 9450	 637	 -0.0268	 0.1152	 -0.0146
g1137297-105423	 174.37366	 -10.9063	 13949	 -1	 -1	 -0.0370	 0.1705	 -0.0382
g1137406-444418	 174.41925	 -44.7383	 10215	 10162	 725	 -0.0222	 0.1344	 -0.0239
g1137507-504428	 174.46110	 -50.7412	 14746	 -1	 -1	 +0.2566	 0.0994	 -0.0059
g1137517-170256	 174.46545	 -17.0488	 6958	 6947	 355	 -0.0580	 0.0996	 -0.0058
g1137542-032550	 174.47579	 -3.4306	 14968	 -1	 -1	 -0.0892	 0.1345	 -0.0106
g1138141-495451	 174.55861	 -49.9142	 14780	 -1	 -1	 -0.0193	 0.1238	 -0.0119
g1138203-210731	 174.58440	 -21.1251	 11929	 -1	 -1	 -0.0636	 0.0985	 -0.0063
g1138290-362514	 174.62085	 -36.4205	 15461	 15195	 1311	 -0.0056	 0.1099	 -0.0074
g1138294-094329	 174.62235	 -9.7246	 11311	 -1	 -1	 +0.0622	 0.1238	 -0.0180
g1138307-092334	 174.62776	 -9.3927	 6454	 6304	 297	 -0.2347	 0.1376	 -0.0252
g1138429-362443	 174.67860	 -36.4120	 15071	 15195	 1311	 -0.0599	 0.1266	 -0.0098
g1138537-092551	 174.72390	 -9.4309	 6514	 6304	 297	 -0.1992	 0.1221	 -0.0177
g1139013-103933	 174.75540	 -10.6592	 15387	 -1	 -1	 +0.0876	 0.1585	 -0.0366
g1139055-091948	 174.77295	 -9.3299	 5974	 6304	 297	 -0.0639	 0.1005	 -0.0046
g1139191-381140	 174.82950	 -38.1943	 9429	 -1	 -1	 -0.0883	 0.1337	 -0.0231
g1139240-723914	 174.85020	 -72.6539	 7287	 -1	 -1	 -0.0892	 0.1400	 -0.0239
g1139258-363652	 174.85740	 -36.6143	 14920	 15195	 1311	 +0.0959	 0.1017	 -0.0094
g1139277-421454	 174.86519	 -42.2483	 13762	 -1	 -1	 -0.2299	 0.1558	 -0.0022
g1139300-170229	 174.87511	 -17.0414	 7078	 6947	 355	 -0.0545	 0.0926	 -0.0042
g1139344-215955	 174.89340	 -21.9985	 11868	 -1	 -1	 +0.0624	 0.1001	 -0.0092
g1139418-092203	 174.92430	 -9.3674	 5884	 6304	 297	 +0.0028	 0.0952	 -0.0016
g1139464-774342	 174.94336	 -77.7282	 13133	 -1	 -1	 +0.1409	 0.1197	 -0.0160
g1139586-142035	 174.99420	 -14.3429	 15595	 -1	 -1	 +0.1022	 0.1039	 -0.0102
g1140069-510125	 175.02884	 -51.0235	 15135	 -1	 -1	 +0.1274	 0.1080	 -0.0121
g1140091-294457	 175.03816	 -29.7490	 10053	 -1	 -1	 +0.1216	 0.1047	 -0.0062
g1140113-335354	 175.04700	 -33.8984	 14779	 -1	 -1	 +0.0413	 0.1375	 -0.0228
g1140372-443131	 175.15484	 -44.5253	 10215	 10162	 725	 +0.1174	 0.1147	 -0.0090
g1140580-103249	 175.24155	 -10.5468	 9871	 -1	 -1	 -0.1039	 0.1200	 -0.0159
g1140585-463414	 175.24381	 -46.5704	 5650	 -1	 -1	 +0.0781	 0.1045	 +0.0005
g1141198-510643	 175.33230	 -51.1120	 14894	 -1	 -1	 +0.0309	 0.1113	 -0.0104
g1141208-201241	 175.33680	 -20.2114	 14658	 -1	 -1	 -0.0322	 0.1098	 -0.0066
g1141264-170205	 175.35991	 -17.0346	 15262	 -1	 -1	 +0.0843	 0.1067	 -0.0109
g1141298-370955	 175.37430	 -37.1652	 15218	 -1	 -1	 +0.0303	 0.1245	 -0.0154
g1141498-152154	 175.45770	 -15.3651	 15474	 -1	 -1	 +0.1277	 0.1017	 -0.0098
g1141531-270209	 175.47104	 -27.0357	 9999	 -1	 -1	 -0.0809	 0.1254	 -0.0187
g1141574-060920	 175.48905	 -6.1557	 2047	 -1	 -1	 -0.1233	 0.1063	 +0.0010
g1142012-462511	 175.50495	 -46.4198	 11617	 11965	 946	 -0.0365	 0.1184	 -0.0147
g1142066-421241	 175.52731	 -42.2115	 13402	 -1	 -1	 -0.0545	 0.1160	 -0.0096
g1142119-104627	 175.54935	 -10.7743	 6933	 -1	 -1	 -0.1293	 0.0999	 -0.0085
g1142190-135145	 175.57920	 -13.8624	 6931	 -1	 -1	 -0.0693	 0.1055	 -0.0076
g1142192-083720	 175.57981	 -8.6223	 6244	 -1	 -1	 -0.0458	 0.0972	 -0.0032
g1142246-285013	 175.60229	 -28.8368	 8706	 -1	 -1	 -0.2252	 0.1575	 -0.0314
g1142296-151353	 175.62315	 -15.2314	 15354	 -1	 -1	 +0.0372	 0.1059	 -0.0079
g1142310-021506	 175.62900	 -2.2515	 14577	 -1	 -1	 +0.0171	 0.1068	 -0.0086
g1142558-361722	 175.73236	 -36.2894	 15490	 -1	 -1	 +0.0165	 0.1131	 -0.0092
g1142596-114120	 175.74841	 -11.6888	 8701	 -1	 -1	 +0.0203	 0.1054	 -0.0080
g1143013-181003	 175.75530	 -18.1675	 13911	 -1	 -1	 +0.0718	 0.1284	 -0.0207
g1143186-125242	 175.82746	 -12.8784	 5642	 -1	 -1	 +0.1804	 0.0999	 +0.0011
g1143229-191117	 175.84559	 -19.1881	 9953	 -1	 -1	 -0.0773	 0.1670	 -0.0429
g1143456-465550	 175.94009	 -46.9305	 12094	 -1	 -1	 +0.0518	 0.1045	 -0.0108
g1143502-730142	 175.95931	 -73.0284	 12531	 -1	 -1	 -0.0928	 0.1327	 -0.0155
g1143543-130315	 175.97624	 -13.0542	 10438	 -1	 -1	 -0.1001	 0.1768	 -0.0468
g1144067-091423	 176.02786	 -9.2398	 9601	 -1	 -1	 +0.0607	 0.1253	 -0.0148
g1144090-492119	 176.03730	 -49.3553	 5008	 -1	 -1	 -0.0069	 0.1124	 -0.0004
g1144180-181204	 176.07511	 -18.2011	 10254	 -1	 -1	 -0.1401	 0.1457	 -0.0255
g1144296-435321	 176.12310	 -43.8891	 13215	 -1	 -1	 +0.0961	 0.1011	 -0.0096
g1144392-185611	 176.16345	 -18.9365	 10163	 -1	 -1	 +0.1835	 0.1107	 -0.0046
g1144484-094327	 176.20141	 -9.7241	 15207	 -1	 -1	 -0.0752	 0.1068	 -0.0035
g1144521-091360	 176.21686	 -9.2333	 6093	 -1	 -1	 +0.0929	 0.0978	 +0.0005
g1144542-440556	 176.22570	 -44.0989	 10216	 10237	 689	 +0.0639	 0.0989	 -0.0072
g1145150-014210	 176.31256	 -1.7028	 8700	 8639	 509	 +0.2419	 0.0981	 +0.0005
g1145152-510211	 176.31344	 -51.0363	 15194	 -1	 -1	 +0.0293	 0.1868	 -0.0523
g1145303-433426	 176.37630	 -43.5739	 10428	 -1	 -1	 -0.0028	 0.1136	 -0.0141
g1145376-510517	 176.40660	 -51.0879	 15104	 -1	 -1	 +0.0608	 0.1057	 -0.0097
g1145377-170210	 176.40720	 -17.0360	 6897	 7035	 353	 +0.0149	 0.1144	 -0.0057
g1145491-441555	 176.45475	 -44.2652	 9706	 10237	 689	 -0.0435	 0.1201	 -0.0168
g1145591-171500	 176.49601	 -17.2500	 7017	 7035	 353	 +0.0250	 0.0959	 -0.0022
g1146205-441005	 176.58556	 -44.1681	 10276	 10237	 689	 +0.0364	 0.0967	 -0.0077
g1146254-033549	 176.60565	 -3.5970	 14666	 -1	 -1	 +0.1301	 0.1356	 -0.0244
g1146314-165827	 176.63085	 -16.9740	 15081	 -1	 -1	 -0.0146	 0.1242	 -0.0118
g1146380-381357	 176.65830	 -38.2325	 10267	 -1	 -1	 -0.2499	 0.1865	 -0.0315
g1147197-504357	 176.83215	 -50.7326	 14895	 -1	 -1	 +0.0684	 0.1028	 -0.0094
g1148135-062314	 177.05639	 -6.3872	 15296	 -1	 -1	 -0.2244	 0.1328	 +0.0057
g1149302-010511	 177.37560	 -1.0865	 6090	 6196	 265	 +0.0979	 0.0922	 +0.0006
g1149363-012720	 177.40140	 -1.4556	 5940	 6196	 265	 +0.0512	 0.1031	 -0.0006
g1149397-033147	 177.41549	 -3.5297	 8400	 8448	 486	 -0.1074	 0.1440	 -0.0290
g1149468-155538	 177.44505	 -15.9273	 9296	 -1	 -1	 +0.0022	 0.1114	 -0.0123
g1149553-033946	 177.48030	 -3.6629	 8460	 8448	 486	 +0.0621	 0.1003	 -0.0045
g1150106-194110	 177.54420	 -19.6860	 10610	 -1	 -1	 -0.1143	 0.1119	 -0.0107
g1150582-052309	 177.74250	 -5.3859	 15055	 -1	 -1	 -0.0797	 0.1167	 -0.0059
g1151017-284821	 177.75720	 -28.8059	 2139	 -1	 -1	 +0.1891	 0.1051	 +0.0005
g1151054-281359	 177.77235	 -28.2331	 12393	 -1	 -1	 -0.4101	 0.1627	 +0.1045
g1151546-470118	 177.97770	 -47.0216	 11672	 -1	 -1	 +0.2153	 0.1225	 -0.0087
g1152000-490247	 178.00004	 -49.0462	 12413	 -1	 -1	 -0.0370	 0.1920	 -0.0584
g1152151-112656	 178.06304	 -11.4489	 15414	 -1	 -1	 +0.0117	 0.1256	 -0.0137
g1152196-722944	 178.08166	 -72.4954	 7197	 -1	 -1	 +0.0467	 0.0935	 -0.0017
g1152352-084605	 178.14660	 -8.7681	 10948	 -1	 -1	 -0.0106	 0.1361	 -0.0243
g1152480-295609	 178.19984	 -29.9359	 15656	 -1	 -1	 -0.0732	 0.1333	 -0.0105
g1153082-323358	 178.28430	 -32.5660	 8514	 8436	 499	 -0.0226	 0.0978	 -0.0071
g1153101-723553	 178.29210	 -72.5981	 7406	 -1	 -1	 -0.0805	 0.1236	 -0.0160
g1153228-475844	 178.34520	 -47.9789	 15835	 -1	 -1	 +0.0161	 0.1181	 -0.0104
g1153367-514811	 178.40295	 -51.8031	 14829	 -1	 -1	 +0.0366	 0.1145	 -0.0122
g1154015-193408	 178.50645	 -19.5688	 1975	 -1	 -1	 +0.0162	 0.1218	 +0.0008
g1154196-185700	 178.58175	 -18.9501	 7432	 7216	 359	 +0.0919	 0.0985	 -0.0008
g1154204-514652	 178.58505	 -51.7811	 6315	 -1	 -1	 +0.0215	 0.0955	 -0.0010
g1154232-105200	 178.59645	 -10.8668	 15024	 -1	 -1	 -0.0087	 0.1172	 -0.0097
g1154515-313425	 178.71436	 -31.5735	 11424	 -1	 -1	 +0.0049	 0.0956	 -0.0080
g1155084-223859	 178.78500	 -22.6496	 12883	 -1	 -1	 +0.0876	 0.1012	 -0.0097
g1155104-075037	 178.79325	 -7.8437	 6061	 -1	 -1	 +0.1667	 0.0979	 +0.0010
g1155245-501804	 178.85220	 -50.3011	 4643	 -1	 -1	 +0.2122	 0.1035	 +0.0010
g1155401-120139	 178.91730	 -12.0274	 5939	 5952	 211	 +0.1380	 0.1028	 +0.0009
g1156108-494919	 179.04480	 -49.8218	 15137	 -1	 -1	 +0.2503	 0.1223	 -0.0141
g1156293-062456	 179.12205	 -6.4157	 15204	 -1	 -1	 +0.1275	 0.1033	 -0.0104
g1156414-322309	 179.17261	 -32.3857	 8753	 -1	 -1	 +0.0302	 0.0922	 -0.0045
g1156431-040722	 179.17934	 -4.1226	 8278	 -1	 -1	 -0.2908	 0.1538	 -0.0250
g1156579-195118	 179.24116	 -19.8551	 2124	 2031	 11	 -0.2353	 0.1080	 +0.0012
g1157012-493316	 179.25495	 -49.5544	 15408	 -1	 -1	 -0.0235	 0.1156	 -0.0078
g1157049-081732	 179.27025	 -8.2922	 6030	 -1	 -1	 -0.0493	 0.0936	 -0.0021
g1157381-320350	 179.40870	 -32.0639	 8724	 -1	 -1	 -0.1277	 0.1443	 -0.0286
g1157466-170130	 179.44410	 -17.0250	 14389	 -1	 -1	 -0.0306	 0.1024	 -0.0051
g1158317-215717	 179.63204	 -21.9547	 10484	 -1	 -1	 +0.0742	 0.0990	 -0.0073
g1159236-013917	 179.84819	 -1.6546	 6327	 6312	 269	 +0.0295	 0.0911	 -0.0005
g1159246-064414	 179.85240	 -6.7371	 8997	 -1	 -1	 +0.1185	 0.0986	 -0.0031
g1159357-071349	 179.89861	 -7.2301	 15862	 -1	 -1	 +0.1109	 0.1506	 -0.0316
g1200333-102751	 180.13860	 -10.4643	 14333	 -1	 -1	 +0.1529	 0.1358	 -0.0246
g1201112-383714	 180.29685	 -38.6206	 13800	 -1	 -1	 +0.1941	 0.1270	 -0.0174
g1201240-370340	 180.34980	 -37.0610	 13835	 -1	 -1	 +0.0027	 0.1143	 -0.0117
g1201469-300238	 180.44550	 -30.0439	 8248	 -1	 -1	 -0.0843	 0.1155	 -0.0147
g1201534-790722	 180.47235	 -79.1227	 12404	 -1	 -1	 +0.0471	 0.1267	 -0.0197
g1202035-370254	 180.51480	 -37.0484	 14015	 -1	 -1	 -0.0284	 0.1199	 -0.0113
g1202361-284729	 180.65040	 -28.7914	 14307	 -1	 -1	 -0.0309	 0.1585	 -0.0309
g1202435-515701	 180.68099	 -51.9501	 10870	 -1	 -1	 +0.1726	 0.1125	 -0.0071
g1203126-143839	 180.80250	 -14.6442	 4466	 -1	 -1	 +0.2029	 0.0972	 +0.0009
g1203132-065407	 180.80475	 -6.9021	 15681	 -1	 -1	 +0.0229	 0.1287	 -0.0151
g1203314-433914	 180.88095	 -43.6539	 4818	 -1	 -1	 +0.0629	 0.0943	 +0.0010
g1204315-172915	 181.13145	 -17.4875	 8450	 -1	 -1	 +0.0894	 0.0910	 -0.0021
g1204452-503910	 181.18830	 -50.6529	 10725	 -1	 -1	 +0.1465	 0.1032	 -0.0059
g1204498-022257	 181.20765	 -2.3825	 6326	 -1	 -1	 +0.0550	 0.0973	 -0.0004
g1205118-093946	 181.29900	 -9.6627	 16070	 -1	 -1	 +0.1563	 0.1330	 -0.0229
g1205451-451715	 181.43789	 -45.2876	 15334	 15336	 1365	 -0.0665	 0.1905	 -0.0358
g1205537-124023	 181.47360	 -12.6732	 6025	 -1	 -1	 +0.0425	 0.1085	 -0.0010
g1205572-123950	 181.48845	 -12.6639	 5845	 -1	 -1	 +0.0171	 0.0992	 -0.0006
g1206013-494353	 181.50540	 -49.7313	 10609	 -1	 -1	 -0.0409	 0.0965	 -0.0083
g1206189-281150	 181.57876	 -28.1971	 12358	 12474	 1041	 +0.1700	 0.0947	 -0.0054
g1206215-174837	 181.58970	 -17.8103	 14895	 -1	 -1	 -0.0434	 0.1095	 -0.0056
g1206341-435426	 181.64206	 -43.9073	 8413	 -1	 -1	 +0.0535	 0.0984	 -0.0044
g1207123-141107	 181.80106	 -14.1854	 4465	 -1	 -1	 -0.0004	 0.0943	 +0.0009
g1207439-274327	 181.93305	 -27.7243	 7832	 7739	 409	 -0.1576	 0.1194	 -0.0166
g1208090-181143	 182.03731	 -18.1952	 14024	 -1	 -1	 +0.0438	 0.1657	 -0.0411
g1208247-465420	 182.10299	 -46.9055	 9750	 -1	 -1	 -0.1721	 0.1325	 -0.0183
g1208451-161928	 182.18790	 -16.3243	 14236	 -1	 -1	 -0.0644	 0.1202	 -0.0082
g1209078-111531	 182.28240	 -11.2587	 14779	 -1	 -1	 +0.0814	 0.1292	 -0.0201
g1209211-123559	 182.33776	 -12.5996	 5844	 -1	 -1	 -0.2680	 0.1597	 -0.0391
g1209483-162812	 182.45145	 -16.4699	 13336	 -1	 -1	 +0.0645	 0.1078	 -0.0120
g1210043-343254	 182.51790	 -34.5482	 10542	 -1	 -1	 -0.0847	 0.1156	 -0.0137
g1210284-180305	 182.61825	 -18.0513	 14023	 -1	 -1	 -0.1128	 0.1090	 -0.0039
g1210322-011851	 182.63400	 -1.3142	 10700	 -1	 -1	 -0.1488	 0.1280	 -0.0142
g1210393-340327	 182.66386	 -34.0574	 7126	 -1	 -1	 +0.1791	 0.0985	 +0.0007
g1210536-123918	 182.72339	 -12.6551	 4704	 -1	 -1	 +0.1185	 0.0974	 +0.0011
g1211016-015248	 182.75670	 -1.8799	 10520	 -1	 -1	 +0.0543	 0.1304	 -0.0201
g1211078-464124	 182.78250	 -46.6899	 10080	 10471	 800	 -0.0104	 0.1009	 -0.0096
g1211245-173941	 182.85210	 -17.6614	 8537	 -1	 -1	 -0.0188	 0.1075	 -0.0101
g1211313-194701	 182.88015	 -19.7836	 14141	 -1	 -1	 +0.0296	 0.1164	 -0.0138
g1212048-515553	 183.01995	 -51.9315	 8079	 -1	 -1	 -0.0929	 0.1121	 -0.0133
g1212053-164939	 183.02190	 -16.8274	 13514	 -1	 -1	 -0.0377	 0.1694	 -0.0389
g1212071-735957	 183.02955	 -73.9991	 13482	 -1	 -1	 -0.1237	 0.1453	 -0.0154
g1212183-515909	 183.07604	 -51.9859	 8409	 -1	 -1	 -0.0635	 0.1085	 -0.0118
g1212275-420229	 183.11460	 -42.0414	 6950	 -1	 -1	 -0.0152	 0.0993	 -0.0040
g1212467-461016	 183.19470	 -46.1712	 10741	 -1	 -1	 -0.0734	 0.1161	 -0.0141
g1212477-313430	 183.19890	 -31.5751	 8721	 -1	 -1	 -0.0757	 0.1440	 -0.0295
g1214044-465755	 183.51840	 -46.9653	 15505	 -1	 -1	 -0.0717	 0.1382	 -0.0119
g1214120-475760	 183.54976	 -47.9665	 14661	 -1	 -1	 -0.1083	 0.1287	 -0.0082
g1215376-074721	 183.90646	 -7.7892	 9681	 -1	 -1	 +0.0386	 0.1289	 -0.0185
g1215399-515525	 183.91635	 -51.9236	 8408	 -1	 -1	 +0.0592	 0.1248	 -0.0106
g1215498-514043	 183.95745	 -51.6785	 8529	 -1	 -1	 +0.0335	 0.0988	 -0.0055
g1216073-520958	 184.03035	 -52.1662	 15962	 -1	 -1	 +0.0916	 0.1575	 -0.0352
g1216088-183146	 184.03665	 -18.5295	 13961	 -1	 -1	 +0.0644	 0.1067	 -0.0112
g1216157-513650	 184.06560	 -51.6138	 8619	 -1	 -1	 -0.0914	 0.1064	 -0.0115
g1216240-183335	 184.09980	 -18.5596	 13930	 -1	 -1	 +0.0982	 0.1020	 -0.0101
g1216365-005721	 184.15215	 -0.9559	 12405	 -1	 -1	 +0.1620	 0.1030	 -0.0076
g1216399-380021	 184.16639	 -38.0057	 14097	 -1	 -1	 -0.0397	 0.1547	 -0.0291
g1216477-064621	 184.19879	 -6.7725	 9470	 -1	 -1	 +0.0361	 0.1088	 -0.0099
g1216486-224028	 184.20256	 -22.6743	 13774	 -1	 -1	 -0.1358	 0.1200	 -0.0056
g1216490-183329	 184.20420	 -18.5581	 14140	 -1	 -1	 +0.0218	 0.1137	 -0.0121
g1216491-512208	 184.20434	 -51.3689	 12488	 -1	 -1	 +0.1269	 0.0980	 -0.0077
g1216595-181314	 184.24770	 -18.2206	 13811	 -1	 -1	 +0.0114	 0.1298	 -0.0192
g1218021-205112	 184.50854	 -20.8532	 9969	 -1	 -1	 +0.1460	 0.1404	 -0.0149
g1218274-185722	 184.61414	 -18.9560	 13779	 -1	 -1	 +0.1350	 0.1300	 -0.0213
g1218453-053138	 184.68884	 -5.5272	 10249	 -1	 -1	 -0.1615	 0.1506	 -0.0271
g1219081-214432	 184.78380	 -21.7423	 15124	 -1	 -1	 -0.0917	 0.1096	 -0.0035
g1220005-172919	 185.00206	 -17.4886	 8924	 -1	 -1	 +0.1188	 0.1031	 -0.0035
g1220250-113959	 185.10419	 -11.6665	 4821	 -1	 -1	 +0.0064	 0.1227	 -0.0003
g1220361-211721	 185.15056	 -21.2893	 14255	 -1	 -1	 +0.0985	 0.0980	 -0.0086
g1220373-184001	 185.15535	 -18.6671	 8592	 -1	 -1	 +0.2241	 0.1183	 -0.0009
g1220389-462900	 185.16210	 -46.4834	 14635	 -1	 -1	 -0.2705	 0.1421	 +0.0178
g1220398-113831	 185.16585	 -11.6419	 7998	 -1	 -1	 +0.0720	 0.1140	 -0.0056
g1221049-520713	 185.27025	 -52.1203	 15031	 -1	 -1	 +0.0783	 0.1740	 -0.0467
g1221082-030241	 185.28405	 -3.0447	 11716	 -1	 -1	 +0.1753	 0.1097	 -0.0077
g1221087-523510	 185.28615	 -52.5861	 4566	 -1	 -1	 +0.0979	 0.0932	 +0.0011
g1221130-005151	 185.30399	 -0.8642	 12223	 -1	 -1	 -0.0860	 0.1355	 -0.0184
g1221151-130047	 185.31285	 -13.0131	 4610	 -1	 -1	 +0.0003	 0.0993	 +0.0008
g1221156-515523	 185.31479	 -51.9230	 15182	 -1	 -1	 +0.1528	 0.1282	 -0.0207
g1221297-162508	 185.37374	 -16.4190	 8474	 -1	 -1	 +0.0833	 0.1089	 -0.0052
g1221481-510121	 185.45055	 -51.0225	 11708	 -1	 -1	 +0.0757	 0.1078	 -0.0115
g1221487-514421	 185.45295	 -51.7393	 15033	 -1	 -1	 +0.1921	 0.1026	 -0.0098
g1221511-125859	 185.46269	 -12.9830	 14533	 -1	 -1	 -0.3092	 0.1373	 +0.0301
g1222022-461258	 185.50934	 -46.2160	 5522	 -1	 -1	 +0.1111	 0.1037	 +0.0010
g1222164-175926	 185.56845	 -17.9907	 13389	 -1	 -1	 +0.1456	 0.1021	 -0.0094
g1222232-513656	 185.59680	 -51.6156	 14703	 -1	 -1	 +0.0009	 0.1371	 -0.0204
g1222543-435028	 185.72625	 -43.8411	 15574	 -1	 -1	 -0.1093	 0.1118	 -0.0033
g1223087-511618	 185.78640	 -51.2716	 14914	 -1	 -1	 +0.0388	 0.1423	 -0.0252
g1223141-164133	 185.80861	 -16.6925	 8563	 -1	 -1	 +0.0270	 0.1075	 -0.0079
g1223207-123331	 185.83634	 -12.5586	 4609	 -1	 -1	 +0.1338	 0.0967	 +0.0011
g1223216-054101	 185.83995	 -5.6835	 8148	 -1	 -1	 +0.1255	 0.0982	 -0.0015
g1223533-212402	 185.97226	 -21.4004	 13144	 -1	 -1	 +0.2164	 0.1471	 -0.0234
g1224051-500233	 186.02115	 -50.0426	 11861	 -1	 -1	 -0.0785	 0.1619	 -0.0342
g1224259-173303	 186.10770	 -17.5509	 8622	 -1	 -1	 +0.0539	 0.1147	 -0.0086
g1224322-444736	 186.13425	 -44.7932	 15689	 -1	 -1	 +0.1379	 0.1015	 -0.0098
g1224547-153604	 186.22785	 -15.6010	 12671	 -1	 -1	 +0.1142	 0.0998	 -0.0088
g1225054-501746	 186.27241	 -50.2962	 12070	 -1	 -1	 +0.1077	 0.0973	 -0.0077
g1225101-153033	 186.29205	 -15.5091	 12611	 -1	 -1	 +0.0639	 0.1262	 -0.0196
g1225180-432644	 186.32491	 -43.4455	 3103	 -1	 -1	 -0.0228	 0.0981	 +0.0011
g1225212-472827	 186.33810	 -47.4741	 5516	 -1	 -1	 +0.0055	 0.0915	 +0.0001
g1225315-071411	 186.38115	 -7.2365	 5988	 5884	 231	 +0.0307	 0.1317	 -0.0037
g1225340-451548	 186.39180	 -45.2633	 3396	 -1	 -1	 -0.1338	 0.0991	 +0.0008
g1225455-345817	 186.43965	 -34.9714	 8796	 -1	 -1	 -0.0157	 0.1051	 -0.0097
g1225477-214445	 186.44865	 -21.7458	 10144	 -1	 -1	 +0.0720	 0.1147	 -0.0116
g1226078-513250	 186.53234	 -51.5472	 11765	 -1	 -1	 +0.2518	 0.1059	 -0.0034
g1226128-074106	 186.55334	 -7.6849	 5598	 5884	 231	 +0.2552	 0.1142	 +0.0012
g1226162-074051	 186.56745	 -7.6808	 5838	 5884	 231	 -0.0414	 0.0954	 -0.0018
g1226269-203819	 186.61200	 -20.6386	 13773	 -1	 -1	 -0.0027	 0.1362	 -0.0217
g1226417-510758	 186.67365	 -51.1328	 12396	 -1	 -1	 -0.0508	 0.1285	 -0.0179
g1226419-132809	 186.67439	 -13.4692	 15969	 -1	 -1	 +0.0702	 0.1355	 -0.0216
g1226444-444305	 186.68505	 -44.7180	 10143	 -1	 -1	 +0.0469	 0.0978	 -0.0073
g1226455-180741	 186.68940	 -18.1279	 8590	 -1	 -1	 -0.0199	 0.0996	 -0.0077
g1227060-472339	 186.77520	 -47.3940	 5666	 -1	 -1	 -0.0330	 0.1147	 -0.0036
g1227077-012115	 186.78210	 -1.3542	 9104	 -1	 -1	 +0.1918	 0.1232	 -0.0039
g1227117-074159	 186.79875	 -7.6997	 9135	 -1	 -1	 +0.1458	 0.0967	 -0.0022
g1227121-054951	 186.80039	 -5.8309	 7966	 -1	 -1	 +0.0536	 0.0922	 -0.0027
g1227237-504154	 186.84870	 -50.6982	 3883	 -1	 -1	 -0.1328	 0.1134	 -0.0009
g1227247-142828	 186.85289	 -14.4744	 12400	 -1	 -1	 +0.0972	 0.0948	 -0.0075
g1227417-075736	 186.92370	 -7.9599	 15611	 -1	 -1	 -0.1219	 0.1276	 -0.0055
g1228017-140717	 187.00695	 -14.1213	 13000	 -1	 -1	 +0.0650	 0.1590	 -0.0382
g1228047-140759	 187.01971	 -14.1331	 12940	 -1	 -1	 -0.0173	 0.1355	 -0.0219
g1228206-313237	 187.08570	 -31.5436	 16209	 16025	 1391	 -0.0872	 0.1575	 -0.0158
g1230183-055743	 187.57635	 -5.9620	 8084	 8025	 433	 +0.0228	 0.0975	 -0.0046
g1230185-494400	 187.57710	 -49.7333	 3976	 -1	 -1	 -0.0435	 0.0988	 +0.0009
g1230252-500800	 187.60486	 -50.1333	 12009	 -1	 -1	 +0.0066	 0.1020	 -0.0097
g1230266-060027	 187.61085	 -6.0075	 7964	 8025	 433	 +0.0273	 0.1253	 -0.0116
g1231225-144032	 187.84379	 -14.6755	 12938	 12943	 1045	 +0.1239	 0.1096	 -0.0122
g1231230-450818	 187.84606	 -45.1382	 9990	 -1	 -1	 -0.0288	 0.1088	 -0.0125
g1231237-352444	 187.84860	 -35.4122	 8583	 -1	 -1	 -0.0996	 0.1209	 -0.0172
g1231364-461008	 187.90170	 -46.1690	 9026	 -1	 -1	 -0.0855	 0.1300	 -0.0212
g1231377-035929	 187.90709	 -3.9913	 7214	 -1	 -1	 +0.0882	 0.1218	 -0.0038
g1232453-510323	 188.18865	 -51.0565	 12934	 -1	 -1	 -0.1319	 0.1284	 -0.0100
g1232524-472418	 188.21820	 -47.4050	 8511	 8529	 523	 +0.0138	 0.1005	 -0.0066
g1233203-473015	 188.33460	 -47.5041	 8631	 8529	 523	 -0.0189	 0.1160	 -0.0129
g1233401-083927	 188.41694	 -8.6575	 15068	 -1	 -1	 +0.1257	 0.1149	 -0.0147
g1233499-072232	 188.45790	 -7.3755	 7993	 7971	 443	 -0.0327	 0.0959	 -0.0059
g1233513-461633	 188.46361	 -46.2757	 8725	 -1	 -1	 +0.1172	 0.0961	 -0.0024
g1233528-502519	 188.46974	 -50.4218	 12246	 -1	 -1	 +0.0219	 0.1636	 -0.0410
g1234090-103609	 188.53741	 -10.6026	 16116	 -1	 -1	 +0.0935	 0.1342	 -0.0220
g1234266-443237	 188.61061	 -44.5435	 9931	 -1	 -1	 +0.0096	 0.1071	 -0.0112
g1234308-073247	 188.62814	 -7.5465	 7962	 7971	 443	 +0.1763	 0.1039	 -0.0003
g1234446-490224	 188.68559	 -49.0401	 11832	 -1	 -1	 -0.0301	 0.1339	 -0.0219
g1234488-444408	 188.70315	 -44.7355	 5283	 -1	 -1	 +0.1371	 0.0999	 +0.0011
g1235070-074611	 188.77891	 -7.7697	 8112	 7971	 443	 +0.0197	 0.1009	 -0.0054
g1235107-001316	 188.79436	 -0.2211	 7119	 7104	 372	 +0.0957	 0.0983	 -0.0007
g1235335-522203	 188.88976	 -52.3675	 15925	 -1	 -1	 +0.0591	 0.1768	 -0.0457
g1235400-062960	 188.91675	 -6.4999	 15247	 -1	 -1	 +0.1251	 0.1509	 -0.0329
g1236076-392619	 189.03165	 -39.4387	 3352	 -1	 -1	 +0.0801	 0.0971	 +0.0009
g1236402-141813	 189.16740	 -14.3036	 13025	 -1	 -1	 -0.0814	 0.1969	 -0.0556
g1236567-410543	 189.23640	 -41.0952	 15668	 -1	 -1	 +0.0021	 0.1299	 -0.0139
g1237275-521558	 189.36464	 -52.2661	 15865	 -1	 -1	 +0.2916	 0.1012	 -0.0065
g1237279-442543	 189.36630	 -44.4286	 8791	 -1	 -1	 +0.0152	 0.1257	 -0.0155
g1237292-441414	 189.37170	 -44.2372	 10500	 -1	 -1	 +0.0139	 0.1258	 -0.0195
g1237411-440837	 189.42105	 -44.1437	 10890	 -1	 -1	 -0.1818	 0.1201	 -0.0086
g1237428-445547	 189.42840	 -44.9297	 9928	 -1	 -1	 +0.1024	 0.1128	 -0.0089
g1237441-072755	 189.43379	 -7.4653	 6372	 -1	 -1	 -0.0998	 0.1173	 -0.0109
g1237457-143823	 189.44025	 -14.6398	 13114	 -1	 -1	 +0.1805	 0.1010	 -0.0075
g1237517-503845	 189.46545	 -50.6458	 15062	 -1	 -1	 +0.0620	 0.1554	 -0.0335
g1238005-200751	 189.50204	 -20.1308	 8701	 8721	 544	 +0.0714	 0.1115	 -0.0072
g1238153-103715	 189.56356	 -10.6209	 15544	 -1	 -1	 +0.0029	 0.1028	 -0.0054
g1238162-444112	 189.56760	 -44.6867	 14036	 -1	 -1	 +0.1036	 0.1383	 -0.0257
g1238184-413012	 189.57675	 -41.5033	 3494	 3684	 147	 +0.0622	 0.0950	 +0.0010
g1238285-285618	 189.61890	 -28.9383	 8716	 -1	 -1	 +0.1098	 0.0946	 -0.0022
g1238326-103158	 189.63555	 -10.5327	 15484	 -1	 -1	 -0.0209	 0.1183	 -0.0084
g1238479-104512	 189.69975	 -10.7533	 15094	 -1	 -1	 -0.0203	 0.1080	 -0.0060
g1239040-060210	 189.76665	 -6.0361	 15185	 -1	 -1	 +0.0813	 0.1198	 -0.0158
g1239052-201117	 189.77160	 -20.1882	 8701	 8721	 544	 -0.0326	 0.1000	 -0.0085
g1239400-154339	 189.91681	 -15.7274	 10174	 -1	 -1	 -0.1348	 0.1066	 -0.0082
g1239479-101823	 189.94935	 -10.3065	 15544	 -1	 -1	 -0.0714	 0.1348	 -0.0111
g1239494-442324	 189.95580	 -44.3899	 9719	 -1	 -1	 -0.0359	 0.0995	 -0.0091
g1239522-423916	 189.96735	 -42.6544	 14702	 -1	 -1	 +0.1808	 0.1157	 -0.0143
g1239578-105632	 189.99091	 -10.9421	 15813	 15803	 1415	 -0.0268	 0.1064	 -0.0047
g1240013-112110	 190.00530	 -11.3527	 8528	 -1	 -1	 -0.1779	 0.1700	 -0.0435
g1240174-431310	 190.07265	 -43.2194	 6635	 -1	 -1	 +0.1806	 0.0954	 +0.0010
g1240208-142432	 190.08659	 -14.4087	 13323	 -1	 -1	 +0.1298	 0.1261	 -0.0195
g1240237-523548	 190.09875	 -52.5967	 12924	 -1	 -1	 +0.0502	 0.1375	 -0.0250
g1240407-085201	 190.16971	 -8.8669	 11226	 -1	 -1	 +0.1520	 0.1078	 -0.0076
g1240540-413624	 190.22505	 -41.6066	 3493	 3684	 147	 +0.1444	 0.1002	 +0.0009
g1241012-063947	 190.25475	 -6.6632	 7749	 -1	 -1	 +0.0378	 0.0988	 -0.0036
g1241031-101806	 190.26270	 -10.3017	 6069	 -1	 -1	 -0.0285	 0.1028	 -0.0028
g1241037-051321	 190.26539	 -5.2225	 15123	 -1	 -1	 +0.0673	 0.1152	 -0.0134
g1241047-093350	 190.26946	 -9.5639	 11196	 -1	 -1	 +0.0130	 0.1064	 -0.0115
g1241123-165640	 190.30126	 -16.9445	 11012	 -1	 -1	 +0.0845	 0.1286	 -0.0189
g1241133-105709	 190.30545	 -10.9526	 16172	 15803	 1415	 -0.0017	 0.1116	 -0.0070
g1241142-110423	 190.30905	 -11.0731	 14703	 14997	 1279	 -0.0911	 0.1168	 -0.0051
g1241145-103043	 190.31040	 -10.5121	 8318	 -1	 -1	 +0.0771	 0.1035	 -0.0042
g1241182-083711	 190.32570	 -8.6198	 11046	 -1	 -1	 +0.0843	 0.1507	 -0.0306
g1241217-105730	 190.34025	 -10.9582	 16352	 15803	 1415	 -0.2021	 0.1117	 +0.0019
g1241232-110919	 190.34640	 -11.1554	 14733	 14997	 1279	 -0.2032	 0.1206	 +0.0000
g1241254-123945	 190.35584	 -12.6626	 12214	 -1	 -1	 -0.1226	 0.1486	 -0.0216
g1241268-151528	 190.36155	 -15.2579	 14101	 -1	 -1	 +0.0617	 0.1495	 -0.0313
g1241280-162922	 190.36650	 -16.4894	 11911	 -1	 -1	 -0.0641	 0.1115	 -0.0106
g1241304-112210	 190.37670	 -11.3695	 15482	 14997	 1279	 +0.1989	 0.1209	 -0.0165
g1241364-112330	 190.40175	 -11.3918	 15092	 14997	 1279	 +0.1358	 0.0972	 -0.0086
g1241402-123807	 190.41736	 -12.6352	 12184	 -1	 -1	 -0.1608	 0.1238	 -0.0083
g1242016-202436	 190.50661	 -20.4100	 6540	 -1	 -1	 +0.0074	 0.1096	 -0.0037
g1242084-172057	 190.53510	 -17.3492	 10681	 11523	 961	 +0.2434	 0.1190	 -0.0059
g1242088-154917	 190.53660	 -15.8214	 12571	 -1	 -1	 +0.1478	 0.1268	 -0.0176
g1242125-172413	 190.55205	 -17.4035	 11280	 11523	 961	 +0.3191	 0.0981	 -0.0002
g1242150-464830	 190.56240	 -46.8082	 13966	 -1	 -1	 +0.1383	 0.1156	 -0.0147
g1242179-112812	 190.57456	 -11.4699	 15632	 14997	 1279	 +0.1178	 0.1315	 -0.0220
g1242183-054706	 190.57620	 -5.7850	 7148	 -1	 -1	 -0.1288	 0.1309	 -0.0212
g1242284-105356	 190.61820	 -10.8988	 15152	 15803	 1415	 +0.0192	 0.1088	 -0.0071
g1242376-404439	 190.65675	 -40.7442	 4784	 3684	 147	 -0.0616	 0.0968	 +0.0010
g1242391-112822	 190.66290	 -11.4728	 14822	 14997	 1279	 -0.1067	 0.1104	 -0.0034
g1242394-025242	 190.66411	 -2.8783	 14762	 -1	 -1	 -0.0172	 0.1122	 -0.0079
g1242414-423130	 190.67250	 -42.5251	 10834	 -1	 -1	 +0.0943	 0.1022	 -0.0079
g1242416-112849	 190.67310	 -11.4802	 14492	 -1	 -1	 +0.0099	 0.1150	 -0.0113
g1242508-302435	 190.71166	 -30.4097	 4633	 -1	 -1	 +0.0965	 0.0974	 +0.0011
g1242582-113532	 190.74270	 -11.5922	 15271	 14997	 1279	 -0.0212	 0.1199	 -0.0101
g1243056-412132	 190.77315	 -41.3589	 3612	 -1	 -1	 +0.1083	 0.0984	 +0.0010
g1243110-171436	 190.79596	 -17.2433	 11850	 11523	 961	 -0.1320	 0.1105	 -0.0071
g1243191-105351	 190.82940	 -10.8974	 11644	 -1	 -1	 +0.0499	 0.1041	 -0.0107
g1243193-063904	 190.83030	 -6.6510	 15932	 -1	 -1	 +0.1131	 0.1363	 -0.0237
g1243337-101548	 190.89046	 -10.2634	 11434	 -1	 -1	 -0.0483	 0.1795	 -0.0505
g1243451-002127	 190.93785	 -0.3574	 14759	 -1	 -1	 -0.0163	 0.1123	 -0.0078
g1243491-404253	 190.95466	 -40.7146	 5263	 3684	 147	 -0.0775	 0.0957	 +0.0010
g1244030-214058	 191.01271	 -21.6828	 13882	 13812	 1170	 -0.1031	 0.1099	 -0.0045
g1244100-414460	 191.04165	 -41.7499	 2891	 -1	 -1	 +0.1374	 0.0992	 +0.0007
g1244147-161834	 191.06114	 -16.3094	 13019	 -1	 -1	 +0.2476	 0.1479	 -0.0197
g1244193-071160	 191.08050	 -7.1999	 15721	 15291	 1297	 +0.0230	 0.1042	 -0.0070
g1244328-071228	 191.13660	 -7.2079	 15541	 15291	 1297	 +0.0535	 0.1335	 -0.0209
g1244441-355221	 191.18355	 -35.8724	 9444	 9257	 518	 -0.0658	 0.0966	 -0.0083
g1244574-000235	 191.23906	 -0.0432	 14728	 -1	 -1	 +0.1034	 0.1060	 -0.0113
g1245054-430523	 191.27234	 -43.0896	 9511	 -1	 -1	 -0.0428	 0.1123	 -0.0136
g1245056-485349	 191.27325	 -48.8970	 12128	 -1	 -1	 -0.1927	 0.1963	 -0.0326
g1245136-124634	 191.30671	 -12.7760	 14700	 -1	 -1	 +0.0520	 0.0995	 -0.0075
g1245218-120552	 191.34059	 -12.0979	 14610	 -1	 -1	 +0.0898	 0.1490	 -0.0315
g1245341-080530	 191.39221	 -8.0918	 15301	 -1	 -1	 +0.1924	 0.1072	 -0.0113
g1245524-014049	 191.46810	 -1.6803	 14849	 -1	 -1	 +0.0557	 0.0992	 -0.0076
g1245548-211144	 191.47830	 -21.1956	 9025	 -1	 -1	 +0.1413	 0.1169	 -0.0052
g1245548-324605	 191.47815	 -32.7680	 9602	 -1	 -1	 -0.1704	 0.1707	 -0.0408
g1245590-072710	 191.49585	 -7.4527	 6936	 -1	 -1	 +0.0021	 0.1033	 -0.0041
g1246239-122840	 191.59935	 -12.4778	 14459	 -1	 -1	 +0.0134	 0.1029	 -0.0071
g1246251-214628	 191.60460	 -21.7745	 14001	 -1	 -1	 +0.0993	 0.1539	 -0.0350
g1246260-404509	 191.60850	 -40.7525	 4842	 3684	 147	 +0.1975	 0.1010	 +0.0008
g1246446-014552	 191.68575	 -1.7644	 14848	 -1	 -1	 -0.0734	 0.1154	 -0.0057
g1246463-212335	 191.69294	 -21.3929	 7256	 -1	 -1	 +0.1188	 0.0925	 -0.0000
g1246496-175431	 191.70675	 -17.9086	 12027	 -1	 -1	 -0.0974	 0.1319	 -0.0157
g1246555-185754	 191.73105	 -18.9649	 11546	 -1	 -1	 +0.0363	 0.1434	 -0.0289
g1247174-450233	 191.82240	 -45.0426	 9983	 -1	 -1	 -0.0036	 0.0974	 -0.0085
g1247178-073954	 191.82435	 -7.6649	 15030	 -1	 -1	 -0.0470	 0.1051	 -0.0042
g1247230-161744	 191.84565	 -16.2955	 13497	 -1	 -1	 +0.0862	 0.1404	 -0.0268
g1247326-504713	 191.88585	 -50.7869	 15537	 -1	 -1	 +0.0076	 0.1265	 -0.0133
g1247430-211712	 191.92905	 -21.2867	 12232	 -1	 -1	 -0.1009	 0.1375	 -0.0185
g1247486-151957	 191.95245	 -15.3324	 13318	 -1	 -1	 -0.1140	 0.1235	 -0.0085
g1247525-151035	 191.96850	 -15.1763	 10500	 -1	 -1	 +0.0268	 0.0983	 -0.0087
g1248126-214253	 192.05235	 -21.7148	 14299	 14295	 1194	 -0.1334	 0.1067	 -0.0019
g1248216-414252	 192.08985	 -41.7144	 2919	 3684	 147	 +0.1172	 0.0990	 +0.0010
g1248222-170117	 192.09240	 -17.0214	 13316	 -1	 -1	 +0.1196	 0.1165	 -0.0151
g1248277-214111	 192.11535	 -21.6864	 14419	 14295	 1194	 -0.2102	 0.1163	 -0.0013
g1248389-202504	 192.16215	 -20.4178	 11603	 -1	 -1	 -0.0602	 0.1221	 -0.0158
g1248533-181228	 192.22200	 -18.2078	 12445	 -1	 -1	 +0.1756	 0.1063	 -0.0082
g1248534-121024	 192.22245	 -12.1734	 13709	 -1	 -1	 -0.1239	 0.1195	 -0.0061
g1248561-215441	 192.23371	 -21.9113	 14239	 -1	 -1	 -0.0513	 0.1311	 -0.0139
g1249064-414956	 192.27675	 -41.8323	 4687	 3684	 147	 -0.0469	 0.0987	 +0.0010
g1249069-152758	 192.27885	 -15.4660	 14306	 -1	 -1	 +0.0364	 0.1281	 -0.0187
g1249109-151136	 192.29550	 -15.1934	 14576	 14260	 1314	 +0.1119	 0.1228	 -0.0179
g1249128-215728	 192.30316	 -21.9579	 13969	 14295	 1194	 +0.0806	 0.1502	 -0.0320
g1249130-213519	 192.30404	 -21.5885	 9113	 -1	 -1	 +0.0224	 0.0992	 -0.0070
g1249181-213524	 192.32534	 -21.5899	 9143	 -1	 -1	 -0.1030	 0.1215	 -0.0176
g1249193-120306	 192.33045	 -12.0517	 15087	 14846	 1282	 -0.1779	 0.1230	 -0.0029
g1249198-091732	 192.33270	 -9.2922	 4296	 4520	 84	 +0.0257	 0.1058	 +0.0009
g1249335-440357	 192.38955	 -44.0659	 9356	 9263	 589	 -0.0484	 0.0993	 -0.0091
g1249345-410318	 192.39389	 -41.0549	 2291	 3684	 147	 -0.0049	 0.0975	 +0.0011
g1249542-143227	 192.47595	 -14.5408	 13137	 13134	 1078	 -0.0122	 0.1470	 -0.0279
g1249542-411646	 192.47565	 -41.2793	 4119	 3684	 147	 +0.0557	 0.0959	 +0.0010
g1250018-151255	 192.50745	 -15.2151	 14485	 14260	 1314	 +0.0131	 0.1153	 -0.0121
g1250039-412255	 192.51630	 -41.3820	 4928	 -1	 -1	 +0.1810	 0.0942	 +0.0010
g1250048-230422	 192.52005	 -23.0728	 14086	 13684	 1161	 -0.0275	 0.1138	 -0.0101
g1250121-194947	 192.55065	 -19.8298	 12112	 -1	 -1	 +0.0286	 0.1135	 -0.0142
g1250230-182528	 192.59565	 -18.4243	 13883	 14107	 1179	 +0.0898	 0.1141	 -0.0143
g1250344-412815	 192.64335	 -41.4709	 5617	 3684	 147	 +0.0518	 0.1028	 +0.0011
g1250466-415338	 192.69420	 -41.8939	 5076	 3684	 147	 +0.0895	 0.1012	 +0.0010
g1250534-182916	 192.72240	 -18.4879	 14272	 14107	 1179	 +0.0441	 0.1019	 -0.0087
g1251009-414321	 192.75375	 -41.7224	 2738	 3684	 147	 -0.2610	 0.1041	 -0.0036
g1251013-142004	 192.75540	 -14.3343	 13016	 13134	 1078	 -0.2515	 0.1208	 -0.0015
g1251041-195943	 192.76694	 -19.9953	 14270	 -1	 -1	 -0.0730	 0.1409	 -0.0157
g1251052-183154	 192.77175	 -18.5316	 14152	 14107	 1179	 -0.1174	 0.1144	 -0.0051
g1251085-012660	 192.78540	 -1.4500	 14725	 -1	 -1	 -0.0433	 0.1143	 -0.0071
g1251138-124607	 192.80760	 -12.7686	 14756	 -1	 -1	 -0.1583	 0.1227	 -0.0039
g1251155-150233	 192.81435	 -15.0424	 14994	 14260	 1314	 +0.0450	 0.1042	 -0.0097
g1251304-142018	 192.87691	 -14.3384	 13796	 13134	 1078	 +0.0719	 0.1199	 -0.0168
g1251317-183112	 192.88186	 -18.5201	 14002	 14107	 1179	 -0.1332	 0.1061	 -0.0028
g1251318-262708	 192.88260	 -26.4521	 3527	 -1	 -1	 +0.1194	 0.0964	 +0.0009
g1251324-131948	 192.88500	 -13.3300	 4682	 4720	 128	 +0.1939	 0.1058	 +0.0011
g1251338-281441	 192.89070	 -28.2447	 15785	 -1	 -1	 +0.2604	 0.1267	 -0.0163
g1251371-082437	 192.90450	 -8.4102	 3995	 4520	 84	 +0.0978	 0.0973	 +0.0011
g1251414-224030	 192.92250	 -22.6749	 14146	 13684	 1161	 -0.2303	 0.1352	 -0.0028
g1251415-183313	 192.92280	 -18.5535	 14361	 14107	 1179	 -0.0832	 0.1048	 -0.0040
g1251451-133607	 192.93780	 -13.6018	 14905	 -1	 -1	 -0.0131	 0.1237	 -0.0122
g1251565-413221	 192.98535	 -41.5391	 3967	 3684	 147	 -0.1065	 0.1142	 +0.0002
g1252084-215154	 193.03501	 -21.8651	 7282	 -1	 -1	 +0.0503	 0.0917	 -0.0016
g1252156-080758	 193.06515	 -8.1329	 4414	 -1	 -1	 +0.0997	 0.0976	 +0.0011
g1252160-412326	 193.06665	 -41.3905	 3308	 3684	 147	 +0.1763	 0.1061	 +0.0009
g1252218-450945	 193.09095	 -45.1626	 12559	 -1	 -1	 -0.1710	 0.1680	 -0.0220
g1252381-214424	 193.15860	 -21.7400	 14357	 14248	 1236	 +0.0427	 0.1134	 -0.0129
g1252534-451422	 193.22235	 -45.2394	 12738	 -1	 -1	 -0.0097	 0.1225	 -0.0161
g1252579-152050	 193.24110	 -15.3471	 14513	 14260	 1314	 +0.0664	 0.1145	 -0.0139
g1253038-152702	 193.26571	 -15.4505	 13014	 14260	 1314	 -0.1590	 0.1146	 -0.0030
g1253038-193638	 193.26555	 -19.6106	 14359	 14106	 1217	 +0.0057	 0.1032	 -0.0075
g1253042-102157	 193.26765	 -10.3658	 4443	 4485	 87	 -0.1295	 0.1177	 -0.0038
g1253042-152557	 193.26735	 -15.4325	 13674	 14260	 1314	 -0.0258	 0.1793	 -0.0447
g1253068-155123	 193.27829	 -15.8564	 13823	 14260	 1314	 +0.0209	 0.1099	 -0.0102
g1253072-102939	 193.28010	 -10.4943	 4773	 -1	 -1	 +0.0348	 0.0934	 +0.0010
g1253119-450328	 193.29945	 -45.0578	 12469	 -1	 -1	 +0.0388	 0.1062	 -0.0114
g1253285-153030	 193.36860	 -15.5083	 14993	 14260	 1314	 -0.2586	 0.1258	 +0.0073
g1253290-153200	 193.37070	 -15.5333	 12984	 14260	 1314	 -0.0961	 0.1170	 -0.0065
g1253293-052547	 193.37221	 -5.4297	 4952	 -1	 -1	 +0.0818	 0.0978	 +0.0010
g1253322-093229	 193.38389	 -9.5415	 3933	 4520	 84	 +0.1126	 0.0960	 +0.0011
g1253330-321945	 193.38736	 -32.3291	 9509	 -1	 -1	 +0.1540	 0.1044	 -0.0035
g1253361-101756	 193.40040	 -10.2988	 5072	 4485	 87	 -0.1317	 0.1080	 -0.0026
g1253418-045305	 193.42411	 -4.8848	 7111	 -1	 -1	 -0.0060	 0.0972	 -0.0036
g1253471-151446	 193.44615	 -15.2461	 14603	 14260	 1314	 +0.1864	 0.1101	 -0.0117
g1253494-155851	 193.45591	 -15.9808	 13103	 -1	 -1	 -0.1090	 0.1155	 -0.0060
g1253533-150630	 193.47210	 -15.1082	 13823	 14260	 1314	 +0.0435	 0.1105	 -0.0120
g1253585-084633	 193.49384	 -8.7757	 3873	 4520	 84	 +0.0793	 0.0956	 +0.0011
g1254004-164745	 193.50150	 -16.7957	 14931	 -1	 -1	 +0.0303	 0.1019	 -0.0070
g1254043-133506	 193.51800	 -13.5851	 4741	 4720	 128	 -0.2124	 0.1022	 -0.0057
g1254057-160501	 193.52386	 -16.0837	 14332	 -1	 -1	 +0.2237	 0.1176	 -0.0126
g1254091-011527	 193.53795	 -1.2575	 14453	 -1	 -1	 +0.0683	 0.1046	 -0.0103
g1254155-155009	 193.56435	 -15.8357	 13283	 -1	 -1	 -0.0858	 0.1689	 -0.0344
g1254199-090704	 193.58281	 -9.1177	 4502	 4520	 84	 -0.0586	 0.0962	 +0.0002
g1254248-305337	 193.60351	 -30.8937	 13889	 -1	 -1	 -0.0838	 0.1585	 -0.0245
g1254324-065134	 193.63515	 -6.8594	 4892	 -1	 -1	 +0.0732	 0.0927	 +0.0010
g1254332-193538	 193.63815	 -19.5938	 13399	 14106	 1217	 +0.2348	 0.1180	 -0.0115
g1254344-144719	 193.64340	 -14.7887	 14543	 -1	 -1	 -0.0003	 0.1141	 -0.0101
g1254355-454732	 193.64805	 -45.7923	 11416	 -1	 -1	 +0.0236	 0.1233	 -0.0182
g1254370-103647	 193.65420	 -10.6131	 4172	 4485	 87	 +0.0498	 0.0949	 +0.0011
g1254371-181830	 193.65465	 -18.3083	 13760	 -1	 -1	 +0.0566	 0.1149	 -0.0142
g1254392-181424	 193.66350	 -18.2401	 13550	 -1	 -1	 -0.1049	 0.1061	 -0.0038
g1254402-173134	 193.66769	 -17.5262	 14930	 14403	 1257	 +0.0386	 0.1144	 -0.0127
g1254425-165412	 193.67715	 -16.9032	 12802	 -1	 -1	 -0.0709	 0.1107	 -0.0079
g1254436-124539	 193.68150	 -12.7608	 5010	 4720	 128	 +0.0240	 0.0925	 +0.0009
g1254463-215219	 193.69276	 -21.8720	 9109	 -1	 -1	 -0.0580	 0.1085	 -0.0122
g1254496-232309	 193.70670	 -23.3859	 14323	 -1	 -1	 -0.1525	 0.1797	 -0.0195
g1254505-140727	 193.71045	 -14.1241	 4410	 4720	 128	 +0.0197	 0.0937	 +0.0009
g1254524-291617	 193.71840	 -29.2714	 14582	 -1	 -1	 -0.0010	 0.1240	 -0.0141
g1254557-100405	 193.73219	 -10.0681	 4622	 4485	 87	 +0.0504	 0.0992	 +0.0011
g1254575-442457	 193.73955	 -44.4157	 12590	 -1	 -1	 +0.3330	 0.1246	 -0.0038
g1255037-122949	 193.76535	 -12.4971	 4711	 4720	 128	 +0.0785	 0.0966	 +0.0011
g1255105-123631	 193.79371	 -12.6085	 4351	 4720	 128	 +0.0501	 0.0952	 +0.0010
g1255213-205327	 193.83870	 -20.8908	 14986	 -1	 -1	 -0.0346	 0.1563	 -0.0265
g1255290-095601	 193.87065	 -9.9336	 11456	 -1	 -1	 -0.0296	 0.1107	 -0.0123
g1255332-151903	 193.88835	 -15.3176	 15261	 -1	 -1	 +0.1421	 0.1051	 -0.0111
g1255371-132347	 193.90470	 -13.3962	 4620	 4720	 128	 -0.1262	 0.0966	 -0.0018
g1255381-003527	 193.90891	 -0.5907	 14481	 -1	 -1	 +0.0523	 0.1080	 -0.0111
g1255435-152105	 193.93125	 -15.3515	 14721	 -1	 -1	 +0.0410	 0.1352	 -0.0216
g1255464-113234	 193.94325	 -11.5427	 6509	 6575	 322	 -0.0904	 0.1089	 -0.0084
g1255477-182414	 193.94880	 -18.4040	 14119	 14298	 1239	 -0.0994	 0.1034	 -0.0029
g1255494-165732	 193.95570	 -16.9589	 14270	 14403	 1257	 -0.0532	 0.1036	 -0.0041
g1255501-205230	 193.95885	 -20.8751	 14775	 -1	 -1	 -0.1003	 0.1363	 -0.0109
g1256046-170733	 194.01930	 -17.1257	 14390	 14403	 1257	 +0.0709	 0.1130	 -0.0134
g1256071-165650	 194.02950	 -16.9472	 13401	 -1	 -1	 -0.0173	 0.1058	 -0.0084
g1256164-182327	 194.06835	 -18.3909	 14298	 14298	 1239	 +0.0538	 0.1073	 -0.0111
g1256401-202637	 194.16706	 -20.4437	 6861	 7070	 330	 -0.1064	 0.1187	 -0.0142
g1256420-170135	 194.17515	 -17.0265	 14569	 14403	 1257	 +0.1582	 0.1027	 -0.0100
g1256444-182738	 194.18505	 -18.4604	 14328	 14298	 1239	 -0.1189	 0.1137	 -0.0045
g1256511-171644	 194.21280	 -17.2790	 15378	 14403	 1257	 -0.1438	 0.1496	 -0.0125
g1256524-414750	 194.21820	 -41.7972	 3544	 3684	 147	 +0.0137	 0.0999	 +0.0011
g1256540-174205	 194.22481	 -17.7015	 14988	 14403	 1257	 +0.1620	 0.1187	 -0.0158
g1256541-330013	 194.22525	 -33.0035	 15321	 -1	 -1	 +0.0041	 0.1213	 -0.0111
g1256576-171645	 194.23980	 -17.2791	 14809	 14403	 1257	 -0.1261	 0.1402	 -0.0108
g1256580-154925	 194.24160	 -15.8235	 15230	 -1	 -1	 +0.1220	 0.1103	 -0.0128
g1257006-134310	 194.25240	 -13.7193	 4798	 4720	 128	 +0.0163	 0.1028	 +0.0008
g1257037-104543	 194.26560	 -10.7618	 4260	 -1	 -1	 +0.0297	 0.1054	 +0.0011
g1257059-121620	 194.27460	 -12.2721	 6628	 -1	 -1	 +0.0407	 0.1119	 -0.0029
g1257082-323045	 194.28434	 -32.5126	 4920	 -1	 -1	 +0.0653	 0.0974	 +0.0010
g1257121-170917	 194.30055	 -17.1548	 16637	 14403	 1257	 -0.1171	 0.1117	 -0.0040
g1257122-133953	 194.30099	 -13.6648	 4678	 -1	 -1	 +0.0379	 0.0937	 +0.0010
g1257123-323101	 194.30130	 -32.5168	 5009	 -1	 -1	 -0.0187	 0.1047	 -0.0002
g1257151-172050	 194.31285	 -17.3473	 13969	 14403	 1257	 -0.1045	 0.1133	 -0.0048
g1257177-063232	 194.32365	 -6.5423	 12115	 -1	 -1	 +0.2279	 0.0922	 -0.0029
g1257200-203925	 194.33340	 -20.6569	 6620	 7070	 330	 -0.0970	 0.1170	 -0.0131
g1257217-154741	 194.34031	 -15.7948	 13940	 -1	 -1	 -0.1251	 0.1142	 -0.0044
g1257225-044109	 194.34390	 -4.6859	 14423	 14500	 1222	 -0.0280	 0.1137	 -0.0085
g1257229-153855	 194.34540	 -15.6487	 5756	 -1	 -1	 -0.0407	 0.1231	 -0.0057
g1257245-134415	 194.35201	 -13.7375	 4229	 4720	 128	 -0.1671	 0.1207	 -0.0076
g1257255-173923	 194.35620	 -17.6565	 15378	 14403	 1257	 -0.0143	 0.1358	 -0.0188
g1257265-032927	 194.36025	 -3.4909	 3420	 -1	 -1	 +0.0621	 0.0994	 +0.0010
g1257279-194129	 194.36625	 -19.6913	 3684	 -1	 -1	 +0.0549	 0.0959	 +0.0010
g1257291-175620	 194.37105	 -17.9388	 14718	 -1	 -1	 +0.0924	 0.1086	 -0.0120
g1257293-182449	 194.37211	 -18.4135	 14058	 14298	 1239	 +0.0926	 0.1065	 -0.0114
g1257367-271732	 194.40285	 -27.2921	 3522	 -1	 -1	 -0.0157	 0.0973	 +0.0011
g1257486-175604	 194.45234	 -17.9345	 14838	 -1	 -1	 -0.0597	 0.1257	 -0.0104
g1257492-173243	 194.45490	 -17.5453	 14298	 14403	 1257	 +0.0533	 0.1041	 -0.0098
g1257493-172034	 194.45550	 -17.3426	 15827	 14403	 1257	 -0.1590	 0.1209	 -0.0042
g1257516-170403	 194.46510	 -17.0676	 13429	 14403	 1257	 +0.1696	 0.1330	 -0.0222
g1257562-130336	 194.48400	 -13.0601	 5308	 5182	 195	 +0.0458	 0.1082	 +0.0005
g1258008-033716	 194.50336	 -3.6211	 5248	 -1	 -1	 +0.0478	 0.0947	 +0.0008
g1258049-172716	 194.52045	 -17.4544	 12889	 14403	 1257	 +0.0506	 0.1148	 -0.0134
g1258088-492425	 194.53664	 -49.4069	 14998	 -1	 -1	 -0.0598	 0.1340	 -0.0128
g1258105-100928	 194.54355	 -10.1579	 6688	 -1	 -1	 -0.1194	 0.1089	 -0.0102
g1258191-171837	 194.57970	 -17.3102	 13849	 14403	 1257	 -0.0066	 0.1063	 -0.0076
g1258231-161538	 194.59605	 -16.2606	 14719	 -1	 -1	 +0.0965	 0.1278	 -0.0200
g1258349-182004	 194.64525	 -18.3344	 13667	 14298	 1239	 +0.0791	 0.1620	 -0.0399
g1258387-453638	 194.66130	 -45.6107	 5239	 -1	 -1	 +0.0226	 0.0969	 +0.0005
g1258408-163623	 194.67000	 -16.6064	 13699	 -1	 -1	 -0.0915	 0.1535	 -0.0213
g1258419-320718	 194.67464	 -32.1216	 5489	 -1	 -1	 +0.0113	 0.0967	 -0.0000
g1258435-172649	 194.68125	 -17.4470	 14897	 14403	 1257	 +0.0345	 0.1175	 -0.0139
g1258449-280955	 194.68695	 -28.1653	 15121	 -1	 -1	 +0.1092	 0.1164	 -0.0151
g1258493-465434	 194.70524	 -46.9093	 12309	 -1	 -1	 +0.0452	 0.1267	 -0.0198
g1258498-175059	 194.70750	 -17.8497	 13758	 14403	 1257	 +0.0912	 0.1040	 -0.0104
g1258509-435230	 194.71215	 -43.8751	 9442	 9596	 697	 +0.0343	 0.0988	 -0.0071
g1258524-464821	 194.71830	 -46.8058	 15158	 -1	 -1	 -0.1459	 0.1903	 -0.0143
g1258547-005822	 194.72775	 -0.9728	 14658	 -1	 -1	 +0.2189	 0.1284	 -0.0178
g1259001-023743	 194.75025	 -2.6286	 14331	 -1	 -1	 +0.1857	 0.1094	 -0.0115
g1259034-054352	 194.76435	 -5.7311	 14512	 -1	 -1	 +0.0852	 0.1294	 -0.0205
g1259047-484841	 194.76974	 -48.8115	 15450	 -1	 -1	 -0.0952	 0.1139	 -0.0037
g1259050-030844	 194.77095	 -3.1456	 14601	 -1	 -1	 -0.2033	 0.1428	 -0.0030
g1259060-173756	 194.77485	 -17.6322	 13638	 14403	 1257	 +0.1316	 0.1007	 -0.0095
g1259069-250047	 194.77876	 -25.0130	 15127	 -1	 -1	 +0.0155	 0.1190	 -0.0118
g1259080-105451	 194.78341	 -10.9141	 6657	 -1	 -1	 -0.0516	 0.1007	 -0.0050
g1259115-182241	 194.79765	 -18.3781	 15076	 14298	 1239	 +0.1557	 0.1775	 -0.0525
g1259123-192543	 194.80124	 -19.4285	 13486	 13834	 1158	 +0.0985	 0.1051	 -0.0109
g1259130-280927	 194.80425	 -28.1576	 14911	 -1	 -1	 -0.1254	 0.1410	 -0.0096
g1259169-165533	 194.82030	 -16.9259	 14238	 -1	 -1	 +0.0833	 0.1231	 -0.0181
g1259185-131352	 194.82689	 -13.2310	 5037	 5182	 195	 +0.1591	 0.0925	 +0.0011
g1259274-192028	 194.86424	 -19.3410	 14205	 13834	 1158	 -0.1182	 0.1385	 -0.0122
g1259278-191938	 194.86560	 -19.3272	 13786	 13834	 1158	 -0.0113	 0.1068	 -0.0084
g1259296-052344	 194.87356	 -5.3956	 12053	 -1	 -1	 +0.0655	 0.1263	 -0.0197
g1259341-210548	 194.89215	 -21.0966	 6678	 7070	 330	 -0.0961	 0.1021	 -0.0082
g1259353-183235	 194.89710	 -18.5431	 14236	 14298	 1239	 +0.2441	 0.1451	 -0.0230
g1259391-055808	 194.91285	 -5.9689	 14571	 -1	 -1	 -0.0383	 0.1484	 -0.0231
g1259470-334245	 194.94586	 -33.7124	 14568	 14646	 1238	 -0.0175	 0.1258	 -0.0128
g1259472-193217	 194.94676	 -19.5381	 13935	 13834	 1158	 -0.0268	 0.1206	 -0.0122
g1259476-485425	 194.94824	 -48.9069	 15539	 -1	 -1	 +0.0970	 0.1063	 -0.0109
g1259490-193215	 194.95409	 -19.5374	 13695	 13834	 1158	 +0.2062	 0.1045	 -0.0085
g1259521-164146	 194.96716	 -16.6961	 14148	 -1	 -1	 +0.0341	 0.1161	 -0.0140
g1259594-453606	 194.99730	 -45.6016	 5088	 -1	 -1	 +0.0013	 0.1368	 -0.0026
g1259599-222402	 194.99940	 -22.4006	 9464	 9424	 641	 +0.0182	 0.1448	 -0.0274
g1300058-102921	 195.02415	 -10.4891	 15230	 -1	 -1	 +0.1206	 0.1017	 -0.0098
g1300090-081511	 195.03765	 -8.2531	 14331	 -1	 -1	 -0.0122	 0.1350	 -0.0187
g1300154-130025	 195.06404	 -13.0071	 4976	 5182	 195	 +0.0930	 0.0944	 +0.0010
g1300178-333812	 195.07410	 -33.6365	 14208	 14646	 1238	 -0.1310	 0.1087	 -0.0029
g1300200-224131	 195.08340	 -22.6920	 9434	 9424	 641	 +0.0511	 0.0966	 -0.0058
g1300202-060614	 195.08400	 -6.1038	 4138	 -1	 -1	 -0.0013	 0.0978	 +0.0010
g1300320-452453	 195.13319	 -45.4147	 7187	 -1	 -1	 +0.1462	 0.0960	 +0.0003
g1300345-765338	 195.14385	 -76.8938	 13219	 -1	 -1	 +0.2670	 0.1226	 -0.0091
g1300375-074841	 195.15630	 -7.8114	 14601	 -1	 -1	 +0.2198	 0.1212	 -0.0147
g1300488-120025	 195.20310	 -12.0070	 6805	 -1	 -1	 +0.1115	 0.1023	 -0.0001
g1300501-484109	 195.20865	 -48.6857	 15929	 -1	 -1	 -0.1160	 0.1490	 -0.0109
g1301035-221220	 195.26474	 -22.2056	 7455	 7319	 399	 -0.2485	 0.1581	 -0.0350
g1301135-093638	 195.30644	 -9.6104	 6686	 -1	 -1	 -0.2948	 0.1627	 -0.0373
g1301262-131635	 195.35894	 -13.2762	 14119	 -1	 -1	 +0.1144	 0.1261	 -0.0195
g1301282-043247	 195.36766	 -4.5464	 3358	 -1	 -1	 +0.1669	 0.0960	 +0.0008
g1301321-321728	 195.38385	 -32.2910	 4917	 -1	 -1	 +0.0655	 0.0935	 +0.0010
g1301417-305445	 195.42375	 -30.9124	 5580	 -1	 -1	 -0.0461	 0.0935	 -0.0014
g1301473-240059	 195.44731	 -24.0165	 13538	 14233	 1163	 -0.0598	 0.1440	 -0.0185
g1301510-434248	 195.46260	 -43.7133	 9411	 -1	 -1	 +0.2166	 0.0976	 -0.0007
g1301558-165851	 195.48270	 -16.9808	 6232	 -1	 -1	 +0.0879	 0.1112	 -0.0003
g1302012-162850	 195.50476	 -16.4805	 13937	 -1	 -1	 +0.0120	 0.1204	 -0.0153
g1302019-424617	 195.50775	 -42.7714	 3628	 3684	 147	 -0.0092	 0.1049	 +0.0011
g1302074-074239	 195.53085	 -7.7108	 3747	 -1	 -1	 +0.0537	 0.1130	 +0.0012
g1302142-124628	 195.55890	 -12.7743	 14389	 14360	 1250	 -0.0492	 0.1584	 -0.0284
g1302412-124554	 195.67155	 -12.7649	 14328	 14360	 1250	 -0.0117	 0.1438	 -0.0233
g1302560-501246	 195.73349	 -50.2127	 12355	 -1	 -1	 -0.1645	 0.1218	 -0.0073
g1303012-325027	 195.75510	 -32.8408	 5095	 5129	 166	 -0.0142	 0.0968	 +0.0001
g1303064-055841	 195.77640	 -5.9780	 7794	 -1	 -1	 +0.0974	 0.1002	 -0.0020
g1303104-195710	 195.79320	 -19.9527	 12103	 -1	 -1	 -0.2221	 0.1170	 -0.0038
g1303236-115109	 195.84825	 -11.8526	 15228	 -1	 -1	 -0.0810	 0.1041	 -0.0024
g1303251-441208	 195.85470	 -44.2023	 11177	 -1	 -1	 -0.0328	 0.1075	 -0.0114
g1303346-790210	 195.89430	 -79.0362	 12817	 -1	 -1	 +0.1201	 0.1365	 -0.0242
g1303355-193121	 195.89805	 -19.5225	 13932	 14041	 1204	 -0.1155	 0.1097	 -0.0038
g1303372-235507	 195.90480	 -23.9186	 14226	 14233	 1163	 +0.2363	 0.1160	 -0.0110
g1303403-195906	 195.91800	 -19.9851	 13482	 -1	 -1	 +0.1286	 0.1233	 -0.0182
g1303434-281429	 195.93075	 -28.2414	 14818	 -1	 -1	 +0.1056	 0.1220	 -0.0176
g1303438-164812	 195.93255	 -16.8033	 14355	 14005	 1173	 -0.1504	 0.1091	 -0.0028
g1303467-191833	 195.94455	 -19.3092	 14022	 14041	 1204	 -0.0210	 0.1412	 -0.0221
g1303469-164748	 195.94515	 -16.7966	 14445	 14005	 1173	 +0.0116	 0.1107	 -0.0103
g1303488-194616	 195.95325	 -19.7712	 14562	 14041	 1204	 +0.0460	 0.1264	 -0.0186
g1303516-154207	 195.96495	 -15.7019	 14116	 -1	 -1	 +0.0582	 0.1398	 -0.0256
g1303562-191934	 195.98415	 -19.3262	 14112	 14041	 1204	 +0.0477	 0.1099	 -0.0120
g1304230-513922	 196.09560	 -51.6561	 8481	 -1	 -1	 +0.0369	 0.1443	 -0.0208
g1304301-445916	 196.12530	 -44.9877	 10964	 -1	 -1	 +0.0600	 0.0984	 -0.0084
g1304302-321505	 196.12576	 -32.2514	 9802	 9766	 677	 +0.1091	 0.0989	 -0.0048
g1304315-301014	 196.13115	 -30.1706	 4111	 3737	 60	 -0.0405	 0.0962	 +0.0010
g1304330-195734	 196.13730	 -19.9595	 12252	 -1	 -1	 -0.2449	 0.1331	 -0.0057
g1304386-171820	 196.16070	 -17.3056	 11026	 -1	 -1	 +0.1647	 0.1083	 -0.0068
g1304396-221143	 196.16519	 -22.1953	 13808	 -1	 -1	 -0.0298	 0.1196	 -0.0117
g1304417-162930	 196.17391	 -16.4918	 13935	 14005	 1173	 +0.0227	 0.1052	 -0.0090
g1304499-171756	 196.20765	 -17.2989	 11356	 -1	 -1	 +0.1888	 0.1532	 -0.0219
g1304537-341707	 196.22400	 -34.2852	 15043	 -1	 -1	 +0.0358	 0.1008	 -0.0070
g1304559-320611	 196.23300	 -32.1032	 9592	 9766	 677	 +0.0403	 0.0963	 -0.0067
g1305031-111249	 196.26286	 -11.2136	 13938	 -1	 -1	 +0.0512	 0.1064	 -0.0109
g1305046-464725	 196.26915	 -46.7902	 5321	 -1	 -1	 +0.1188	 0.1097	 +0.0010
g1305131-112131	 196.30440	 -11.3586	 14207	 -1	 -1	 -0.0224	 0.1522	 -0.0279
g1305161-172647	 196.31714	 -17.4463	 11055	 -1	 -1	 -0.1548	 0.1419	 -0.0192
g1305196-374030	 196.33171	 -37.6749	 16203	 15030	 1225	 -0.0918	 0.1650	 -0.0207
g1305411-422142	 196.42126	 -42.3616	 10043	 -1	 -1	 +0.0262	 0.1060	 -0.0105
g1305421-204941	 196.42545	 -20.8282	 13660	 13962	 1212	 -0.1441	 0.1915	 -0.0280
g1305460-193822	 196.44150	 -19.6394	 13781	 14041	 1204	 -0.1022	 0.1322	 -0.0109
g1305544-290454	 196.47660	 -29.0816	 15085	 -1	 -1	 -0.0931	 0.1393	 -0.0122
g1306010-373658	 196.50390	 -37.6161	 14914	 15030	 1225	 +0.1949	 0.1326	 -0.0218
g1306019-135109	 196.50795	 -13.8525	 14325	 -1	 -1	 +0.0677	 0.1362	 -0.0239
g1306046-113344	 196.51905	 -11.5622	 13577	 -1	 -1	 -0.2310	 0.1169	 -0.0010
g1306048-294515	 196.51995	 -29.7543	 3781	 3737	 60	 +0.0376	 0.0975	 +0.0011
g1306083-052240	 196.53450	 -5.3778	 14297	 -1	 -1	 -0.1400	 0.1075	 -0.0023
g1306096-205459	 196.54020	 -20.9163	 14289	 13962	 1212	 -0.1199	 0.1140	 -0.0044
g1306097-341900	 196.54035	 -34.3167	 15192	 -1	 -1	 +0.0459	 0.0972	 -0.0062
g1306098-135043	 196.54065	 -13.8451	 14415	 -1	 -1	 +0.0954	 0.1076	 -0.0118
g1306103-474843	 196.54291	 -47.8119	 15780	 -1	 -1	 +0.1227	 0.1209	 -0.0169
g1306105-373509	 196.54365	 -37.5858	 5230	 -1	 -1	 -0.0359	 0.1009	 -0.0008
g1306174-074542	 196.57260	 -7.7617	 8001	 -1	 -1	 -0.0616	 0.1213	 -0.0160
g1306176-290902	 196.57320	 -29.1506	 15264	 -1	 -1	 +0.2042	 0.1177	 -0.0150
g1306181-073643	 196.57529	 -7.6120	 7012	 -1	 -1	 +0.0270	 0.1247	 -0.0075
g1306197-130251	 196.58220	 -13.0475	 7400	 -1	 -1	 +0.0473	 0.1009	 -0.0028
g1306214-123125	 196.58895	 -12.5237	 14386	 -1	 -1	 +0.1251	 0.1287	 -0.0207
g1306264-374632	 196.61010	 -37.7756	 16322	 15030	 1225	 -0.0106	 0.1101	 -0.0076
g1306291-301008	 196.62136	 -30.1690	 15562	 -1	 -1	 +0.0914	 0.1071	 -0.0113
g1306569-201453	 196.73700	 -20.2481	 6584	 -1	 -1	 -0.0004	 0.1147	 -0.0051
g1306579-155013	 196.74105	 -15.8368	 12255	 -1	 -1	 -0.1953	 0.1809	 -0.0256
g1306599-372855	 196.74960	 -37.4819	 14494	 15030	 1225	 +0.0866	 0.0984	 -0.0086
g1307089-314047	 196.78710	 -31.6798	 15798	 15814	 1405	 -0.1056	 0.1382	 -0.0088
g1307160-154340	 196.81665	 -15.7277	 12255	 -1	 -1	 +0.0663	 0.0990	 -0.0090
g1307166-190140	 196.81890	 -19.0277	 7245	 -1	 -1	 -0.1429	 0.1133	 -0.0138
g1307177-205849	 196.82370	 -20.9802	 13958	 13962	 1212	 +0.1578	 0.1092	 -0.0120
g1307182-202116	 196.82595	 -20.3544	 14049	 -1	 -1	 -0.0364	 0.1250	 -0.0125
g1307227-190332	 196.84454	 -19.0590	 7215	 -1	 -1	 -0.0363	 0.1293	 -0.0145
g1307300-303719	 196.87500	 -30.6218	 15680	 -1	 -1	 -0.0348	 0.1217	 -0.0085
g1307337-240031	 196.89061	 -24.0086	 3581	 3266	 56	 +0.0350	 0.0972	 +0.0010
g1307341-513127	 196.89195	 -51.5241	 15765	 -1	 -1	 -0.1083	 0.1405	 -0.0092
g1307437-123333	 196.93201	 -12.5591	 6770	 -1	 -1	 +0.0101	 0.0928	 -0.0019
g1307502-050103	 196.95916	 -5.0175	 5541	 -1	 -1	 +0.0879	 0.0945	 +0.0009
g1307547-314642	 196.97790	 -31.7782	 16247	 15814	 1405	 +0.0968	 0.1046	 -0.0100
g1308005-372225	 197.00204	 -37.3735	 14553	 15030	 1225	 -0.0481	 0.1391	 -0.0153
g1308054-512818	 197.02260	 -51.4715	 15675	 -1	 -1	 -0.2232	 0.1611	 +0.0174
g1308109-125849	 197.04525	 -12.9801	 14444	 -1	 -1	 -0.0114	 0.1293	 -0.0157
g1308126-173608	 197.05245	 -17.6022	 6256	 -1	 -1	 +0.0626	 0.1080	 -0.0009
g1308162-380146	 197.06730	 -38.0294	 13982	 -1	 -1	 +0.1089	 0.1189	 -0.0163
g1308277-342529	 197.11530	 -34.4247	 15311	 -1	 -1	 -0.0114	 0.1142	 -0.0084
g1308286-062211	 197.11920	 -6.3697	 14085	 -1	 -1	 -0.0187	 0.1081	 -0.0079
g1308297-122633	 197.12355	 -12.4425	 12765	 -1	 -1	 +0.0818	 0.1448	 -0.0298
g1308353-320853	 197.14725	 -32.1480	 9800	 9766	 677	 +0.1928	 0.1061	 -0.0028
g1308395-430116	 197.16465	 -43.0210	 11388	 -1	 -1	 -0.0950	 0.1071	 -0.0087
g1308421-205653	 197.17529	 -20.9481	 14047	 13962	 1212	 +0.0480	 0.1073	 -0.0112
g1308428-510410	 197.17815	 -51.0695	 15587	 -1	 -1	 -0.0590	 0.1371	 -0.0123
g1308473-222051	 197.19689	 -22.3474	 14105	 -1	 -1	 +0.0372	 0.1055	 -0.0098
g1308544-220346	 197.22675	 -22.0627	 11977	 -1	 -1	 +0.1541	 0.1034	 -0.0075
g1308554-175514	 197.23095	 -17.9205	 13990	 -1	 -1	 -0.0375	 0.1396	 -0.0200
g1309116-752236	 197.29830	 -75.3766	 11517	 -1	 -1	 -0.1023	 0.1521	 -0.0281
g1309161-052347	 197.31690	 -5.3964	 3352	 -1	 -1	 +0.0972	 0.0964	 +0.0009
g1309258-222847	 197.35740	 -22.4796	 11916	 -1	 -1	 +0.0153	 0.1034	 -0.0103
g1309321-255331	 197.38365	 -25.8919	 14339	 -1	 -1	 -0.0275	 0.1958	 -0.0560
g1309347-380415	 197.39445	 -38.0709	 11523	 -1	 -1	 +0.1055	 0.1015	 -0.0083
g1309370-245052	 197.40390	 -24.8476	 14161	 14079	 1178	 +0.0821	 0.1033	 -0.0103
g1309400-122019	 197.41651	 -12.3387	 14233	 -1	 -1	 +0.1268	 0.1162	 -0.0151
g1309458-732138	 197.44095	 -73.3606	 7330	 -1	 -1	 -0.0212	 0.1056	 -0.0066
g1309470-423857	 197.44560	 -42.6491	 11269	 -1	 -1	 +0.1088	 0.1168	 -0.0128
g1309502-245116	 197.45895	 -24.8545	 13801	 14079	 1178	 -0.1126	 0.1486	 -0.0159
g1309508-303054	 197.46150	 -30.5151	 4826	 -1	 -1	 -0.0094	 0.1044	 +0.0003
g1310022-060741	 197.50890	 -6.1281	 14534	 -1	 -1	 +0.1098	 0.1341	 -0.0232
g1310161-325242	 197.56710	 -32.8784	 9707	 -1	 -1	 +0.0058	 0.1356	 -0.0236
g1310199-215306	 197.58300	 -21.8849	 13955	 13868	 1188	 -0.0029	 0.1355	 -0.0211
g1310290-215902	 197.62065	 -21.9838	 13774	 13868	 1188	 +0.0258	 0.1066	 -0.0100
g1310370-371760	 197.65410	 -37.3000	 15032	 -1	 -1	 +0.1646	 0.1055	 -0.0109
g1310434-205025	 197.68065	 -20.8402	 13806	 -1	 -1	 -0.1923	 0.1259	 -0.0044
g1310453-174617	 197.68890	 -17.7712	 10332	 -1	 -1	 -0.0475	 0.1118	 -0.0134
g1310455-123455	 197.68935	 -12.5818	 14412	 -1	 -1	 +0.0768	 0.1320	 -0.0217
g1311018-443533	 197.75760	 -44.5925	 5176	 -1	 -1	 +0.1840	 0.1103	 +0.0012
g1311050-214114	 197.77064	 -21.6871	 7269	 7350	 396	 -0.1574	 0.0947	 -0.0078
g1311238-442240	 197.84925	 -44.3778	 15429	 16032	 1380	 +0.1043	 0.1059	 -0.0108
g1311281-123714	 197.86710	 -12.6206	 7157	 6975	 342	 +0.0574	 0.1190	 -0.0042
g1311329-064228	 197.88720	 -6.7078	 7128	 -1	 -1	 -0.0624	 0.1109	 -0.0091
g1311331-003626	 197.88780	 -0.6072	 12580	 -1	 -1	 -0.0134	 0.1022	 -0.0086
g1311444-432107	 197.93505	 -43.3520	 15882	 15884	 1402	 +0.0266	 0.1460	 -0.0246
g1311458-191542	 197.94075	 -19.2617	 3074	 3067	 41	 +0.0629	 0.1024	 +0.0010
g1311500-470121	 197.95815	 -47.0225	 15600	 -1	 -1	 -0.1516	 0.1487	 -0.0066
g1311510-215151	 197.96235	 -21.8642	 13744	 13868	 1188	 -0.0335	 0.1364	 -0.0188
g1311513-363537	 197.96385	 -36.5936	 15692	 -1	 -1	 +0.0320	 0.1058	 -0.0078
g1311546-124120	 197.97765	 -12.6889	 14591	 -1	 -1	 -0.1947	 0.1279	 -0.0032
g1312019-225332	 198.00779	 -22.8923	 12003	 12094	 995	 +0.0026	 0.1180	 -0.0155
g1312057-363751	 198.02354	 -36.6308	 15182	 -1	 -1	 -0.1353	 0.1227	 -0.0046
g1312118-433331	 198.04905	 -43.5585	 9855	 -1	 -1	 +0.0623	 0.1443	 -0.0249
g1312144-474009	 198.05985	 -47.6692	 15627	 -1	 -1	 +0.0503	 0.1297	 -0.0189
g1312209-131647	 198.08700	 -13.2796	 14830	 -1	 -1	 +0.0872	 0.1142	 -0.0138
g1312508-214052	 198.21166	 -21.6812	 10685	 -1	 -1	 -0.0650	 0.1600	 -0.0372
g1312519-430546	 198.21615	 -43.0962	 3381	 -1	 -1	 +0.0670	 0.0958	 +0.0010
g1312545-164557	 198.22711	 -16.7658	 2776	 2833	 38	 +0.0620	 0.1011	 +0.0009
g1312595-330010	 198.24780	 -33.0028	 14951	 15793	 1315	 +0.0890	 0.1006	 -0.0083
g1313012-440143	 198.25486	 -44.0287	 16689	 15884	 1402	 +0.1224	 0.1223	 -0.0174
g1313018-123646	 198.25740	 -12.6129	 15490	 -1	 -1	 -0.1158	 0.1420	 -0.0098
g1313121-431447	 198.30060	 -43.2465	 3410	 3418	 65	 +0.1191	 0.0998	 +0.0009
g1313124-364322	 198.30165	 -36.7228	 3580	 -1	 -1	 -0.0740	 0.0949	 +0.0010
g1313215-443127	 198.33944	 -44.5243	 16297	 15884	 1402	 -0.1376	 0.1127	 -0.0015
g1313230-230256	 198.34589	 -23.0489	 14101	 14113	 1169	 +0.1192	 0.1161	 -0.0152
g1313249-335230	 198.35355	 -33.8749	 16358	 15249	 1352	 -0.0511	 0.1181	 -0.0069
g1313256-473036	 198.35655	 -47.5101	 15447	 -1	 -1	 -0.0111	 0.1075	 -0.0060
g1313327-104545	 198.38641	 -10.7624	 14381	 -1	 -1	 +0.1580	 0.1448	 -0.0295
g1313357-435631	 198.39885	 -43.9418	 14770	 15884	 1402	 -0.1663	 0.1472	 -0.0024
g1313361-264844	 198.40035	 -26.8123	 13615	 14144	 1176	 +0.0946	 0.1339	 -0.0231
g1313374-455549	 198.40560	 -45.9304	 15813	 -1	 -1	 +0.0273	 0.1309	 -0.0166
g1313398-325037	 198.41565	 -32.8437	 15791	 15793	 1315	 -0.1800	 0.1068	 +0.0006
g1313453-050448	 198.43875	 -5.0801	 7126	 -1	 -1	 +0.0617	 0.1083	 -0.0028
g1313459-130233	 198.44115	 -13.0424	 6795	 6975	 342	 +0.0810	 0.0914	 -0.0004
g1313462-315454	 198.44265	 -31.9151	 15733	 -1	 -1	 +0.0990	 0.1032	 -0.0100
g1313463-233451	 198.44310	 -23.5807	 15568	 -1	 -1	 -0.0163	 0.1428	 -0.0187
g1313464-083903	 198.44340	 -8.6507	 11263	 -1	 -1	 +0.0949	 0.1319	 -0.0200
g1313520-130927	 198.46650	 -13.1574	 6915	 -1	 -1	 -0.2393	 0.1213	 -0.0169
g1313574-335506	 198.48930	 -33.9184	 15638	 15249	 1352	 +0.1624	 0.1028	 -0.0104
g1314032-335325	 198.51329	 -33.8902	 15098	 15249	 1352	 +0.0744	 0.1358	 -0.0227
g1314036-374749	 198.51495	 -37.7969	 12090	 -1	 -1	 +0.1052	 0.1011	 -0.0090
g1314068-335308	 198.52830	 -33.8855	 15098	 15249	 1352	 +0.0542	 0.1069	 -0.0095
g1314103-442442	 198.54285	 -44.4118	 16087	 15884	 1402	 -0.0303	 0.1543	 -0.0214
g1314136-425741	 198.55680	 -42.9613	 4040	 -1	 -1	 +0.1589	 0.0950	 +0.0009
g1314146-184156	 198.56084	 -18.6988	 10448	 -1	 -1	 -0.0374	 0.1390	 -0.0259
g1314149-232326	 198.56205	 -23.3905	 9962	 -1	 -1	 -0.0178	 0.1162	 -0.0152
g1314426-364218	 198.67740	 -36.7050	 15570	 14670	 1265	 -0.0584	 0.1676	 -0.0303
g1314441-082113	 198.68370	 -8.3535	 14410	 -1	 -1	 -0.0215	 0.1278	 -0.0140
g1314561-133141	 198.73395	 -13.5281	 14439	 14192	 1202	 -0.1107	 0.1300	 -0.0096
g1315008-131616	 198.75315	 -13.2712	 14379	 14192	 1202	 -0.0084	 0.1004	 -0.0059
g1315068-370834	 198.77850	 -37.1428	 11042	 -1	 -1	 +0.2686	 0.0953	 -0.0009
g1315117-333821	 198.79859	 -33.6391	 14978	 15249	 1352	 +0.0636	 0.1376	 -0.0234
g1315198-103515	 198.83250	 -10.5874	 14409	 -1	 -1	 -0.1356	 0.1237	 -0.0061
g1315217-345603	 198.84045	 -34.9342	 8230	 -1	 -1	 +0.0829	 0.0926	 -0.0022
g1315363-314526	 198.90135	 -31.7572	 16002	 14794	 1354	 -0.0637	 0.1239	 -0.0088
g1315369-050804	 198.90375	 -5.1346	 14289	 -1	 -1	 +0.2050	 0.1174	 -0.0130
g1315370-732214	 198.90419	 -73.3705	 7269	 -1	 -1	 -0.1166	 0.1183	 -0.0155
g1315413-224418	 198.92205	 -22.7383	 10382	 -1	 -1	 +0.1774	 0.1092	 -0.0049
g1315428-324039	 198.92836	 -32.6776	 15340	 15155	 1345	 +0.0747	 0.1413	 -0.0261
g1315575-033915	 198.98955	 -3.6541	 9642	 -1	 -1	 +0.1222	 0.1380	 -0.0149
g1316034-145327	 199.01414	 -14.8909	 12548	 -1	 -1	 +0.1853	 0.1178	 -0.0113
g1316055-371959	 199.02300	 -37.3329	 11221	 -1	 -1	 +0.0752	 0.0949	 -0.0072
g1316180-102545	 199.07506	 -10.4290	 14439	 -1	 -1	 -0.1095	 0.1526	 -0.0166
g1316180-203356	 199.07490	 -20.5657	 8675	 -1	 -1	 +0.0756	 0.1041	 -0.0051
g1316197-325636	 199.08209	 -32.9433	 15399	 15155	 1345	 -0.0154	 0.1311	 -0.0141
g1316495-174741	 199.20615	 -17.7946	 14284	 -1	 -1	 -0.0270	 0.1057	 -0.0064
g1316541-044204	 199.22550	 -4.7011	 14348	 -1	 -1	 -0.0751	 0.1116	 -0.0053
g1317004-332809	 199.25175	 -33.4691	 10960	 -1	 -1	 +0.0533	 0.1221	 -0.0174
g1317171-174615	 199.32135	 -17.7709	 14104	 -1	 -1	 +0.0186	 0.1355	 -0.0217
g1317392-141650	 199.41346	 -14.2806	 12098	 12127	 1005	 +0.0512	 0.1184	 -0.0161
g1317407-141515	 199.41959	 -14.2542	 12128	 12127	 1005	 -0.1286	 0.1126	 -0.0067
g1317453-241911	 199.43851	 -24.3196	 9868	 9959	 718	 +0.0515	 0.1022	 -0.0080
g1317461-153031	 199.44210	 -15.5085	 11377	 11586	 910	 +0.1887	 0.1080	 -0.0066
g1317475-373939	 199.44810	 -37.6608	 7921	 -1	 -1	 -0.0075	 0.1008	 -0.0062
g1317519-142141	 199.46640	 -14.3612	 12367	 12127	 1005	 +0.0406	 0.1082	 -0.0122
g1318051-265014	 199.52115	 -26.8372	 2339	 -1	 -1	 +0.2911	 0.1033	 +0.0004
g1318124-154126	 199.55160	 -15.6905	 11557	 11586	 910	 +0.1807	 0.1150	 -0.0089
g1318198-325717	 199.58234	 -32.9548	 10811	 -1	 -1	 -0.0062	 0.1092	 -0.0128
g1318205-165519	 199.58535	 -16.9219	 7238	 -1	 -1	 +0.0167	 0.1341	 -0.0118
g1318236-352731	 199.59839	 -35.4587	 3489	 -1	 -1	 -0.0277	 0.0952	 +0.0011
g1318257-352109	 199.60711	 -35.3525	 3490	 -1	 -1	 +0.0294	 0.0974	 +0.0011
g1318352-391822	 199.64654	 -39.3061	 15920	 -1	 -1	 +0.1638	 0.1041	 -0.0107
g1318395-411340	 199.66440	 -41.2277	 14895	 15487	 1411	 +0.1325	 0.1463	 -0.0300
g1318435-415414	 199.68121	 -41.9040	 15343	 15441	 1330	 +0.0281	 0.1204	 -0.0131
g1318533-371622	 199.72200	 -37.2729	 15476	 15400	 1294	 -0.1320	 0.1133	 -0.0025
g1318564-145413	 199.73505	 -14.9035	 11107	 -1	 -1	 +0.1264	 0.1160	 -0.0112
g1318599-475431	 199.74976	 -47.9087	 3241	 -1	 -1	 +0.2170	 0.0968	 +0.0007
g1319009-471528	 199.75395	 -47.2578	 3244	 3374	 58	 +0.0280	 0.0978	 +0.0010
g1319126-123224	 199.80240	 -12.5399	 7091	 -1	 -1	 +0.1083	 0.0991	 -0.0004
g1319150-371047	 199.81246	 -37.1796	 14817	 15400	 1294	 -0.1241	 0.1114	 -0.0023
g1319197-332808	 199.83195	 -33.4688	 14796	 14548	 1264	 +0.0578	 0.1216	 -0.0163
g1319211-433858	 199.83795	 -43.6494	 3735	 3418	 65	 +0.0899	 0.1044	 +0.0010
g1319232-185126	 199.84680	 -18.8573	 14221	 -1	 -1	 +0.1007	 0.1439	 -0.0288
g1319258-324933	 199.85744	 -32.8257	 14318	 -1	 -1	 +0.2450	 0.1063	 -0.0078
g1319292-333106	 199.87141	 -33.5182	 15215	 14548	 1264	 -0.0323	 0.1062	 -0.0058
g1319320-242903	 199.88325	 -24.4842	 9897	 9959	 718	 -0.0150	 0.0977	 -0.0087
g1319341-144622	 199.89211	 -14.7728	 10986	 -1	 -1	 +0.0450	 0.1070	 -0.0115
g1319388-284424	 199.91160	 -28.7401	 4493	 -1	 -1	 -0.2207	 0.1297	 -0.0129
g1320046-170718	 200.01931	 -17.1217	 6487	 7275	 442	 +0.0219	 0.0960	 -0.0029
g1320081-450426	 200.03370	 -45.0740	 15512	 -1	 -1	 +0.1685	 0.1408	 -0.0273
g1320096-332403	 200.03985	 -33.4007	 14915	 14548	 1264	 -0.0739	 0.1323	 -0.0121
g1320169-214939	 200.07015	 -21.8274	 1955	 -1	 -1	 +0.1656	 0.1083	 +0.0005
g1320250-203640	 200.10405	 -20.6110	 2137	 -1	 -1	 +0.0283	 0.1060	 +0.0008
g1320295-305347	 200.12295	 -30.8963	 9674	 -1	 -1	 +0.1102	 0.1114	 -0.0075
g1320363-410905	 200.15130	 -41.1515	 15524	 15487	 1411	 +0.0222	 0.1904	 -0.0541
g1320440-140559	 200.18354	 -14.0998	 6759	 6907	 320	 +0.0042	 0.0937	 -0.0023
g1320469-140450	 200.19525	 -14.0807	 6759	 6907	 320	 +0.0707	 0.0914	 -0.0005
g1320507-471306	 200.21115	 -47.2183	 3453	 3374	 58	 +0.1767	 0.0996	 +0.0008
g1321041-330301	 200.26710	 -33.0502	 16085	 -1	 -1	 +0.1539	 0.1561	 -0.0364
g1321060-735160	 200.27505	 -73.8666	 11612	 -1	 -1	 -0.1046	 0.1120	 -0.0090
g1321083-133907	 200.28435	 -13.6519	 6789	 6907	 320	 -0.1593	 0.1442	 -0.0292
g1321124-084852	 200.30160	 -8.8144	 14675	 -1	 -1	 -0.0023	 0.2050	 -0.0638
g1321161-155410	 200.31705	 -15.9027	 7866	 7275	 442	 +0.0884	 0.0933	 -0.0007
g1321224-354804	 200.34330	 -35.8012	 14669	 15649	 1286	 +0.0828	 0.1133	 -0.0129
g1321261-161742	 200.35875	 -16.2949	 7266	 7275	 442	 -0.1036	 0.1734	 -0.0472
g1321265-081128	 200.36040	 -8.1912	 14734	 -1	 -1	 -0.0136	 0.1165	 -0.0101
g1321298-290124	 200.37390	 -29.0234	 14474	 -1	 -1	 -0.1622	 0.1183	 -0.0029
g1321305-020844	 200.37705	 -2.1455	 10595	 -1	 -1	 -0.1243	 0.1084	 -0.0091
g1321307-354739	 200.37795	 -35.7942	 15838	 15649	 1286	 +0.0946	 0.1102	 -0.0121
g1321359-422301	 200.39955	 -42.3835	 15849	 -1	 -1	 +0.1996	 0.1454	 -0.0301
g1321367-161709	 200.40300	 -16.2859	 6937	 7275	 442	 -0.2211	 0.1076	 -0.0114
g1321450-310301	 200.43765	 -31.0502	 15039	 -1	 -1	 -0.0124	 0.1191	 -0.0100
g1321462-272549	 200.44230	 -27.4304	 2125	 -1	 -1	 +0.2779	 0.1057	 +0.0004
g1321468-414407	 200.44486	 -41.7353	 11894	 -1	 -1	 -0.0004	 0.1062	 -0.0112
g1321475-140601	 200.44800	 -14.1004	 7388	 6907	 320	 -0.0536	 0.0959	 -0.0047
g1321517-174015	 200.46556	 -17.6707	 14250	 -1	 -1	 +0.0369	 0.1122	 -0.0123
g1321587-414153	 200.49435	 -41.6980	 10995	 -1	 -1	 +0.0953	 0.1024	 -0.0083
g1322068-172238	 200.52825	 -17.3771	 7085	 7275	 442	 -0.3127	 0.1653	 -0.0360
g1322112-160605	 200.54669	 -16.1013	 7866	 7275	 442	 +0.1217	 0.1026	 -0.0006
g1322336-104631	 200.64015	 -10.7754	 7328	 -1	 -1	 -0.0721	 0.1139	 -0.0116
g1322370-130356	 200.65425	 -13.0656	 5948	 5928	 248	 -0.0771	 0.1046	 -0.0046
g1322473-332309	 200.69685	 -33.3859	 14224	 14548	 1264	 +0.0465	 0.1394	 -0.0244
g1322534-273728	 200.72265	 -27.6244	 16035	 -1	 -1	 -0.0067	 0.1309	 -0.0133
g1322548-350255	 200.72820	 -35.0487	 8434	 -1	 -1	 -0.0599	 0.1263	 -0.0194
g1322557-314417	 200.73210	 -31.7379	 14797	 14794	 1354	 +0.0884	 0.1053	 -0.0108
g1322565-125753	 200.73541	 -12.9647	 5738	 5928	 248	 +0.0217	 0.0931	 -0.0002
g1322587-324246	 200.74455	 -32.7129	 8889	 9029	 572	 -0.0074	 0.1055	 -0.0101
g1323024-345247	 200.76015	 -34.8796	 8254	 -1	 -1	 -0.0157	 0.0945	 -0.0056
g1323030-413359	 200.76240	 -41.5664	 11384	 -1	 -1	 +0.0785	 0.0954	 -0.0073
g1323184-193712	 200.82644	 -19.6200	 5373	 -1	 -1	 -0.1457	 0.0979	 -0.0045
g1323222-441553	 200.84235	 -44.2647	 10866	 -1	 -1	 +0.2416	 0.1006	 -0.0020
g1323280-240329	 200.86680	 -24.0581	 10134	 -1	 -1	 -0.0012	 0.0948	 -0.0076
g1323290-315040	 200.87085	 -31.8443	 14587	 14794	 1354	 +0.0460	 0.1092	 -0.0107
g1323378-263645	 200.90745	 -26.6126	 13038	 -1	 -1	 -0.0002	 0.1023	 -0.0087
g1323388-260038	 200.91165	 -26.0107	 10191	 -1	 -1	 +0.0412	 0.0960	 -0.0073
g1323509-123838	 200.96220	 -12.6439	 14611	 -1	 -1	 -0.0659	 0.1280	 -0.0108
g1323561-190639	 200.98364	 -19.1108	 7562	 -1	 -1	 +0.1058	 0.1012	 -0.0014
g1323576-313845	 200.99010	 -31.6459	 15366	 14794	 1354	 +0.0311	 0.0995	 -0.0065
g1323599-312821	 200.99969	 -31.4725	 15456	 14794	 1354	 +0.0419	 0.1524	 -0.0311
g1324060-305130	 201.02490	 -30.8582	 14768	 -1	 -1	 -0.0884	 0.1422	 -0.0137
g1324172-463839	 201.07155	 -46.6441	 14994	 -1	 -1	 -0.1422	 0.1093	 -0.0021
g1324192-170742	 201.07995	 -17.1283	 7413	 7275	 442	 +0.0399	 0.1005	 -0.0029
g1324228-314224	 201.09479	 -31.7066	 14646	 14794	 1354	 +0.0678	 0.0978	 -0.0078
g1324260-314118	 201.10816	 -31.6882	 14197	 14794	 1354	 -0.1382	 0.1229	 -0.0051
g1324272-101237	 201.11310	 -10.2102	 6128	 -1	 -1	 +0.1497	 0.0925	 +0.0010
g1324415-201216	 201.17280	 -20.2046	 7710	 7402	 402	 +0.0750	 0.1481	 -0.0117
g1324503-301828	 201.20941	 -30.3078	 4336	 4409	 97	 +0.0336	 0.0949	 +0.0010
g1325004-271409	 201.25155	 -27.2357	 13905	 13977	 1325	 -0.0840	 0.1310	 -0.0119
g1325059-153335	 201.27450	 -15.5597	 11911	 -1	 -1	 +0.0601	 0.0995	 -0.0092
g1325125-333920	 201.30225	 -33.6555	 8046	 -1	 -1	 +0.2069	 0.1014	 +0.0003
g1325199-092440	 201.33315	 -9.4112	 14191	 -1	 -1	 +0.0397	 0.1028	 -0.0089
g1325225-252255	 201.34380	 -25.3821	 10670	 -1	 -1	 -0.0900	 0.1067	 -0.0098
g1325327-252521	 201.38625	 -25.4224	 13968	 -1	 -1	 -0.0624	 0.1447	 -0.0200
g1325339-273459	 201.39135	 -27.5829	 11086	 10644	 854	 -0.0595	 0.1046	 -0.0103
g1325354-130819	 201.39750	 -13.1385	 7115	 6924	 363	 +0.0538	 0.1207	 -0.0046
g1325379-264754	 201.40785	 -26.7983	 15224	 13977	 1325	 -0.0466	 0.1196	 -0.0101
g1325446-213239	 201.43576	 -21.5442	 9206	 -1	 -1	 +0.0123	 0.0973	 -0.0070
g1325450-283035	 201.43724	 -28.5098	 14142	 14503	 1228	 -0.0027	 0.1111	 -0.0091
g1325503-320854	 201.45960	 -32.1483	 14135	 14794	 1354	 +0.1498	 0.0981	 -0.0088
g1325525-141860	 201.46874	 -14.3166	 10682	 -1	 -1	 +0.1453	 0.1071	 -0.0068
g1326013-225535	 201.50549	 -22.9265	 5637	 -1	 -1	 +0.1040	 0.1013	 +0.0009
g1326078-194636	 201.53250	 -19.7767	 7409	 7402	 402	 -0.0406	 0.0932	 -0.0047
g1326083-210204	 201.53445	 -21.0345	 7588	 7410	 398	 +0.1470	 0.1017	 -0.0001
g1326106-264937	 201.54420	 -26.8268	 10277	 10371	 784	 +0.0817	 0.0962	 -0.0060
g1326106-272539	 201.54405	 -27.4274	 13394	 13977	 1325	 +0.0672	 0.1009	 -0.0094
g1326162-123658	 201.56761	 -12.6162	 7265	 6924	 363	 -0.0057	 0.1050	 -0.0045
g1326170-193807	 201.57090	 -19.6352	 7799	 7402	 402	 +0.0144	 0.0927	 -0.0029
g1326205-223753	 201.58530	 -22.6314	 9384	 9436	 640	 +0.0832	 0.1011	 -0.0058
g1326206-091025	 201.58560	 -9.1737	 14131	 -1	 -1	 -0.0584	 0.1118	 -0.0066
g1326217-335207	 201.59055	 -33.8685	 4177	 -1	 -1	 +0.1743	 0.0955	 +0.0009
g1326221-303455	 201.59220	 -30.5819	 10480	 -1	 -1	 +0.0550	 0.1205	 -0.0155
g1326225-250106	 201.59386	 -25.0183	 10040	 -1	 -1	 +0.0011	 0.1149	 -0.0144
g1326277-462904	 201.61544	 -46.4845	 16133	 15454	 1328	 -0.0457	 0.1051	 -0.0039
g1326288-194010	 201.61995	 -19.6693	 7379	 7402	 402	 -0.1056	 0.0955	 -0.0074
g1326307-275112	 201.62775	 -27.8534	 12854	 12243	 973	 -0.1684	 0.1054	 -0.0029
g1326307-461333	 201.62790	 -46.2258	 14995	 15454	 1328	 -0.0725	 0.1258	 -0.0083
g1326315-461400	 201.63119	 -46.2333	 15234	 15454	 1328	 +0.0340	 0.1137	 -0.0106
g1326318-301322	 201.63270	 -30.2228	 10391	 -1	 -1	 +0.2744	 0.0989	 -0.0004
g1326352-264431	 201.64680	 -26.7418	 10127	 10371	 784	 -0.0078	 0.0995	 -0.0091
g1326375-121926	 201.65626	 -12.3239	 6905	 6924	 363	 +0.0307	 0.0911	 -0.0015
g1326405-122437	 201.66870	 -12.4102	 7294	 6924	 363	 -0.0798	 0.1135	 -0.0104
g1326414-243926	 201.67245	 -24.6571	 14268	 13866	 1232	 +0.1260	 0.1110	 -0.0131
g1326422-312858	 201.67575	 -31.4827	 13506	 14794	 1354	 +0.2552	 0.1101	 -0.0088
g1326441-272622	 201.68385	 -27.4394	 10815	 10644	 854	 +0.0619	 0.0940	 -0.0066
g1326453-273026	 201.68866	 -27.5071	 13364	 13977	 1325	 +0.0998	 0.1322	 -0.0223
g1326465-270708	 201.69375	 -27.1189	 13334	 13977	 1325	 +0.0216	 0.1134	 -0.0121
g1326469-210235	 201.69525	 -21.0431	 7167	 7410	 398	 +0.0415	 0.0941	 -0.0022
g1326545-315814	 201.72705	 -31.9704	 14854	 14794	 1354	 -0.0230	 0.1323	 -0.0151
g1326556-244245	 201.73170	 -24.7125	 14177	 13866	 1232	 +0.0541	 0.1343	 -0.0230
g1327028-272607	 201.76156	 -27.4353	 10456	 10644	 854	 +0.0194	 0.1068	 -0.0115
g1327065-113446	 201.77701	 -11.5795	 7114	 6924	 363	 -0.1007	 0.0958	 -0.0062
g1327066-315140	 201.77761	 -31.8611	 15693	 14794	 1354	 +0.0492	 0.1193	 -0.0151
g1327095-313820	 201.78959	 -31.6389	 15244	 14794	 1354	 +0.0766	 0.1270	 -0.0191
g1327225-252346	 201.84360	 -25.3961	 13786	 13560	 1157	 +0.0773	 0.1173	 -0.0155
g1327232-274503	 201.84676	 -27.7507	 10485	 10644	 854	 +0.1417	 0.1000	 -0.0052
g1327248-114833	 201.85335	 -11.8092	 6634	 6924	 363	 +0.1564	 0.0952	 +0.0006
g1327296-312324	 201.87345	 -31.3900	 14615	 14794	 1354	 +0.0875	 0.0995	 -0.0090
g1327321-122952	 201.88379	 -12.4977	 6544	 6924	 363	 +0.0309	 0.0940	 -0.0017
g1327357-270234	 201.89866	 -27.0428	 11085	 10644	 854	 +0.0357	 0.0955	 -0.0076
g1327522-270549	 201.96751	 -27.0969	 13543	 13977	 1325	 +0.0531	 0.1176	 -0.0151
g1327533-272413	 201.97186	 -27.4035	 14112	 13977	 1325	 -0.0249	 0.1072	 -0.0075
g1327543-293705	 201.97635	 -29.6180	 4515	 4409	 97	 +0.1126	 0.0940	 +0.0011
g1327552-242957	 201.97979	 -24.4991	 14057	 13866	 1232	 -0.0348	 0.1004	 -0.0053
g1327564-255122	 201.98490	 -25.8562	 10967	 -1	 -1	 +0.1231	 0.0994	 -0.0063
g1327569-310053	 201.98715	 -31.0146	 13896	 14794	 1354	 +0.0035	 0.1079	 -0.0078
g1328001-162122	 202.00035	 -16.3562	 7561	 -1	 -1	 +0.1163	 0.1000	 -0.0009
g1328055-210810	 202.02270	 -21.1360	 7466	 7410	 398	 +0.0302	 0.1015	 -0.0037
g1328057-292530	 202.02390	 -29.4251	 4365	 4409	 97	 -0.2067	 0.0994	 -0.0038
g1328103-430352	 202.04279	 -43.0645	 11016	 -1	 -1	 +0.0395	 0.1422	 -0.0282
g1328105-312310	 202.04370	 -31.3860	 13565	 14794	 1354	 +0.0429	 0.1091	 -0.0103
g1328129-205905	 202.05359	 -20.9847	 7646	 7410	 398	 -0.0888	 0.1238	 -0.0166
g1328131-301433	 202.05465	 -30.2424	 14496	 -1	 -1	 -0.0575	 0.1161	 -0.0073
g1328142-275735	 202.05930	 -27.9596	 10933	 10644	 854	 -0.1393	 0.1104	 -0.0086
g1328147-243701	 202.06141	 -24.6168	 13877	 13866	 1232	 +0.1773	 0.1352	 -0.0221
g1328149-275836	 202.06215	 -27.9767	 10244	 10644	 854	 +0.0257	 0.0945	 -0.0075
g1328188-205423	 202.07850	 -20.9064	 7316	 7410	 398	 -0.1287	 0.1367	 -0.0251
g1328216-252835	 202.08974	 -25.4765	 14145	 13560	 1157	 +0.1216	 0.1344	 -0.0238
g1328255-245553	 202.10625	 -24.9315	 14146	 13866	 1232	 +0.0001	 0.1236	 -0.0156
g1328256-160532	 202.10655	 -16.0923	 6062	 -1	 -1	 +0.1249	 0.0922	 +0.0009
g1328273-441019	 202.11360	 -44.1720	 4117	 -1	 -1	 -0.0133	 0.0992	 +0.0010
g1328295-245436	 202.12290	 -24.9101	 14416	 13866	 1232	 +0.1159	 0.1017	 -0.0099
g1328329-283622	 202.13715	 -28.6062	 13090	 -1	 -1	 +0.1256	 0.1133	 -0.0136
g1328387-312049	 202.16130	 -31.3470	 16113	 14794	 1354	 +0.0397	 0.1129	 -0.0116
g1328431-313840	 202.17959	 -31.6444	 16592	 14794	 1354	 +0.0594	 0.1379	 -0.0240
g1328444-311324	 202.18500	 -31.2234	 13715	 14794	 1354	 +0.0590	 0.1267	 -0.0185
g1328448-280149	 202.18680	 -28.0303	 10933	 10644	 854	 +0.0580	 0.0985	 -0.0080
g1328543-312918	 202.22610	 -31.4882	 16082	 14794	 1354	 -0.1744	 0.1066	 -0.0008
g1328550-174328	 202.22895	 -17.7244	 14754	 -1	 -1	 +0.0315	 0.1091	 -0.0097
g1328568-280345	 202.23660	 -28.0625	 10333	 10644	 854	 +0.0064	 0.1390	 -0.0267
g1328570-314909	 202.23764	 -31.8191	 15662	 14794	 1354	 +0.1649	 0.1311	 -0.0221
g1329019-314955	 202.25774	 -31.8320	 15572	 14794	 1354	 +0.0121	 0.1464	 -0.0252
g1329152-310745	 202.31340	 -31.1291	 14824	 14794	 1354	 -0.0325	 0.1136	 -0.0076
g1329170-320234	 202.32076	 -32.0428	 14132	 14794	 1354	 +0.0593	 0.1198	 -0.0155
g1329202-293016	 202.33395	 -29.5044	 15007	 14948	 1258	 +0.0107	 0.1233	 -0.0138
g1329206-133633	 202.33591	 -13.6093	 11548	 -1	 -1	 -0.0977	 0.1252	 -0.0150
g1329208-313225	 202.33651	 -31.5403	 15512	 14794	 1354	 -0.0673	 0.1039	 -0.0032
g1329256-204347	 202.35675	 -20.7296	 7555	 7410	 398	 -0.0173	 0.1134	 -0.0087
g1329281-313305	 202.36711	 -31.5513	 15692	 14794	 1354	 +0.0439	 0.0964	 -0.0063
g1329282-300806	 202.36725	 -30.1349	 14436	 -1	 -1	 +0.2340	 0.1143	 -0.0111
g1329417-223656	 202.42380	 -22.6155	 7463	 -1	 -1	 +0.0236	 0.1045	 -0.0047
g1329447-202346	 202.43626	 -20.3962	 7286	 7410	 398	 +0.0519	 0.1170	 -0.0054
g1329477-280023	 202.44854	 -28.0064	 10153	 10644	 854	 +0.0139	 0.0945	 -0.0076
g1329478-313625	 202.44900	 -31.6070	 15302	 14794	 1354	 +0.1901	 0.1350	 -0.0230
g1329483-311558	 202.45141	 -31.2662	 16382	 14794	 1354	 -0.0580	 0.1247	 -0.0093
g1329509-293052	 202.46205	 -29.5144	 14437	 14948	 1258	 +0.1242	 0.1001	 -0.0092
g1329551-311956	 202.47960	 -31.3323	 15152	 14794	 1354	 +0.1348	 0.1086	 -0.0123
g1330012-275830	 202.50495	 -27.9749	 10692	 10644	 854	 -0.1636	 0.1522	 -0.0268
g1330116-210042	 202.54845	 -21.0116	 5666	 5828	 240	 +0.1531	 0.1073	 +0.0010
g1330124-293006	 202.55146	 -29.5017	 14706	 14948	 1258	 +0.0868	 0.1010	 -0.0093
g1330129-292336	 202.55370	 -29.3934	 15006	 14948	 1258	 -0.2937	 0.1221	 +0.0219
g1330146-211311	 202.56105	 -21.2196	 5815	 5828	 240	 +0.1665	 0.1026	 +0.0011
g1330160-303617	 202.56660	 -30.6047	 15753	 14794	 1354	 -0.0802	 0.1629	 -0.0229
g1330190-320155	 202.57919	 -32.0319	 13232	 14794	 1354	 -0.2164	 0.1286	 +0.0008
g1330342-313142	 202.64249	 -31.5284	 15511	 14794	 1354	 -0.2749	 0.1405	 +0.0198
g1330347-321551	 202.64460	 -32.2641	 4298	 4126	 102	 -0.0100	 0.1011	 +0.0010
g1330351-211813	 202.64640	 -21.3036	 6085	 5828	 240	 -0.2910	 0.1443	 -0.0290
g1330365-321836	 202.65211	 -32.3100	 13381	 14794	 1354	 -0.0039	 0.1103	 -0.0082
g1330431-205706	 202.67954	 -20.9517	 5695	 5828	 240	 -0.1964	 0.0960	 -0.0071
g1330476-320236	 202.69815	 -32.0433	 13741	 -1	 -1	 -0.2556	 0.1189	 +0.0013
g1330482-293931	 202.70084	 -29.6586	 14616	 14948	 1258	 +0.0184	 0.1137	 -0.0106
g1330496-280228	 202.70655	 -28.0411	 10451	 10644	 854	 -0.0970	 0.1067	 -0.0098
g1330502-252606	 202.70910	 -25.4349	 13813	 -1	 -1	 +0.0965	 0.1400	 -0.0266
g1330535-221239	 202.72290	 -22.2109	 9621	 -1	 -1	 -0.1650	 0.1102	 -0.0095
g1330577-314921	 202.74045	 -31.8224	 15900	 14794	 1354	 +0.1100	 0.1551	 -0.0355
g1331019-314347	 202.75815	 -31.7297	 13622	 14794	 1354	 +0.0602	 0.1220	 -0.0165
g1331032-160748	 202.76340	 -16.1301	 6089	 -1	 -1	 +0.1271	 0.0997	 +0.0008
g1331037-314558	 202.76535	 -31.7662	 15630	 14794	 1354	 +0.0474	 0.1220	 -0.0163
g1331063-761256	 202.77645	 -76.2157	 13367	 -1	 -1	 +0.0152	 0.1064	 -0.0099
g1331076-183227	 202.78140	 -18.5409	 14601	 -1	 -1	 -0.0376	 0.1304	 -0.0136
g1331112-131833	 202.79655	 -13.3091	 11517	 11512	 905	 -0.0284	 0.1020	 -0.0095
g1331152-313724	 202.81320	 -31.6232	 14461	 14794	 1354	 -0.1175	 0.1332	 -0.0083
g1331172-131858	 202.82145	 -13.3161	 11517	 11512	 905	 +0.0721	 0.1488	 -0.0318
g1331257-302545	 202.85700	 -30.4292	 14943	 14794	 1354	 +0.0588	 0.1081	 -0.0110
g1331269-131904	 202.86195	 -13.3177	 11337	 11512	 905	 -0.0205	 0.1289	 -0.0201
g1331275-314914	 202.86465	 -31.8206	 13441	 14794	 1354	 +0.0602	 0.1008	 -0.0084
g1331335-314846	 202.88970	 -31.8129	 13501	 14794	 1354	 -0.0943	 0.1239	 -0.0073
g1331357-301012	 202.89870	 -30.1701	 15064	 14794	 1354	 +0.0999	 0.1012	 -0.0096
g1331427-212442	 202.92795	 -21.4117	 5904	 5828	 240	 -0.2220	 0.1318	 -0.0219
g1331441-294824	 202.93365	 -29.8066	 13355	 -1	 -1	 +0.0660	 0.0955	 -0.0079
g1331444-413859	 202.93485	 -41.6496	 11228	 -1	 -1	 +0.0105	 0.1159	 -0.0150
g1331459-024247	 202.94116	 -2.7129	 6599	 -1	 -1	 -0.0210	 0.0947	 -0.0028
g1331468-325340	 202.94490	 -32.8944	 15118	 14794	 1354	 +0.0173	 0.1003	 -0.0059
g1331478-312538	 202.94895	 -31.4273	 14431	 14794	 1354	 -0.1338	 0.1293	 -0.0065
g1331487-412517	 202.95300	 -41.4215	 15606	 -1	 -1	 -0.0422	 0.1181	 -0.0075
g1331491-331422	 202.95450	 -33.2395	 3785	 4126	 102	 -0.0628	 0.1169	 -0.0000
g1331514-201025	 202.96410	 -20.1735	 5995	 5828	 240	 +0.0166	 0.1028	 -0.0008
g1331535-331404	 202.97296	 -33.2344	 3995	 -1	 -1	 +0.1259	 0.0943	 +0.0010
g1332077-085107	 203.03205	 -8.8518	 6870	 -1	 -1	 -0.0463	 0.1125	 -0.0083
g1332092-310327	 203.03820	 -31.0575	 16111	 14794	 1354	 +0.1234	 0.1571	 -0.0372
g1332128-232241	 203.05305	 -23.3782	 13456	 -1	 -1	 -0.0668	 0.1849	 -0.0467
g1332134-084710	 203.05575	 -8.7862	 7020	 -1	 -1	 +0.1237	 0.0924	 +0.0003
g1332192-325513	 203.07990	 -32.9204	 15837	 14794	 1354	 -0.1872	 0.1421	 -0.0037
g1332209-472846	 203.08695	 -47.4795	 15137	 -1	 -1	 -0.1196	 0.1312	 -0.0070
g1332243-131055	 203.10134	 -13.1819	 6869	 6965	 356	 -0.0201	 0.1015	 -0.0046
g1332272-373049	 203.11320	 -37.5136	 15556	 15312	 1364	 -0.1233	 0.1095	 -0.0023
g1332305-225224	 203.12715	 -22.8734	 13066	 -1	 -1	 -0.0371	 0.1206	 -0.0133
g1332310-270739	 203.12910	 -27.1275	 12430	 12425	 1043	 +0.1280	 0.1154	 -0.0137
g1332336-330917	 203.14005	 -33.1546	 12928	 14794	 1354	 +0.0865	 0.1216	 -0.0170
g1332340-272656	 203.14170	 -27.4488	 11081	 10723	 793	 +0.1806	 0.1172	 -0.0072
g1332347-315054	 203.14470	 -31.8484	 15929	 14794	 1354	 -0.1100	 0.1203	 -0.0055
g1332365-130949	 203.15220	 -13.1637	 6929	 6965	 356	 -0.0537	 0.0969	 -0.0050
g1332393-314953	 203.16360	 -31.8313	 13291	 14794	 1354	 +0.0487	 0.1192	 -0.0151
g1332458-232928	 203.19089	 -23.4911	 10217	 10240	 752	 +0.0106	 0.1071	 -0.0117
g1332474-233119	 203.19765	 -23.5220	 10367	 10240	 752	 +0.0389	 0.1039	 -0.0096
g1332496-233842	 203.20664	 -23.6449	 7819	 -1	 -1	 +0.0760	 0.0971	 -0.0023
g1332557-111205	 203.23201	 -11.2015	 6989	 -1	 -1	 -0.0444	 0.0963	 -0.0046
g1333003-213757	 203.25120	 -21.6324	 7491	 -1	 -1	 -0.1404	 0.1276	 -0.0203
g1333015-330602	 203.25630	 -33.1005	 15266	 14794	 1354	 +0.1955	 0.1081	 -0.0112
g1333037-331255	 203.26545	 -33.2153	 13977	 14794	 1354	 -0.0554	 0.1173	 -0.0073
g1333061-751217	 203.27535	 -75.2046	 13581	 -1	 -1	 +0.0693	 0.1090	 -0.0122
g1333062-370850	 203.27565	 -37.1473	 15197	 15312	 1364	 -0.0300	 0.1129	 -0.0066
g1333069-223559	 203.27866	 -22.5996	 13186	 -1	 -1	 +0.0556	 0.0991	 -0.0090
g1333071-274603	 203.27970	 -27.7674	 12639	 -1	 -1	 +0.0705	 0.1068	 -0.0116
g1333139-160717	 203.30805	 -16.1213	 6267	 -1	 -1	 +0.0056	 0.0934	 -0.0013
g1333173-312933	 203.32184	 -31.4925	 14700	 14794	 1354	 -0.1154	 0.1166	 -0.0047
g1333260-154131	 203.35845	 -15.6919	 14661	 -1	 -1	 -0.1174	 0.1424	 -0.0115
g1333278-424940	 203.36580	 -42.8279	 15720	 -1	 -1	 -0.3226	 0.1132	 +0.0337
g1333328-165050	 203.38665	 -16.8472	 14870	 -1	 -1	 -0.0428	 0.1623	 -0.0292
g1333347-314020	 203.39476	 -31.6723	 14909	 14794	 1354	 -0.0565	 0.1158	 -0.0067
g1333371-313828	 203.40466	 -31.6411	 15299	 -1	 -1	 +0.0329	 0.1314	 -0.0192
g1333426-302810	 203.42744	 -30.4694	 11194	 -1	 -1	 +0.1618	 0.1256	 -0.0124
g1333433-293920	 203.43060	 -29.6555	 14044	 -1	 -1	 -0.1192	 0.1694	 -0.0235
g1333454-182914	 203.43900	 -18.4873	 14629	 -1	 -1	 -0.0047	 0.1094	 -0.0083
g1333458-331007	 203.44080	 -33.1687	 15745	 14794	 1354	 +0.0282	 0.1669	 -0.0386
g1333479-313321	 203.44965	 -31.5559	 13530	 -1	 -1	 -0.1832	 0.1293	 -0.0058
g1333511-011358	 203.46315	 -1.2328	 14481	 -1	 -1	 +0.0718	 0.1060	 -0.0110
g1333523-164844	 203.46780	 -16.8123	 14870	 -1	 -1	 +0.0653	 0.1028	 -0.0092
g1333527-330051	 203.46930	 -33.0143	 13617	 14794	 1354	 +0.2201	 0.1147	 -0.0124
g1334011-382019	 203.50441	 -38.3387	 11385	 -1	 -1	 +0.1370	 0.1152	 -0.0107
g1334046-173744	 203.51895	 -17.6287	 14809	 -1	 -1	 +0.0913	 0.1007	 -0.0093
g1334125-325839	 203.55210	 -32.9774	 15535	 14794	 1354	 +0.2089	 0.1090	 -0.0108
g1334140-291429	 203.55841	 -29.2415	 14853	 -1	 -1	 -0.2310	 0.1202	 +0.0030
g1334145-180501	 203.56019	 -18.0835	 13100	 -1	 -1	 -0.0210	 0.1072	 -0.0089
g1334220-081628	 203.59155	 -8.2744	 6599	 7135	 331	 -0.0037	 0.1069	 -0.0054
g1334292-730150	 203.62171	 -73.0305	 14041	 -1	 -1	 +0.2110	 0.1352	 -0.0201
g1334334-233151	 203.63910	 -23.5307	 10485	 10539	 788	 +0.1334	 0.1046	 -0.0064
g1334401-234721	 203.66700	 -23.7891	 8057	 -1	 -1	 -0.1208	 0.1393	 -0.0267
g1334495-330444	 203.70629	 -33.0788	 15385	 14794	 1354	 +0.0136	 0.1338	 -0.0197
g1334501-314448	 203.70885	 -31.7466	 14668	 14794	 1354	 +0.0696	 0.1266	 -0.0186
g1334518-173406	 203.71591	 -17.5683	 14749	 -1	 -1	 -0.1057	 0.1122	 -0.0040
g1334544-082633	 203.72671	 -8.4424	 6868	 7135	 331	 -0.0937	 0.1017	 -0.0080
g1334564-414260	 203.73510	 -41.7166	 15273	 -1	 -1	 -0.1727	 0.1204	 -0.0023
g1334574-313605	 203.73915	 -31.6012	 15957	 14794	 1354	 -0.0268	 0.1124	 -0.0074
g1334585-313658	 203.74380	 -31.6161	 16527	 14794	 1354	 +0.0410	 0.1059	 -0.0090
g1334591-152547	 203.74620	 -15.4296	 15380	 15225	 1306	 -0.0057	 0.1048	 -0.0058
g1334594-080529	 203.74771	 -8.0915	 6808	 7135	 331	 +0.1732	 0.1076	 +0.0003
g1335024-301648	 203.76015	 -30.2800	 11283	 -1	 -1	 +0.1111	 0.1055	 -0.0088
g1335049-155204	 203.77049	 -15.8678	 10433	 -1	 -1	 +0.2213	 0.1136	 -0.0038
g1335071-152425	 203.77935	 -15.4071	 15559	 15225	 1306	 -0.2713	 0.1638	 +0.0488
g1335183-312535	 203.82646	 -31.4263	 15088	 14794	 1354	 -0.1017	 0.1134	 -0.0041
g1335233-400419	 203.84716	 -40.0719	 15127	 -1	 -1	 +0.0586	 0.1042	 -0.0090
g1335254-150809	 203.85570	 -15.1359	 15080	 15225	 1306	 -0.0081	 0.1097	 -0.0070
g1335464-473337	 203.94314	 -47.5604	 14714	 -1	 -1	 +0.0340	 0.1097	 -0.0103
g1335497-291349	 203.95710	 -29.2302	 14193	 -1	 -1	 +0.0255	 0.1038	 -0.0085
g1335497-302256	 203.95710	 -30.3822	 4537	 4547	 126	 +0.0836	 0.1013	 +0.0011
g1335567-205503	 203.98604	 -20.9174	 9408	 -1	 -1	 -0.1200	 0.1220	 -0.0167
g1336006-093358	 204.00255	 -9.5661	 15771	 -1	 -1	 -0.0315	 0.1078	 -0.0041
g1336046-221425	 204.01905	 -22.2404	 9197	 -1	 -1	 -0.0975	 0.1057	 -0.0112
g1336049-161625	 204.02040	 -16.2737	 14988	 -1	 -1	 -0.1796	 0.1412	 -0.0041
g1336083-082952	 204.03435	 -8.4978	 7137	 7135	 331	 +0.0769	 0.0926	 -0.0007
g1336123-045848	 204.05130	 -4.9800	 7106	 -1	 -1	 +0.0391	 0.1049	 -0.0032
g1336125-495410	 204.05205	 -49.9028	 14586	 -1	 -1	 +0.0863	 0.1138	 -0.0139
g1336150-121248	 204.06240	 -12.2133	 16010	 -1	 -1	 -0.0913	 0.1767	 -0.0219
g1336153-365344	 204.06361	 -36.8957	 15465	 -1	 -1	 -0.0616	 0.1198	 -0.0070
g1336279-171604	 204.11641	 -17.2678	 12019	 -1	 -1	 +0.1144	 0.1140	 -0.0131
g1336312-284652	 204.13020	 -28.7811	 14403	 -1	 -1	 -0.0231	 0.1216	 -0.0116
g1336453-165654	 204.18885	 -16.9483	 4644	 -1	 -1	 +0.1571	 0.0932	 +0.0010
g1336460-415238	 204.19139	 -41.8772	 15991	 15259	 1322	 +0.0142	 0.1192	 -0.0117
g1336478-181852	 204.19905	 -18.3143	 13067	 -1	 -1	 +0.1801	 0.0967	 -0.0062
g1336505-060706	 204.21045	 -6.1183	 14151	 -1	 -1	 +0.1046	 0.1155	 -0.0150
g1336593-270806	 204.24720	 -27.1349	 13416	 -1	 -1	 -0.0230	 0.1160	 -0.0116
g1336596-220133	 204.24856	 -22.0259	 10155	 -1	 -1	 +0.1190	 0.1042	 -0.0062
g1337097-073528	 204.29056	 -7.5912	 9144	 -1	 -1	 +0.0104	 0.1173	 -0.0136
g1337097-421643	 204.29040	 -42.2785	 15300	 -1	 -1	 -0.2436	 0.1212	 +0.0089
g1337153-481801	 204.31365	 -48.3002	 14022	 -1	 -1	 +0.0339	 0.1073	 -0.0107
g1337164-220258	 204.31829	 -22.0495	 10275	 -1	 -1	 +0.0692	 0.0982	 -0.0070
g1337166-150450	 204.31935	 -15.0805	 6834	 6801	 340	 +0.0562	 0.1000	 -0.0013
g1337168-020916	 204.32010	 -2.1543	 6744	 -1	 -1	 +0.0098	 0.0963	 -0.0023
g1337260-233920	 204.35805	 -23.6556	 12102	 12139	 1029	 +0.1591	 0.0947	 -0.0054
g1337343-315244	 204.39270	 -31.8788	 11878	 12116	 984	 +0.0309	 0.1247	 -0.0189
g1337353-163754	 204.39704	 -16.6317	 14597	 -1	 -1	 +0.0880	 0.1096	 -0.0123
g1337365-200106	 204.40215	 -20.0184	 13185	 -1	 -1	 +0.2191	 0.1302	 -0.0148
g1337387-314637	 204.41101	 -31.7769	 12118	 12116	 984	 +0.0974	 0.1017	 -0.0094
g1337408-194557	 204.41985	 -19.7657	 13395	 -1	 -1	 +0.0724	 0.1021	 -0.0099
g1337462-325436	 204.44235	 -32.9101	 7648	 -1	 -1	 -0.1215	 0.1230	 -0.0182
g1337470-472001	 204.44580	 -47.3336	 14954	 -1	 -1	 -0.2329	 0.1972	 +0.0537
g1337481-422254	 204.45045	 -42.3816	 15269	 15259	 1322	 -0.0161	 0.1100	 -0.0064
g1337488-060923	 204.45331	 -6.1563	 14090	 -1	 -1	 +0.0468	 0.1437	 -0.0273
g1337524-353827	 204.46815	 -35.6409	 15946	 15713	 1414	 -0.1207	 0.1119	 -0.0023
g1338012-225527	 204.50505	 -22.9242	 7185	 -1	 -1	 -0.0912	 0.1268	 -0.0171
g1338035-421258	 204.51465	 -42.2161	 15449	 15259	 1322	 +0.1440	 0.1147	 -0.0146
g1338061-302128	 204.52515	 -30.3578	 14578	 -1	 -1	 -0.1911	 0.1160	 -0.0019
g1338068-204222	 204.52815	 -20.7061	 16032	 -1	 -1	 +0.0297	 0.1210	 -0.0119
g1338183-310312	 204.57630	 -31.0534	 15686	 15721	 1413	 -0.0775	 0.1084	 -0.0030
g1338297-104215	 204.62385	 -10.7042	 6984	 -1	 -1	 +0.0983	 0.0908	 -0.0000
g1338323-275449	 204.63480	 -27.9137	 14552	 -1	 -1	 -0.1129	 0.1277	 -0.0078
g1338362-354318	 204.65070	 -35.7217	 15646	 15713	 1414	 -0.0888	 0.1298	 -0.0075
g1338532-462331	 204.72150	 -46.3919	 14836	 -1	 -1	 -0.3004	 0.1453	 +0.0379
g1338546-362650	 204.72751	 -36.4473	 13965	 -1	 -1	 -0.1587	 0.1469	 -0.0111
g1338558-304844	 204.73260	 -30.8121	 14667	 -1	 -1	 -0.1785	 0.1270	 -0.0039
g1338579-353335	 204.74130	 -35.5597	 15556	 15713	 1414	 -0.0681	 0.1214	 -0.0068
g1338598-323605	 204.74925	 -32.6013	 12085	 11928	 964	 +0.0085	 0.1009	 -0.0095
g1339103-304436	 204.79275	 -30.7432	 4893	 4547	 126	 -0.0560	 0.1110	 -0.0005
g1339118-353616	 204.79905	 -35.6044	 16335	 15713	 1414	 +0.0571	 0.1491	 -0.0281
g1339151-161923	 204.81299	 -16.3231	 15105	 -1	 -1	 +0.0370	 0.1105	 -0.0102
g1339235-304627	 204.84780	 -30.7741	 4623	 -1	 -1	 +0.0912	 0.0924	 +0.0011
g1339247-113249	 204.85291	 -11.5469	 9052	 -1	 -1	 +0.1135	 0.1192	 -0.0074
g1339389-352918	 204.91230	 -35.4883	 13277	 -1	 -1	 +0.0457	 0.1142	 -0.0140
g1339506-073832	 204.96089	 -7.6423	 7193	 -1	 -1	 +0.1185	 0.1051	 -0.0006
g1339528-303204	 204.97005	 -30.5344	 14786	 -1	 -1	 +0.1064	 0.1359	 -0.0240
g1339534-470718	 204.97230	 -47.1217	 14803	 -1	 -1	 +0.0736	 0.1117	 -0.0126
g1339543-075540	 204.97634	 -7.9278	 15647	 -1	 -1	 -0.0649	 0.1425	 -0.0136
g1339550-211737	 204.97921	 -21.2935	 12882	 -1	 -1	 +0.0412	 0.1167	 -0.0153
g1340133-354031	 205.05555	 -35.6753	 15884	 15713	 1414	 -0.1228	 0.1147	 -0.0027
g1340178-200536	 205.07415	 -20.0934	 12283	 -1	 -1	 -0.2932	 0.1267	 +0.0006
g1340242-433411	 205.10070	 -43.5696	 15503	 -1	 -1	 +0.0358	 0.1382	 -0.0219
g1340313-283249	 205.13025	 -28.5470	 7115	 -1	 -1	 -0.0217	 0.0938	 -0.0036
g1340336-354027	 205.13985	 -35.6741	 15704	 15713	 1414	 -0.0832	 0.1772	 -0.0249
g1340381-335927	 205.15861	 -33.9907	 15078	 15403	 1361	 -0.0192	 0.1182	 -0.0087
g1340463-354118	 205.19295	 -35.6883	 15164	 15713	 1414	 -0.0178	 0.1370	 -0.0155
g1340466-171156	 205.19415	 -17.1988	 11296	 -1	 -1	 +0.0597	 0.1039	 -0.0104
g1340569-233556	 205.23720	 -23.5990	 11649	 -1	 -1	 +0.1058	 0.1197	 -0.0150
g1341014-104600	 205.25565	 -10.7667	 9080	 -1	 -1	 -0.0657	 0.1202	 -0.0170
g1341188-342233	 205.32825	 -34.3758	 16276	 15403	 1361	 +0.0106	 0.1279	 -0.0149
g1341252-194949	 205.35510	 -19.8303	 14891	 -1	 -1	 -0.0956	 0.1201	 -0.0068
g1341349-120540	 205.39560	 -12.0945	 14895	 -1	 -1	 -0.1246	 0.1157	 -0.0038
g1341519-193925	 205.46639	 -19.6570	 10393	 10226	 816	 -0.2516	 0.2034	 -0.0404
g1341580-120603	 205.49160	 -12.1009	 15884	 -1	 -1	 -0.1662	 0.1469	 -0.0024
g1342022-381543	 205.50915	 -38.2618	 10870	 10556	 748	 +0.1048	 0.0963	 -0.0056
g1342088-304548	 205.53660	 -30.7634	 5041	 4889	 173	 +0.1071	 0.0947	 +0.0011
g1342146-310214	 205.56059	 -31.0372	 4590	 4889	 173	 +0.0578	 0.1058	 +0.0009
g1342340-400654	 205.64175	 -40.1151	 15152	 -1	 -1	 +0.0106	 0.1209	 -0.0125
g1342345-103914	 205.64355	 -10.6538	 7850	 -1	 -1	 -0.0196	 0.0988	 -0.0061
g1342588-315311	 205.74480	 -31.8863	 11963	 11623	 915	 +0.0019	 0.1041	 -0.0105
g1343015-195803	 205.75634	 -19.9674	 14649	 -1	 -1	 -0.0124	 0.1214	 -0.0116
g1343021-481010	 205.75875	 -48.1694	 3226	 -1	 -1	 +0.2522	 0.0966	 +0.0006
g1343023-201458	 205.75965	 -20.2496	 10482	 10226	 816	 +0.1120	 0.1113	 -0.0086
g1343058-200422	 205.77420	 -20.0729	 9822	 10226	 816	 -0.0203	 0.1368	 -0.0251
g1343208-195119	 205.83690	 -19.8553	 10062	 10226	 816	 +0.0129	 0.1179	 -0.0156
g1343332-381034	 205.88835	 -38.1760	 10419	 10556	 748	 +0.0449	 0.0937	 -0.0069
g1343336-432611	 205.89000	 -43.4364	 8007	 -1	 -1	 -0.0876	 0.1044	 -0.0106
g1343343-131742	 205.89284	 -13.2949	 12705	 -1	 -1	 +0.2358	 0.0919	 -0.0031
g1343492-194928	 205.95496	 -19.8243	 10152	 10226	 816	 +0.0039	 0.1401	 -0.0271
g1343504-195304	 205.95991	 -19.8844	 10272	 10226	 816	 -0.1489	 0.1053	 -0.0074
g1343555-055133	 205.98121	 -5.8593	 15973	 -1	 -1	 -0.0363	 0.1264	 -0.0096
g1343596-200051	 205.99844	 -20.0141	 10181	 10226	 816	 +0.1719	 0.1211	 -0.0077
g1344003-381710	 206.00115	 -38.2862	 9939	 10556	 748	 +0.0183	 0.1329	 -0.0231
g1344166-171557	 206.06895	 -17.2659	 11862	 -1	 -1	 -0.0742	 0.1525	 -0.0287
g1344188-391121	 206.07825	 -39.1891	 11735	 10556	 748	 +0.0340	 0.0997	 -0.0093
g1344195-110559	 206.08140	 -11.0996	 16002	 16010	 1433	 +0.0345	 0.1169	 -0.0106
g1344265-435045	 206.11035	 -43.8459	 11183	 -1	 -1	 +0.0386	 0.1042	 -0.0105
g1344310-242040	 206.12895	 -24.3444	 6998	 7091	 360	 +0.0371	 0.1173	 -0.0051
g1344375-183106	 206.15610	 -18.5182	 11951	 -1	 -1	 +0.0325	 0.1297	 -0.0209
g1344422-380610	 206.17606	 -38.1026	 14256	 -1	 -1	 +0.0541	 0.1048	 -0.0103
g1344444-191521	 206.18505	 -19.2557	 10601	 10226	 816	 +0.0825	 0.1084	 -0.0092
g1344510-194140	 206.21235	 -19.6944	 14858	 -1	 -1	 +0.0063	 0.1258	 -0.0147
g1344511-331345	 206.21281	 -33.2291	 12888	 -1	 -1	 -0.3666	 0.1512	 +0.0546
g1344536-192211	 206.22331	 -19.3696	 9881	 10226	 816	 +0.0703	 0.1157	 -0.0122
g1344579-200846	 206.24115	 -20.1461	 12758	 -1	 -1	 +0.0312	 0.1352	 -0.0233
g1344591-341658	 206.24640	 -34.2827	 15404	 15403	 1361	 -0.0182	 0.1323	 -0.0139
g1345072-413008	 206.28000	 -41.5021	 11728	 -1	 -1	 +0.0305	 0.1045	 -0.0109
g1345085-100451	 206.28541	 -10.0807	 16062	 -1	 -1	 -0.0215	 0.1257	 -0.0101
g1345093-131919	 206.28855	 -13.3218	 9375	 -1	 -1	 -0.1510	 0.1451	 -0.0273
g1345126-475901	 206.30250	 -47.9836	 10030	 -1	 -1	 +0.0175	 0.0974	 -0.0082
g1345174-381024	 206.32230	 -38.1732	 11437	 11477	 865	 +0.0853	 0.0944	 -0.0070
g1345218-300104	 206.34075	 -30.0177	 4710	 4889	 173	 -0.0523	 0.0960	 -0.0002
g1345231-100612	 206.34600	 -10.1034	 16001	 -1	 -1	 -0.1485	 0.1103	 -0.0009
g1345247-123427	 206.35275	 -12.5742	 8386	 -1	 -1	 +0.1435	 0.0938	 -0.0008
g1345428-445130	 206.42836	 -44.8584	 14566	 -1	 -1	 +0.1622	 0.1255	 -0.0191
g1346012-371959	 206.50485	 -37.3329	 15996	 -1	 -1	 +0.2843	 0.0957	 -0.0053
g1346015-334438	 206.50605	 -33.7439	 11867	 11860	 981	 +0.0438	 0.1125	 -0.0139
g1346179-052815	 206.57460	 -5.4708	 16000	 -1	 -1	 +0.1057	 0.1382	 -0.0245
g1346186-382019	 206.57760	 -38.3387	 12305	 -1	 -1	 +0.1608	 0.1129	 -0.0106
g1346222-032506	 206.59231	 -3.4183	 7425	 -1	 -1	 -0.1446	 0.1062	 -0.0114
g1346240-375816	 206.59995	 -37.9710	 11527	 11477	 865	 +0.0257	 0.0956	 -0.0080
g1346314-173245	 206.63100	 -17.5457	 10031	 -1	 -1	 +0.0619	 0.1572	 -0.0331
g1346365-313457	 206.65184	 -31.5825	 12170	 11957	 898	 +0.0670	 0.1111	 -0.0129
g1346481-330236	 206.70030	 -33.0434	 12827	 11888	 901	 -0.0697	 0.1083	 -0.0091
g1346489-294521	 206.70360	 -29.7559	 14572	 -1	 -1	 -0.0050	 0.1248	 -0.0139
g1347008-331649	 206.75310	 -33.2804	 10758	 11888	 901	 -0.0433	 0.1206	 -0.0152
g1347014-351851	 206.75564	 -35.3143	 11713	 -1	 -1	 -0.0347	 0.1097	 -0.0118
g1347027-374156	 206.76119	 -37.6990	 11587	 11477	 865	 -0.1266	 0.1351	 -0.0167
g1347106-323055	 206.79405	 -32.5153	 12198	 11888	 901	 -0.0510	 0.1216	 -0.0156
g1347118-380735	 206.79930	 -38.1263	 11466	 11477	 865	 -0.1782	 0.1448	 -0.0162
g1347149-281955	 206.81190	 -28.3318	 11726	 -1	 -1	 +0.2276	 0.1200	 -0.0077
g1347187-294832	 206.82780	 -29.8089	 4798	 4889	 173	 -0.0019	 0.0946	 +0.0006
g1347225-330547	 206.84371	 -33.0965	 11867	 11888	 901	 +0.0315	 0.1198	 -0.0166
g1347245-302425	 206.85194	 -30.4070	 4557	 4889	 173	 +0.0818	 0.0930	 +0.0010
g1347273-450136	 206.86365	 -45.0267	 15164	 -1	 -1	 +0.0539	 0.1440	 -0.0266
g1347283-490604	 206.86769	 -49.1010	 9845	 -1	 -1	 +0.2912	 0.1147	 -0.0004
g1347310-333520	 206.87910	 -33.5888	 11536	 11888	 901	 +0.0162	 0.0966	 -0.0083
g1347332-505313	 206.88839	 -50.8868	 8700	 -1	 -1	 -0.0575	 0.1247	 -0.0189
g1347342-304003	 206.89230	 -30.6675	 12291	 12125	 1009	 +0.1457	 0.1232	 -0.0151
g1347373-324504	 206.90520	 -32.7510	 11777	 11888	 901	 +0.1961	 0.1186	 -0.0096
g1347401-305622	 206.91690	 -30.9395	 4766	 -1	 -1	 +0.2127	 0.0969	 +0.0010
g1347403-325719	 206.91765	 -32.9554	 12946	 11888	 901	 +0.0144	 0.1365	 -0.0244
g1347432-331150	 206.92979	 -33.1971	 12046	 11888	 901	 +0.1151	 0.1086	 -0.0109
g1347474-321945	 206.94750	 -32.3290	 11898	 11888	 901	 -0.0306	 0.1611	 -0.0374
g1347489-331725	 206.95380	 -33.2902	 12466	 11888	 901	 +0.1495	 0.1361	 -0.0199
g1347499-331101	 206.95800	 -33.1836	 10787	 11888	 901	 -0.0542	 0.1041	 -0.0084
g1347531-325902	 206.97121	 -32.9840	 11417	 11888	 901	 +0.0296	 0.1094	 -0.0129
g1347533-102417	 206.97209	 -10.4048	 15819	 15797	 1396	 +0.0787	 0.1406	 -0.0249
g1347585-325208	 206.99369	 -32.8688	 12137	 11888	 901	 -0.2051	 0.1475	 -0.0139
g1348020-102526	 207.00826	 -10.4239	 15789	 15797	 1396	 -0.1547	 0.1213	 -0.0023
g1348029-304702	 207.01185	 -30.7838	 12111	 12125	 1009	 +0.1657	 0.1101	 -0.0092
g1348045-100831	 207.01860	 -10.1419	 15789	 15797	 1396	 +0.0406	 0.1072	 -0.0081
g1348045-332102	 207.01876	 -33.3507	 12166	 11888	 901	 +0.0387	 0.1045	 -0.0109
g1348056-324438	 207.02341	 -32.7440	 12856	 -1	 -1	 -0.0190	 0.1292	 -0.0190
g1348059-161543	 207.02459	 -16.2619	 12159	 -1	 -1	 -0.1237	 0.1486	 -0.0218
g1348062-323033	 207.02565	 -32.5093	 11957	 11888	 901	 -0.0105	 0.1007	 -0.0090
g1348140-332255	 207.05835	 -33.3819	 12435	 11888	 901	 +0.2694	 0.1234	 -0.0061
g1348238-485856	 207.09915	 -48.9822	 9965	 -1	 -1	 +0.0801	 0.1102	 -0.0092
g1348273-355344	 207.11370	 -35.8955	 7813	 -1	 -1	 +0.0687	 0.0969	 -0.0024
g1348310-303536	 207.12915	 -30.5933	 14839	 -1	 -1	 -0.0904	 0.1081	 -0.0032
g1348320-324259	 207.13336	 -32.7163	 12196	 -1	 -1	 -0.0772	 0.1780	 -0.0451
g1348365-302543	 207.15209	 -30.4285	 4616	 4889	 173	 +0.1744	 0.0992	 +0.0011
g1348367-495853	 207.15300	 -49.9813	 15897	 -1	 -1	 -0.0679	 0.1207	 -0.0071
g1348392-304839	 207.16320	 -30.8107	 5335	 4889	 173	 -0.0328	 0.0946	 +0.0002
g1348440-290135	 207.18345	 -29.0263	 15021	 -1	 -1	 -0.0094	 0.1164	 -0.0095
g1348467-323348	 207.19455	 -32.5634	 12736	 11888	 901	 -0.0195	 0.1300	 -0.0201
g1348487-092360	 207.20281	 -9.4000	 11261	 -1	 -1	 -0.0264	 0.1256	 -0.0189
g1348497-303040	 207.20700	 -30.5111	 3836	 -1	 -1	 -0.0161	 0.0956	 +0.0011
g1348504-330907	 207.20984	 -33.1520	 11056	 11888	 901	 +0.1651	 0.1119	 -0.0094
g1348581-325125	 207.24180	 -32.8569	 11866	 11888	 901	 -0.0012	 0.1092	 -0.0121
g1349017-415603	 207.25725	 -41.9341	 11634	 -1	 -1	 +0.2067	 0.0996	 -0.0040
g1349053-301745	 207.27210	 -30.2959	 4796	 -1	 -1	 +0.0753	 0.0925	 +0.0010
g1349080-321329	 207.28350	 -32.2247	 11567	 11888	 901	 +0.0276	 0.1530	 -0.0345
g1349091-194245	 207.28785	 -19.7124	 11496	 -1	 -1	 -0.1271	 0.1987	 -0.0574
g1349093-330543	 207.28859	 -33.0953	 12945	 -1	 -1	 +0.0341	 0.1143	 -0.0140
g1349122-022547	 207.30075	 -2.4296	 14347	 -1	 -1	 +0.1848	 0.1077	 -0.0110
g1349146-331106	 207.31095	 -33.1851	 12615	 -1	 -1	 +0.1288	 0.1017	 -0.0091
g1349180-382656	 207.32490	 -38.4490	 10654	 -1	 -1	 -0.0724	 0.1033	 -0.0098
g1349360-200326	 207.40005	 -20.0573	 10656	 10540	 779	 -0.0400	 0.1261	 -0.0196
g1349426-272148	 207.42765	 -27.3634	 12085	 -1	 -1	 -0.1573	 0.1304	 -0.0109
g1349459-322257	 207.44130	 -32.3824	 11267	 11888	 901	 +0.0976	 0.0983	 -0.0082
g1349488-293642	 207.45330	 -29.6116	 4557	 4889	 173	 -0.2719	 0.1407	 -0.0250
g1349525-094328	 207.46875	 -9.7244	 15697	 -1	 -1	 -0.1403	 0.1279	 -0.0042
g1349529-154137	 207.47025	 -15.6936	 11888	 -1	 -1	 -0.0455	 0.1659	 -0.0391
g1350015-303443	 207.50610	 -30.5785	 4015	 4889	 173	 -0.0363	 0.1004	 -0.0001
g1350016-301332	 207.50685	 -30.2255	 4495	 4889	 173	 -0.1958	 0.1177	 -0.0098
g1350095-034608	 207.53971	 -3.7689	 11169	 -1	 -1	 -0.1329	 0.1296	 -0.0146
g1350096-310144	 207.54001	 -31.0287	 11959	 11959	 923	 +0.1121	 0.1075	 -0.0107
g1350099-310416	 207.54105	 -31.0710	 12108	 11959	 923	 +0.0762	 0.1165	 -0.0152
g1350117-194726	 207.54855	 -19.7907	 10565	 10540	 779	 +0.0941	 0.0933	 -0.0052
g1350171-195655	 207.57135	 -19.9486	 10205	 10540	 779	 -0.0713	 0.1194	 -0.0156
g1350209-045754	 207.58726	 -4.9651	 15636	 -1	 -1	 +0.1237	 0.1222	 -0.0177
g1350260-375525	 207.60840	 -37.9236	 10474	 10489	 759	 +0.1219	 0.1074	 -0.0076
g1350325-483523	 207.63525	 -48.5896	 3999	 3921	 59	 +0.0432	 0.0972	 +0.0011
g1350461-295955	 207.69196	 -29.9987	 4495	 4889	 173	 -0.0604	 0.0932	 -0.0002
g1350468-782742	 207.69510	 -78.4617	 12752	 -1	 -1	 +0.2262	 0.1116	 -0.0077
g1350537-301721	 207.72390	 -30.2892	 5963	 4889	 173	 +0.1010	 0.0960	 +0.0011
g1351016-112847	 207.75674	 -11.4798	 11589	 -1	 -1	 -0.0664	 0.1134	 -0.0119
g1351077-312543	 207.78195	 -31.4287	 15195	 14784	 1292	 -0.0473	 0.1401	 -0.0167
g1351122-195737	 207.80070	 -19.9603	 10564	 10540	 779	 -0.1660	 0.1197	 -0.0100
g1351126-152922	 207.80235	 -15.4894	 10568	 -1	 -1	 -0.1011	 0.1743	 -0.0446
g1351175-225356	 207.82275	 -22.8989	 12869	 12614	 1064	 -0.0918	 0.1106	 -0.0069
g1351229-124814	 207.84541	 -12.8040	 11468	 -1	 -1	 +0.1274	 0.0975	 -0.0063
g1351252-281624	 207.85515	 -28.2733	 4977	 5212	 204	 -0.0587	 0.1024	 -0.0016
g1351321-425621	 207.88380	 -42.9391	 7103	 -1	 -1	 -0.2246	 0.1478	 -0.0303
g1351342-502243	 207.89236	 -50.3785	 8489	 -1	 -1	 +0.0711	 0.0983	 -0.0038
g1351353-480136	 207.89701	 -48.0266	 3850	 3921	 59	 +0.2008	 0.1000	 +0.0009
g1351384-414345	 207.91005	 -41.7293	 15470	 -1	 -1	 +0.1365	 0.1608	 -0.0394
g1351396-302921	 207.91484	 -30.4891	 4793	 4889	 173	 -0.0378	 0.1004	 -0.0001
g1351443-171635	 207.93450	 -17.2764	 10356	 -1	 -1	 +0.0127	 0.1116	 -0.0132
g1351498-085928	 207.95744	 -8.9910	 15635	 -1	 -1	 -0.0100	 0.1350	 -0.0154
g1351571-504717	 207.98790	 -50.7879	 15383	 -1	 -1	 +0.1977	 0.1084	 -0.0117
g1352007-143125	 208.00291	 -14.5235	 11347	 -1	 -1	 -0.0415	 0.1117	 -0.0125
g1352012-440908	 208.00499	 -44.1522	 15044	 -1	 -1	 -0.0432	 0.1299	 -0.0117
g1352079-325144	 208.03275	 -32.8622	 11803	 -1	 -1	 -0.0785	 0.1859	 -0.0525
g1352153-290015	 208.06380	 -29.0041	 14119	 -1	 -1	 +0.1310	 0.1082	 -0.0121
g1352216-134217	 208.09005	 -13.7046	 11766	 -1	 -1	 +0.0329	 0.1072	 -0.0118
g1352243-202257	 208.10115	 -20.3824	 11252	 -1	 -1	 +0.0609	 0.0977	 -0.0083
g1352252-345601	 208.10520	 -34.9336	 11709	 -1	 -1	 -0.0556	 0.0990	 -0.0069
g1352270-322158	 208.11255	 -32.3662	 12314	 -1	 -1	 -0.1219	 0.1373	 -0.0154
g1352308-275623	 208.12845	 -27.9398	 15110	 15005	 1219	 +0.0622	 0.1076	 -0.0106
g1352373-280209	 208.15546	 -28.0358	 15739	 15005	 1219	 +0.0399	 0.1172	 -0.0132
g1352386-325316	 208.16085	 -32.8878	 11383	 11377	 851	 -0.1048	 0.1075	 -0.0081
g1352533-282922	 208.22220	 -28.4893	 4975	 -1	 -1	 +0.0506	 0.0913	 +0.0010
g1352553-421736	 208.23060	 -42.2933	 15618	 15439	 1377	 -0.0065	 0.1205	 -0.0101
g1352559-174416	 208.23285	 -17.7378	 10355	 -1	 -1	 -0.0384	 0.1201	 -0.0168
g1352592-282814	 208.24665	 -28.4707	 5065	 5212	 204	 +0.0476	 0.1164	 +0.0002
g1353046-273525	 208.26915	 -27.5904	 14840	 15005	 1219	 -0.1489	 0.1869	 -0.0147
g1353082-165737	 208.28414	 -16.9604	 6578	 -1	 -1	 +0.1383	 0.0983	 +0.0007
g1353097-304246	 208.29030	 -30.7127	 7160	 -1	 -1	 +0.0270	 0.0975	 -0.0027
g1353139-325631	 208.30801	 -32.9418	 11532	 11377	 851	 -0.1259	 0.1873	 -0.0496
g1353229-200701	 208.34536	 -20.1169	 10682	 -1	 -1	 -0.0128	 0.0966	 -0.0083
g1353288-275243	 208.37010	 -27.8786	 14030	 15005	 1219	 +0.1079	 0.1200	 -0.0166
g1353329-275808	 208.38720	 -27.9689	 15229	 15005	 1219	 +0.0732	 0.1072	 -0.0110
g1353340-350509	 208.39155	 -35.0859	 11708	 -1	 -1	 +0.0547	 0.1405	 -0.0273
g1353342-422857	 208.39261	 -42.4824	 15407	 15439	 1377	 -0.0153	 0.1221	 -0.0101
g1353414-465853	 208.42230	 -46.9814	 14644	 -1	 -1	 -0.0300	 0.1300	 -0.0138
g1353435-485156	 208.43100	 -48.8655	 12390	 -1	 -1	 +0.0188	 0.1046	 -0.0106
g1353565-275539	 208.48530	 -27.9276	 14419	 15005	 1219	 +0.0225	 0.1118	 -0.0097
g1353585-273724	 208.49356	 -27.6232	 5755	 -1	 -1	 +0.0554	 0.1030	 +0.0001
g1353591-275708	 208.49625	 -27.9521	 14119	 15005	 1219	 -0.1770	 0.1177	 -0.0020
g1354146-275052	 208.56091	 -27.8477	 15048	 15005	 1219	 -0.1464	 0.1065	 -0.0010
g1354149-273533	 208.56211	 -27.5924	 11601	 11609	 956	 -0.1729	 0.1123	 -0.0053
g1354166-160342	 208.56930	 -16.0615	 12333	 -1	 -1	 -0.0117	 0.1190	 -0.0154
g1354177-275111	 208.57379	 -27.8532	 14359	 15005	 1219	 +0.0025	 0.1024	 -0.0059
g1354185-265338	 208.57696	 -26.8938	 5936	 5856	 257	 +0.0592	 0.0924	 +0.0005
g1354195-472026	 208.58115	 -47.3405	 14703	 -1	 -1	 +0.0601	 0.1695	 -0.0435
g1354347-263322	 208.64445	 -26.5561	 6206	 5856	 257	 +0.0130	 0.0928	 -0.0003
g1354353-263044	 208.64699	 -26.5122	 6116	 5856	 257	 -0.0792	 0.0996	 -0.0038
g1354389-273617	 208.66216	 -27.6047	 15078	 15005	 1219	 +0.0912	 0.1272	 -0.0191
g1354443-121315	 208.68450	 -12.2208	 11405	 -1	 -1	 +0.0281	 0.1000	 -0.0094
g1354475-145428	 208.69801	 -14.9078	 11194	 -1	 -1	 -0.2164	 0.1471	 -0.0152
g1354558-271751	 208.73265	 -27.2975	 11631	 11609	 956	 +0.0703	 0.0999	 -0.0092
g1354584-193707	 208.74345	 -19.6187	 10321	 10338	 771	 +0.0113	 0.1028	 -0.0103
g1354585-023356	 208.74375	 -2.5656	 11073	 -1	 -1	 -0.0263	 0.1197	 -0.0163
g1355125-361906	 208.80225	 -36.3183	 12183	 11372	 922	 -0.0495	 0.1224	 -0.0164
g1355166-502539	 208.81906	 -50.4275	 9806	 -1	 -1	 -0.1190	 0.1101	 -0.0118
g1355596-302029	 208.99816	 -30.3414	 5119	 4889	 173	 +0.1322	 0.0922	 +0.0011
g1356032-433432	 209.01330	 -43.5756	 6978	 -1	 -1	 -0.3912	 0.1525	 -0.0199
g1356087-271822	 209.03625	 -27.3062	 14837	 15005	 1219	 +0.1160	 0.1524	 -0.0336
g1356347-123159	 209.14455	 -12.5331	 11823	 -1	 -1	 +0.0264	 0.1099	 -0.0130
g1356371-273119	 209.15475	 -27.5220	 15316	 15005	 1219	 +0.0141	 0.1092	 -0.0084
g1356373-461557	 209.15550	 -46.2659	 15993	 -1	 -1	 -0.0279	 0.1113	 -0.0052
g1356376-052812	 209.15670	 -5.4699	 3338	 -1	 -1	 -0.0268	 0.0999	 +0.0011
g1356389-270958	 209.16211	 -27.1661	 11180	 11609	 956	 +0.1080	 0.1102	 -0.0111
g1356488-180424	 209.20351	 -18.0733	 10830	 -1	 -1	 -0.0713	 0.1222	 -0.0167
g1356492-430818	 209.20485	 -43.1383	 15313	 -1	 -1	 -0.0131	 0.1222	 -0.0104
g1356504-284833	 209.21010	 -28.8092	 11807	 -1	 -1	 +0.1491	 0.1092	 -0.0091
g1357139-251445	 209.30805	 -25.2458	 6355	 -1	 -1	 +0.1153	 0.0917	 +0.0007
g1357150-185305	 209.31255	 -18.8847	 10589	 -1	 -1	 -0.0138	 0.1526	 -0.0345
g1357392-341308	 209.41335	 -34.2190	 4481	 4365	 114	 +0.2046	 0.0955	 +0.0009
g1357495-360218	 209.45611	 -36.0384	 10952	 11372	 922	 +0.2266	 0.1113	 -0.0050
g1357506-435553	 209.46105	 -43.9313	 2658	 -1	 -1	 +0.1422	 0.0997	 +0.0007
g1357542-291856	 209.47590	 -29.3157	 2901	 -1	 -1	 +0.2259	 0.1003	 +0.0006
g1357599-154046	 209.49961	 -15.6796	 11100	 -1	 -1	 -0.1631	 0.1436	 -0.0192
g1358026-154256	 209.51069	 -15.7155	 10740	 11003	 828	 +0.1048	 0.1259	 -0.0162
g1358251-343102	 209.60461	 -34.5173	 5229	 -1	 -1	 +0.2643	 0.0930	 +0.0009
g1358254-151713	 209.60595	 -15.2870	 10650	 10835	 812	 +0.0304	 0.1586	 -0.0386
g1358308-123619	 209.62830	 -12.6052	 11851	 -1	 -1	 +0.0685	 0.1263	 -0.0197
g1358409-332806	 209.67045	 -33.4684	 4242	 4365	 114	 -0.0827	 0.1094	 -0.0007
g1358517-493730	 209.71546	 -49.6250	 8787	 -1	 -1	 +0.0380	 0.1021	 -0.0065
g1358596-023732	 209.74830	 -2.6256	 15446	 -1	 -1	 +0.0778	 0.1305	 -0.0203
g1359020-354345	 209.75834	 -35.7291	 15329	 -1	 -1	 +0.0545	 0.1642	 -0.0379
g1359067-022305	 209.77770	 -2.3848	 7591	 7591	 425	 -0.1871	 0.1007	 -0.0093
g1359092-151418	 209.78820	 -15.2383	 10860	 10835	 812	 -0.0323	 0.1041	 -0.0106
g1359193-181802	 209.83066	 -18.3005	 10767	 -1	 -1	 -0.1823	 0.1206	 -0.0086
g1359225-145905	 209.84354	 -14.9848	 10949	 10835	 812	 -0.0949	 0.1261	 -0.0176
g1359235-113232	 209.84775	 -11.5423	 11670	 11538	 937	 -0.0943	 0.1409	 -0.0229
g1359389-272016	 209.91210	 -27.3378	 13875	 13877	 1190	 +0.0182	 0.1398	 -0.0244
g1359516-165050	 209.96520	 -16.8473	 10918	 -1	 -1	 +0.0687	 0.1016	 -0.0089
g1400032-050401	 210.01335	 -5.0668	 15086	 -1	 -1	 -0.0079	 0.1062	 -0.0061
g1400060-032646	 210.02505	 -3.4460	 15655	 -1	 -1	 -0.1937	 0.1117	 +0.0010
g1400066-173326	 210.02759	 -17.5573	 10737	 -1	 -1	 -0.0392	 0.1291	 -0.0210
g1400178-423445	 210.07424	 -42.5793	 16031	 -1	 -1	 -0.0110	 0.1248	 -0.0104
g1400320-285229	 210.13350	 -28.8746	 6197	 -1	 -1	 +0.3143	 0.0969	 +0.0010
g1400336-201423	 210.14010	 -20.2398	 11064	 -1	 -1	 +0.1806	 0.0985	 -0.0040
g1400366-025432	 210.15255	 -2.9090	 7410	 7591	 425	 -0.0430	 0.1014	 -0.0070
g1400370-191723	 210.15405	 -19.2897	 6448	 -1	 -1	 -0.0253	 0.1157	 -0.0064
g1400534-212029	 210.22230	 -21.3415	 9984	 10082	 735	 +0.1423	 0.1079	 -0.0060
g1400577-211534	 210.24030	 -21.2595	 10284	 10082	 735	 -0.1606	 0.1869	 -0.0513
g1401044-120337	 210.26821	 -12.0604	 11668	 11538	 937	 +0.0611	 0.1364	 -0.0251
g1401094-415208	 210.28905	 -41.8690	 11445	 11488	 944	 +0.1247	 0.0982	 -0.0066
g1401105-335645	 210.29356	 -33.9458	 4328	 4365	 114	 +0.0739	 0.0983	 +0.0011
g1401191-414625	 210.32970	 -41.7736	 11625	 11488	 944	 +0.0445	 0.1135	 -0.0138
g1401193-154541	 210.33045	 -15.7615	 11007	 -1	 -1	 +0.1286	 0.1247	 -0.0137
g1401253-003726	 210.35550	 -0.6239	 7647	 -1	 -1	 +0.0900	 0.0956	 -0.0015
g1401321-113926	 210.38371	 -11.6573	 12777	 11538	 937	 -0.1694	 0.1090	 -0.0045
g1401332-112055	 210.38820	 -11.3485	 11698	 11538	 937	 -0.0735	 0.1282	 -0.0184
g1401366-211707	 210.40230	 -21.2852	 10313	 10082	 735	 -0.2051	 0.1498	 -0.0227
g1401385-022559	 210.41026	 -2.4330	 15383	 -1	 -1	 -0.1182	 0.1150	 -0.0036
g1401462-041049	 210.44264	 -4.1803	 8069	 -1	 -1	 -0.0580	 0.1231	 -0.0167
g1401463-113433	 210.44294	 -11.5758	 11458	 11538	 937	 -0.2646	 0.1275	 -0.0048
g1401532-362913	 210.47160	 -36.4870	 15115	 -1	 -1	 -0.1851	 0.1264	 -0.0028
g1402003-330239	 210.50115	 -33.0441	 11794	 11519	 846	 -0.0732	 0.1094	 -0.0099
g1402017-221124	 210.50700	 -22.1899	 12410	 12690	 1083	 -0.0165	 0.1613	 -0.0370
g1402106-001410	 210.54405	 -0.2361	 13522	 -1	 -1	 -0.0358	 0.1840	 -0.0486
g1402107-334727	 210.54465	 -33.7907	 4148	 4365	 114	 -0.0624	 0.1020	 +0.0002
g1402113-221237	 210.54720	 -22.2104	 12860	 12690	 1083	 +0.0626	 0.0989	 -0.0089
g1402130-115548	 210.55425	 -11.9299	 11547	 11538	 937	 +0.0771	 0.1088	 -0.0118
g1402158-113411	 210.56565	 -11.5696	 11007	 11538	 937	 +0.0201	 0.1209	 -0.0171
g1402176-215901	 210.57345	 -21.9835	 12680	 12690	 1083	 +0.0127	 0.1099	 -0.0120
g1402271-215942	 210.61305	 -21.9949	 12530	 12690	 1083	 +0.1112	 0.1127	 -0.0136
g1402376-043559	 210.65670	 -4.5997	 14874	 -1	 -1	 -0.0172	 0.1529	 -0.0274
g1402471-114102	 210.69630	 -11.6838	 11576	 11538	 937	 +0.0344	 0.1188	 -0.0164
g1402490-413817	 210.70426	 -41.6382	 11175	 11488	 944	 +0.2168	 0.1119	 -0.0058
g1402502-102727	 210.70905	 -10.4574	 11636	 11538	 937	 -0.1098	 0.1386	 -0.0198
g1402599-462548	 210.74970	 -46.4300	 15898	 -1	 -1	 -0.0397	 0.1090	 -0.0046
g1403075-044210	 210.78135	 -4.7028	 7858	 -1	 -1	 +0.1979	 0.1004	 +0.0004
g1403079-340158	 210.78285	 -34.0329	 5376	 4365	 114	 -0.1098	 0.0941	 -0.0003
g1403132-135750	 210.80475	 -13.9638	 11066	 11153	 888	 -0.0710	 0.1497	 -0.0298
g1403175-141948	 210.82274	 -14.3299	 10856	 11153	 888	 -0.0179	 0.1055	 -0.0109
g1403237-142210	 210.84885	 -14.3695	 11035	 11153	 888	 -0.0119	 0.1220	 -0.0176
g1403410-423828	 210.92071	 -42.6410	 16118	 -1	 -1	 -0.1241	 0.1504	 -0.0093
g1403422-110044	 210.92596	 -11.0122	 11576	 11538	 937	 -0.1122	 0.1359	 -0.0182
g1403511-315659	 210.96315	 -31.9496	 7298	 -1	 -1	 +0.0503	 0.0951	 -0.0020
g1403559-103235	 210.98265	 -10.5431	 11246	 11538	 937	 -0.0446	 0.1413	 -0.0255
g1403588-292010	 210.99495	 -29.3362	 11859	 -1	 -1	 -0.0033	 0.1139	 -0.0138
g1404014-325424	 211.00575	 -32.9066	 10593	 10602	 786	 -0.2307	 0.1747	 -0.0269
g1404066-165555	 211.02735	 -16.9318	 10104	 -1	 -1	 -0.0822	 0.1259	 -0.0188
g1404095-230545	 211.03950	 -23.0959	 14236	 -1	 -1	 +0.1081	 0.1470	 -0.0309
g1404120-180944	 211.05015	 -18.1622	 9234	 -1	 -1	 -0.0655	 0.1281	 -0.0203
g1404181-070254	 211.07564	 -7.0483	 8757	 -1	 -1	 +0.0273	 0.1177	 -0.0118
g1404276-143251	 211.11510	 -14.5476	 11094	 11153	 888	 +0.0518	 0.1005	 -0.0093
g1404372-222926	 211.15499	 -22.4906	 11238	 -1	 -1	 -0.1040	 0.1095	 -0.0090
g1404393-205129	 211.16385	 -20.8579	 12469	 -1	 -1	 +0.1305	 0.1172	 -0.0142
g1404403-142657	 211.16790	 -14.4492	 11214	 11153	 888	 -0.1359	 0.1248	 -0.0124
g1404512-324034	 211.21335	 -32.6760	 6336	 -1	 -1	 -0.0165	 0.0974	 -0.0024
g1404519-100528	 211.21605	 -10.0912	 11424	 11538	 937	 -0.1507	 0.1174	 -0.0076
g1404560-140623	 211.23314	 -14.1065	 11244	 11153	 888	 +0.0831	 0.1137	 -0.0128
g1404575-141641	 211.23960	 -14.2781	 5158	 -1	 -1	 -0.0574	 0.1115	 -0.0024
g1405029-210054	 211.26210	 -21.0151	 12648	 -1	 -1	 -0.0339	 0.1241	 -0.0166
g1405097-324551	 211.29031	 -32.7643	 10563	 10602	 786	 +0.1198	 0.0995	 -0.0059
g1405225-290828	 211.34385	 -29.1411	 6252	 -1	 -1	 +0.1419	 0.0932	 +0.0009
g1405252-004841	 211.35509	 -0.8113	 15047	 -1	 -1	 +0.0299	 0.1373	 -0.0222
g1405311-221423	 211.37956	 -22.2397	 14685	 -1	 -1	 -0.0227	 0.1069	 -0.0063
g1405455-271813	 211.43939	 -27.3035	 15908	 -1	 -1	 -0.0751	 0.1124	 -0.0041
g1405569-151755	 211.48710	 -15.2987	 9353	 -1	 -1	 +0.0953	 0.1146	 -0.0083
g1405581-120421	 211.49189	 -12.0726	 11033	 -1	 -1	 +0.0969	 0.1306	 -0.0190
g1406070-335524	 211.52910	 -33.9234	 4714	 4365	 114	 +0.0055	 0.0933	 +0.0010
g1406124-271245	 211.55145	 -27.2126	 7093	 6710	 358	 +0.0512	 0.0938	 -0.0008
g1406170-394919	 211.57064	 -39.8219	 9497	 9949	 710	 -0.2979	 0.1912	 -0.0255
g1406339-333514	 211.64145	 -33.5873	 16016	 -1	 -1	 +0.1260	 0.1054	 -0.0107
g1406355-341842	 211.64791	 -34.3116	 5072	 4365	 114	 +0.0796	 0.0969	 +0.0011
g1406513-342931	 211.71360	 -34.4919	 4892	 4365	 114	 -0.0345	 0.1114	 +0.0003
g1406574-215531	 211.73924	 -21.9253	 6589	 -1	 -1	 -0.0601	 0.1144	 -0.0085
g1407081-123102	 211.78395	 -12.5172	 11182	 -1	 -1	 -0.0398	 0.1233	 -0.0174
g1407201-285811	 211.83390	 -28.9698	 7030	 -1	 -1	 +0.0824	 0.0962	 -0.0007
g1407406-371710	 211.91910	 -37.2860	 11661	 -1	 -1	 +0.0901	 0.0941	 -0.0070
g1407460-423127	 211.94160	 -42.5241	 15935	 15725	 1343	 -0.0307	 0.1325	 -0.0124
g1407591-320305	 211.99619	 -32.0513	 4386	 -1	 -1	 +0.1183	 0.1008	 +0.0011
g1407597-090035	 211.99890	 -9.0098	 10522	 10132	 708	 -0.1088	 0.1273	 -0.0183
g1408031-331854	 212.01300	 -33.3149	 4713	 4365	 114	 +0.0555	 0.0939	 +0.0011
g1408064-423952	 212.02651	 -42.6643	 15815	 15725	 1343	 -0.0674	 0.1206	 -0.0068
g1408155-200020	 212.06474	 -20.0054	 6620	 -1	 -1	 +0.0681	 0.1003	 -0.0007
g1408167-325637	 212.06955	 -32.9435	 3784	 -1	 -1	 -0.0074	 0.1007	 +0.0011
g1408267-140711	 212.11141	 -14.1196	 12859	 -1	 -1	 -0.0183	 0.1310	 -0.0199
g1408515-300638	 212.21475	 -30.1105	 9215	 -1	 -1	 -0.1505	 0.1524	 -0.0318
g1409030-062518	 212.26260	 -6.4217	 13638	 13673	 1205	 -0.1346	 0.1252	 -0.0080
g1409120-473260	 212.30011	 -47.5499	 14481	 -1	 -1	 +0.1597	 0.1068	 -0.0113
g1409195-175245	 212.33130	 -17.8792	 9258	 9261	 626	 -0.0057	 0.1033	 -0.0096
g1409507-423501	 212.46105	 -42.5835	 16533	 15725	 1343	 +0.0733	 0.1101	 -0.0110
g1409517-060925	 212.46540	 -6.1569	 13637	 -1	 -1	 -0.1421	 0.1406	 -0.0111
g1409536-352329	 212.47350	 -35.3913	 11692	 -1	 -1	 +0.0460	 0.1327	 -0.0228
g1409552-174723	 212.47995	 -17.7897	 9348	 9261	 626	 +0.0682	 0.1359	 -0.0174
g1409580-145323	 212.49179	 -14.8898	 11028	 -1	 -1	 +0.1742	 0.0991	 -0.0044
g1410125-473257	 212.55210	 -47.5491	 12082	 -1	 -1	 +0.1704	 0.1002	 -0.0061
g1410289-424656	 212.62035	 -42.7821	 15632	 15725	 1343	 +0.0041	 0.1129	 -0.0079
g1410448-055918	 212.68650	 -5.9884	 13936	 13673	 1205	 +0.1772	 0.0970	 -0.0071
g1410493-291209	 212.70540	 -29.2024	 11433	 11554	 907	 -0.1981	 0.1477	 -0.0157
g1411084-400619	 212.78505	 -40.1053	 8773	 8709	 522	 +0.2760	 0.0987	 +0.0008
g1411097-275253	 212.79060	 -27.8814	 11374	 -1	 -1	 +0.0935	 0.1055	 -0.0099
g1411115-285948	 212.79809	 -28.9965	 11613	 11554	 907	 +0.1776	 0.1005	 -0.0055
g1411140-273328	 212.80799	 -27.5578	 16052	 -1	 -1	 -0.1054	 0.1189	 -0.0039
g1411185-274406	 212.82705	 -27.7350	 6458	 6710	 358	 -0.0832	 0.0967	 -0.0054
g1411262-195712	 212.85901	 -19.9532	 12642	 12656	 1090	 -0.0471	 0.1066	 -0.0084
g1411280-424147	 212.86680	 -42.6963	 15332	 15725	 1343	 -0.0518	 0.1485	 -0.0170
g1411438-342508	 212.93265	 -34.4189	 11843	 11915	 980	 +0.0708	 0.1328	 -0.0231
g1411475-214944	 212.94810	 -21.8290	 14619	 -1	 -1	 +0.0065	 0.1331	 -0.0192
g1411559-071024	 212.98290	 -7.1733	 12526	 -1	 -1	 -0.0227	 0.1664	 -0.0404
g1412168-211111	 213.06991	 -21.1864	 14529	 -1	 -1	 -0.0038	 0.1059	 -0.0072
g1412178-341810	 213.07410	 -34.3028	 12172	 11915	 980	 -0.0509	 0.1289	 -0.0188
g1412199-365810	 213.08280	 -36.9693	 8060	 -1	 -1	 -0.0276	 0.1026	 -0.0078
g1412210-475022	 213.08760	 -47.8394	 11990	 -1	 -1	 -0.0761	 0.1749	 -0.0432
g1412292-341742	 213.12150	 -34.2949	 13131	 11915	 980	 +0.0522	 0.1240	 -0.0186
g1412469-374912	 213.19530	 -37.8201	 11505	 -1	 -1	 -0.0085	 0.1049	 -0.0107
g1412561-284627	 213.23384	 -28.7741	 7984	 8098	 445	 +0.0908	 0.0942	 -0.0020
g1413065-340548	 213.27690	 -34.0967	 11992	 11915	 980	 +0.0153	 0.1048	 -0.0108
g1413135-202407	 213.30630	 -20.4018	 14529	 -1	 -1	 -0.0591	 0.1175	 -0.0076
g1413358-453411	 213.39930	 -45.5696	 15862	 -1	 -1	 -0.0061	 0.1109	 -0.0064
g1414055-074406	 213.52291	 -7.7351	 12493	 -1	 -1	 +0.0629	 0.1193	 -0.0165
g1414193-031112	 213.58036	 -3.1866	 14440	 -1	 -1	 +0.1501	 0.1518	 -0.0342
g1414246-193147	 213.60240	 -19.5298	 14558	 -1	 -1	 +0.1764	 0.1080	 -0.0115
g1414309-482654	 213.62865	 -48.4483	 4761	 4628	 118	 -0.0928	 0.1017	 -0.0010
g1414380-403550	 213.65805	 -40.5973	 10688	 -1	 -1	 +0.0413	 0.1027	 -0.0098
g1414430-170746	 213.67920	 -17.1293	 8953	 -1	 -1	 -0.0209	 0.1365	 -0.0236
g1414437-395154	 213.68189	 -39.8650	 10449	 -1	 -1	 -0.2275	 0.1739	 -0.0282
g1414526-222203	 213.71910	 -22.3676	 13866	 -1	 -1	 -0.1240	 0.1164	 -0.0054
g1414554-032717	 213.73065	 -3.4547	 9763	 -1	 -1	 -0.3051	 0.1357	 -0.0094
g1415180-022641	 213.82484	 -2.4447	 14229	 -1	 -1	 -0.0218	 0.1015	 -0.0057
g1415192-445141	 213.82995	 -44.8613	 11096	 -1	 -1	 +0.1666	 0.1361	 -0.0157
g1415404-075435	 213.91846	 -7.9097	 6945	 -1	 -1	 -0.0470	 0.1149	 -0.0090
g1415457-473827	 213.94020	 -47.6409	 5123	 4628	 118	 +0.1715	 0.1012	 +0.0011
g1415459-164317	 213.94125	 -16.7214	 8982	 -1	 -1	 -0.1949	 0.1903	 -0.0554
g1415588-223526	 213.99510	 -22.5906	 14014	 -1	 -1	 -0.0515	 0.1123	 -0.0075
g1416266-482121	 214.11060	 -48.3557	 4550	 4628	 118	 -0.4101	 0.1503	 -0.0321
g1416287-452514	 214.11960	 -45.4206	 10974	 -1	 -1	 -0.0677	 0.1411	 -0.0251
g1417200-345119	 214.33351	 -34.8553	 11657	 11882	 881	 -0.1411	 0.1445	 -0.0192
g1417251-351631	 214.35451	 -35.2752	 11116	 -1	 -1	 +0.1809	 0.0964	 -0.0038
g1417546-212650	 214.47734	 -21.4473	 15152	 -1	 -1	 +0.0915	 0.1128	 -0.0133
g1417558-345210	 214.48229	 -34.8693	 11656	 11882	 881	 -0.0236	 0.1056	 -0.0107
g1418018-344948	 214.50736	 -34.8301	 11686	 11882	 881	 -0.1795	 0.1212	 -0.0066
g1418026-192325	 214.51080	 -19.3903	 11017	 11029	 849	 +0.1312	 0.1351	 -0.0181
g1418044-382328	 214.51846	 -38.3911	 15396	 -1	 -1	 +0.0024	 0.1006	 -0.0047
g1418144-272455	 214.56016	 -27.4152	 7950	 7227	 465	 -0.0031	 0.0944	 -0.0034
g1418291-204542	 214.62120	 -20.7618	 15902	 -1	 -1	 -0.0402	 0.1527	 -0.0195
g1418304-190220	 214.62660	 -19.0390	 12875	 -1	 -1	 -0.1031	 0.1423	 -0.0182
g1418355-192309	 214.64805	 -19.3858	 11136	 11029	 849	 +0.1607	 0.1367	 -0.0165
g1418392-195114	 214.66350	 -19.8540	 10566	 11029	 849	 -0.0892	 0.1124	 -0.0115
g1418487-272339	 214.70295	 -27.3940	 7110	 7227	 465	 +0.0706	 0.0977	 -0.0014
g1418508-272438	 214.71165	 -27.4104	 7290	 7227	 465	 -0.0784	 0.1044	 -0.0085
g1419304-272234	 214.87666	 -27.3761	 6660	 7227	 465	 +0.0503	 0.0925	 -0.0016
g1419314-040912	 214.88070	 -4.1534	 13115	 -1	 -1	 +0.1422	 0.1254	 -0.0179
g1419326-350310	 214.88580	 -35.0529	 11774	 11882	 881	 +0.0367	 0.1132	 -0.0141
g1419413-474353	 214.92210	 -47.7314	 14982	 -1	 -1	 +0.0526	 0.1527	 -0.0313
g1419526-091205	 214.96905	 -9.2013	 13326	 13641	 1149	 +0.1270	 0.1342	 -0.0237
g1420021-345841	 215.00865	 -34.9779	 11804	 11882	 881	 -0.1328	 0.1292	 -0.0124
g1420145-294451	 215.06025	 -29.7475	 4138	 -1	 -1	 +0.1302	 0.1012	 +0.0011
g1420233-170726	 215.09700	 -17.1239	 10956	 -1	 -1	 +0.1118	 0.1242	 -0.0147
g1420335-285429	 215.13930	 -28.9081	 7286	 -1	 -1	 +0.0391	 0.0932	 -0.0020
g1420360-191830	 215.15010	 -19.3082	 13382	 -1	 -1	 -0.1427	 0.1158	 -0.0051
g1420436-480005	 215.18160	 -48.0014	 4368	 -1	 -1	 -0.3317	 0.1327	 -0.0216
g1420477-194745	 215.19855	 -19.7959	 13442	 -1	 -1	 +0.0552	 0.0984	 -0.0086
g1420525-453509	 215.21881	 -45.5858	 16096	 -1	 -1	 -0.0612	 0.1424	 -0.0131
g1420576-801610	 215.24011	 -80.2693	 12648	 -1	 -1	 -0.0259	 0.1757	 -0.0456
g1420588-195526	 215.24520	 -19.9238	 13441	 -1	 -1	 -0.0203	 0.1110	 -0.0097
g1420592-155755	 215.24670	 -15.9652	 11105	 -1	 -1	 -0.1549	 0.1191	 -0.0089
g1421005-163541	 215.25209	 -16.5946	 12484	 -1	 -1	 -0.1252	 0.1308	 -0.0128
g1421195-100316	 215.33130	 -10.0543	 13505	 -1	 -1	 -0.2434	 0.1708	 +0.0029
g1421279-042606	 215.36611	 -4.4349	 15452	 -1	 -1	 -0.0338	 0.1061	 -0.0048
g1421303-472334	 215.37631	 -47.3928	 14022	 -1	 -1	 -0.0301	 0.1779	 -0.0442
g1421579-195310	 215.49120	 -19.8860	 15449	 -1	 -1	 +0.1110	 0.1188	 -0.0160
g1422035-180948	 215.51445	 -18.1634	 10923	 -1	 -1	 +0.0350	 0.1217	 -0.0176
g1422152-345842	 215.56350	 -34.9784	 12221	 -1	 -1	 -0.2332	 0.1331	 -0.0064
g1422254-342155	 215.60580	 -34.3654	 4218	 -1	 -1	 +0.0209	 0.0958	 +0.0011
g1422356-331722	 215.64810	 -33.2896	 12014	 -1	 -1	 +0.0014	 0.1490	 -0.0313
g1423127-105104	 215.80290	 -10.8510	 13352	 -1	 -1	 +0.0850	 0.1014	 -0.0098
g1423136-491945	 215.80680	 -49.3290	 12067	 -1	 -1	 +0.1143	 0.1105	 -0.0119
g1423414-192240	 215.92230	 -19.3777	 11160	 -1	 -1	 -0.0058	 0.1479	 -0.0311
g1424198-452551	 216.08251	 -45.4309	 14055	 -1	 -1	 -0.0751	 0.1145	 -0.0067
g1424233-802757	 216.09690	 -80.4659	 4612	 -1	 -1	 -0.0053	 0.1048	 +0.0006
g1424251-204537	 216.10455	 -20.7601	 15236	 -1	 -1	 +0.0045	 0.1177	 -0.0103
g1424283-082024	 216.11805	 -8.3399	 10833	 -1	 -1	 -0.0160	 0.1399	 -0.0263
g1424396-044108	 216.16515	 -4.6856	 9362	 -1	 -1	 -0.0331	 0.1074	 -0.0117
g1424591-030402	 216.24630	 -3.0671	 15687	 -1	 -1	 +0.0965	 0.1477	 -0.0295
g1425031-444934	 216.26309	 -44.8261	 6681	 -1	 -1	 -0.1426	 0.1077	 -0.0110
g1425173-145547	 216.32190	 -14.9297	 11341	 11512	 947	 +0.0404	 0.1011	 -0.0098
g1425522-422151	 216.46756	 -42.3643	 4648	 -1	 -1	 +0.0094	 0.0965	 +0.0009
g1426034-123514	 216.51435	 -12.5872	 12839	 -1	 -1	 +0.0188	 0.1132	 -0.0133
g1426167-163003	 216.56940	 -16.5009	 12868	 -1	 -1	 +0.0663	 0.1502	 -0.0329
g1426177-093043	 216.57374	 -9.5118	 14218	 -1	 -1	 -0.1921	 0.1282	 -0.0042
g1426296-201140	 216.62340	 -20.1943	 13555	 -1	 -1	 +0.0717	 0.1006	 -0.0095
g1426407-361054	 216.66960	 -36.1816	 11765	 -1	 -1	 -0.1066	 0.1227	 -0.0125
g1426571-212015	 216.73785	 -21.3374	 12234	 -1	 -1	 -0.1023	 0.1075	 -0.0060
g1426593-155018	 216.74715	 -15.8383	 11218	 -1	 -1	 -0.2428	 0.1140	 -0.0041
g1427085-194235	 216.78555	 -19.7097	 13644	 -1	 -1	 -0.3456	 0.1306	 +0.0266
g1427239-143525	 216.84960	 -14.5902	 11428	 11512	 947	 -0.0873	 0.1071	 -0.0085
g1427581-070306	 216.99210	 -7.0516	 13586	 -1	 -1	 +0.0477	 0.1204	 -0.0164
g1428293-031926	 217.12214	 -3.3239	 12205	 -1	 -1	 -0.0690	 0.1116	 -0.0103
g1428343-294622	 217.14270	 -29.7726	 11534	 -1	 -1	 -0.0316	 0.1361	 -0.0237
g1429099-464956	 217.29135	 -46.8322	 14078	 -1	 -1	 +0.0552	 0.1128	 -0.0130
g1429333-093341	 217.38871	 -9.5612	 13045	 -1	 -1	 +0.1510	 0.1145	 -0.0132
g1429420-035223	 217.42516	 -3.8729	 10585	 -1	 -1	 +0.0228	 0.0960	 -0.0080
g1429542-293709	 217.47600	 -29.6193	 7096	 7058	 343	 +0.0825	 0.1024	 -0.0012
g1429588-264837	 217.49489	 -26.8102	 6679	 -1	 -1	 +0.1336	 0.1179	 -0.0003
g1430071-062543	 217.52970	 -6.4286	 13433	 -1	 -1	 +0.1609	 0.1077	 -0.0109
g1430178-051458	 217.57424	 -5.2493	 7347	 -1	 -1	 +0.1120	 0.0979	 -0.0006
g1431243-080846	 217.85145	 -8.1461	 9895	 -1	 -1	 +0.1851	 0.1259	 -0.0070
g1431391-210919	 217.91310	 -21.1552	 8512	 -1	 -1	 +0.0119	 0.0918	 -0.0046
g1431434-011420	 217.93080	 -1.2388	 11150	 -1	 -1	 -0.2227	 0.1681	 -0.0222
g1432031-061451	 218.01270	 -6.2474	 8814	 -1	 -1	 +0.0277	 0.1172	 -0.0115
g1432423-383710	 218.17620	 -38.6196	 9056	 -1	 -1	 -0.1484	 0.1359	 -0.0231
g1433201-334439	 218.33385	 -33.7442	 11942	 11908	 975	 -0.1280	 0.1029	 -0.0046
g1433227-184745	 218.34465	 -18.7957	 10820	 10834	 819	 +0.1326	 0.1067	 -0.0076
g1433563-163451	 218.48461	 -16.5809	 6953	 -1	 -1	 +0.0406	 0.1044	 -0.0027
g1434026-172028	 218.51070	 -17.3410	 10400	 -1	 -1	 +0.1564	 0.1356	 -0.0140
g1434045-074032	 218.51880	 -7.6756	 7103	 -1	 -1	 +0.0652	 0.1092	 -0.0027
g1434168-065237	 218.56995	 -6.8770	 10760	 -1	 -1	 +0.2459	 0.1146	 -0.0034
g1434371-361709	 218.65469	 -36.2858	 4442	 -1	 -1	 +0.0440	 0.0931	 +0.0011
g1435365-052311	 218.90190	 -5.3863	 13576	 -1	 -1	 -0.3248	 0.1567	 +0.0458
g1436007-031435	 219.00285	 -3.2431	 10457	 -1	 -1	 +0.0660	 0.1471	 -0.0284
g1436095-064741	 219.03930	 -6.7948	 9889	 -1	 -1	 -0.2037	 0.1168	 -0.0087
g1436478-054013	 219.19905	 -5.6704	 10667	 -1	 -1	 -0.0757	 0.1502	 -0.0312
g1436505-003719	 219.21045	 -0.6220	 11712	 -1	 -1	 -0.0936	 0.1308	 -0.0173
g1437194-360737	 219.33075	 -36.1271	 7677	 -1	 -1	 +0.1042	 0.0992	 -0.0014
g1437489-190155	 219.45391	 -19.0319	 14952	 -1	 -1	 +0.0829	 0.1129	 -0.0132
g1437490-365241	 219.45419	 -36.8780	 4588	 -1	 -1	 +0.1641	 0.0942	 +0.0010
g1437508-213644	 219.46140	 -21.6122	 8294	 -1	 -1	 +0.0571	 0.0936	 -0.0033
g1437597-164405	 219.49860	 -16.7347	 10456	 -1	 -1	 +0.1150	 0.1080	 -0.0078
g1439089-021252	 219.78704	 -2.2144	 12641	 -1	 -1	 +0.1232	 0.1165	 -0.0144
g1439519-161441	 219.96614	 -16.2446	 4368	 -1	 -1	 -0.0743	 0.0968	 +0.0002
g1440039-363739	 220.01610	 -36.6274	 7314	 7581	 429	 +0.0424	 0.0919	 -0.0022
g1440126-422022	 220.05270	 -42.3393	 11890	 11544	 941	 +0.1331	 0.1240	 -0.0150
g1440288-292648	 220.12020	 -29.4468	 14699	 -1	 -1	 -0.0439	 0.1333	 -0.0139
g1441497-364559	 220.45695	 -36.7664	 7612	 7581	 429	 -0.1100	 0.1048	 -0.0106
g1441528-145655	 220.47016	 -14.9486	 9252	 -1	 -1	 -0.1567	 0.1012	 -0.0076
g1442075-174213	 220.53105	 -17.7037	 13418	 13243	 1129	 -0.0657	 0.1415	 -0.0204
g1442093-352657	 220.53855	 -35.4493	 11961	 -1	 -1	 +0.0492	 0.1379	 -0.0257
g1442094-163357	 220.53929	 -16.5658	 12909	 -1	 -1	 +0.0700	 0.1052	 -0.0111
g1442122-162415	 220.55055	 -16.4040	 12639	 -1	 -1	 -0.2512	 0.1376	 -0.0043
g1442127-375245	 220.55280	 -37.8792	 12226	 12136	 993	 +0.1043	 0.0969	 -0.0078
g1442246-170357	 220.60245	 -17.0657	 10450	 -1	 -1	 -0.0532	 0.1061	 -0.0111
g1442277-212704	 220.61535	 -21.4511	 16054	 -1	 -1	 -0.1238	 0.1533	 -0.0103
g1442480-195351	 220.70010	 -19.8976	 6251	 -1	 -1	 +0.0600	 0.1107	 -0.0011
g1442483-363446	 220.70116	 -36.5796	 7701	 7581	 429	 -0.0415	 0.1180	 -0.0122
g1442484-422421	 220.70176	 -42.4059	 16114	 -1	 -1	 -0.1649	 0.1420	 -0.0026
g1442542-174916	 220.72560	 -17.8210	 13207	 13243	 1129	 -0.0468	 0.1366	 -0.0197
g1442561-182642	 220.73356	 -18.4449	 3614	 -1	 -1	 +0.1465	 0.1002	 +0.0009
g1443080-362921	 220.78320	 -36.4891	 7731	 7581	 429	 +0.0691	 0.0917	 -0.0015
g1443181-180824	 220.82550	 -18.1401	 14885	 -1	 -1	 -0.0839	 0.1586	 -0.0206
g1443224-173203	 220.84351	 -17.5341	 10389	 -1	 -1	 +0.0404	 0.1320	 -0.0216
g1443280-175226	 220.86659	 -17.8740	 13296	 13243	 1129	 -0.2382	 0.2128	 +0.0181
g1443365-051034	 220.90230	 -5.1760	 7300	 -1	 -1	 -0.0473	 0.0961	 -0.0053
g1443505-370412	 220.96021	 -37.0701	 7519	 7611	 436	 -0.0023	 0.1068	 -0.0068
g1444127-291408	 221.05305	 -29.2356	 11308	 -1	 -1	 -0.2529	 0.1418	 -0.0100
g1444496-482136	 221.20650	 -48.3599	 4977	 -1	 -1	 -0.0131	 0.1071	 -0.0002
g1444563-154710	 221.23439	 -15.7862	 10357	 -1	 -1	 -0.0927	 0.1359	 -0.0228
g1445038-361605	 221.26561	 -36.2681	 15824	 -1	 -1	 +0.0501	 0.1282	 -0.0175
g1445166-380825	 221.31899	 -38.1404	 12103	 12149	 1026	 -0.0794	 0.1690	 -0.0390
g1445369-114835	 221.40359	 -11.8096	 4421	 -1	 -1	 +0.1955	 0.0937	 +0.0009
g1445512-115332	 221.46330	 -11.8921	 7689	 -1	 -1	 -0.0415	 0.1160	 -0.0119
g1446020-131811	 221.50845	 -13.3030	 12425	 -1	 -1	 +0.0397	 0.0969	 -0.0085
g1446269-125349	 221.61225	 -12.8968	 10056	 -1	 -1	 -0.2172	 0.1387	 -0.0160
g1446391-381718	 221.66310	 -38.2882	 12161	 12149	 1026	 +0.0191	 0.1155	 -0.0149
g1446489-135111	 221.70390	 -13.8530	 13353	 -1	 -1	 +0.0232	 0.1198	 -0.0157
g1446578-135026	 221.74095	 -13.8406	 13833	 -1	 -1	 -0.0472	 0.1101	 -0.0069
g1447023-181300	 221.75955	 -18.2168	 13682	 -1	 -1	 +0.0619	 0.1354	 -0.0237
g1447198-062720	 221.83245	 -6.4555	 10024	 -1	 -1	 +0.1183	 0.1056	 -0.0065
g1447335-202803	 221.88960	 -20.4674	 7054	 -1	 -1	 +0.1158	 0.1014	 -0.0003
g1448045-291632	 222.01876	 -29.2755	 11333	 -1	 -1	 -0.0676	 0.1000	 -0.0074
g1448169-134613	 222.07020	 -13.7702	 8255	 -1	 -1	 +0.0367	 0.1449	 -0.0198
g1448226-434735	 222.09390	 -43.7929	 11549	 -1	 -1	 +0.0859	 0.1377	 -0.0242
g1448283-361048	 222.11791	 -36.1799	 10874	 -1	 -1	 -0.0924	 0.1230	 -0.0160
g1448299-394516	 222.12450	 -39.7546	 12336	 -1	 -1	 -0.0545	 0.1076	 -0.0086
g1448511-264855	 222.21271	 -26.8152	 11755	 -1	 -1	 -0.1969	 0.1481	 -0.0151
g1448550-062804	 222.22936	 -6.4677	 10082	 -1	 -1	 -0.0280	 0.1463	 -0.0305
g1448554-112510	 222.23100	 -11.4194	 8164	 -1	 -1	 -0.0786	 0.1022	 -0.0096
g1448575-413154	 222.23956	 -41.5316	 15630	 -1	 -1	 +0.2571	 0.1152	 -0.0118
g1449009-205051	 222.25395	 -20.8474	 6333	 -1	 -1	 -0.1270	 0.1492	 -0.0274
g1449041-412652	 222.26699	 -41.4477	 15151	 -1	 -1	 +0.1334	 0.1167	 -0.0152
g1449158-361703	 222.31560	 -36.2842	 11502	 -1	 -1	 -0.0866	 0.1393	 -0.0230
g1449321-231022	 222.38385	 -23.1727	 15624	 -1	 -1	 -0.2715	 0.1379	 +0.0297
g1449427-413227	 222.42780	 -41.5408	 15360	 -1	 -1	 +0.0654	 0.1592	 -0.0351
g1449500-201642	 222.45840	 -20.2782	 4414	 4403	 113	 +0.0551	 0.0958	 +0.0011
g1449528-312355	 222.47010	 -31.3986	 11628	 -1	 -1	 -0.0680	 0.1279	 -0.0181
g1450368-421535	 222.65325	 -42.2598	 11640	 -1	 -1	 -0.1691	 0.1718	 -0.0305
g1450384-283620	 222.65985	 -28.6055	 14809	 -1	 -1	 +0.0512	 0.1262	 -0.0176
g1451087-375522	 222.78615	 -37.9227	 9998	 9546	 584	 +0.0732	 0.0997	 -0.0059
g1451529-360614	 222.97050	 -36.1039	 10690	 -1	 -1	 -0.0867	 0.1123	 -0.0124
g1452151-290450	 223.06290	 -29.0807	 11628	 -1	 -1	 +0.0427	 0.1079	 -0.0120
g1452161-001737	 223.06695	 -0.2936	 13252	 -1	 -1	 -0.0527	 0.1100	 -0.0082
g1453012-155258	 223.25505	 -15.8826	 14245	 -1	 -1	 -0.0006	 0.1007	 -0.0064
g1453057-193135	 223.27394	 -19.5264	 15592	 -1	 -1	 -0.1071	 0.1224	 -0.0055
g1453317-233426	 223.38195	 -23.5738	 15379	 -1	 -1	 -0.0807	 0.1249	 -0.0077
g1454019-423657	 223.50811	 -42.6159	 15144	 -1	 -1	 +0.0510	 0.1262	 -0.0175
g1454109-132926	 223.54530	 -13.4906	 8517	 -1	 -1	 -0.2063	 0.1678	 -0.0396
g1454113-310415	 223.54710	 -31.0707	 11054	 -1	 -1	 +0.0100	 0.1414	 -0.0277
g1454334-374755	 223.63905	 -37.7985	 7417	 7526	 383	 +0.1076	 0.1035	 -0.0015
g1454403-104125	 223.66785	 -10.6903	 14663	 -1	 -1	 -0.0001	 0.1100	 -0.0085
g1455324-053634	 223.88520	 -5.6095	 12531	 -1	 -1	 -0.0495	 0.1514	 -0.0284
g1455380-213532	 223.90831	 -21.5922	 12590	 -1	 -1	 +0.0907	 0.1299	 -0.0214
g1455457-394602	 223.94041	 -39.7673	 16046	 -1	 -1	 +0.2518	 0.1074	 -0.0099
g1456171-374358	 224.07105	 -37.7328	 7685	 7526	 383	 -0.0136	 0.0926	 -0.0039
g1456222-132730	 224.09250	 -13.4584	 15830	 -1	 -1	 +0.0221	 0.1133	 -0.0087
g1456550-355642	 224.22900	 -35.9449	 4449	 -1	 -1	 +0.2646	 0.0969	 +0.0008
g1456590-020652	 224.24565	 -2.1144	 7161	 -1	 -1	 +0.0926	 0.1275	 -0.0043
g1457172-372757	 224.32185	 -37.4658	 6455	 -1	 -1	 +0.0779	 0.0958	 -0.0000
g1457273-213955	 224.36355	 -21.6653	 8061	 -1	 -1	 +0.0579	 0.0931	 -0.0027
g1458198-373322	 224.58241	 -37.5562	 8013	 -1	 -1	 +0.1333	 0.0947	 -0.0008
g1458298-232028	 224.62440	 -23.3412	 15104	 -1	 -1	 -0.0585	 0.1107	 -0.0048
g1458440-284324	 224.68320	 -28.7232	 14769	 -1	 -1	 +0.0074	 0.1188	 -0.0122
g1458516-114022	 224.71486	 -11.6727	 10310	 -1	 -1	 -0.0813	 0.1082	 -0.0115
g1458551-191421	 224.72940	 -19.2391	 3503	 3611	 66	 -0.1755	 0.1263	 -0.0027
g1459022-221514	 224.75924	 -22.2537	 14294	 -1	 -1	 +0.0763	 0.1190	 -0.0158
g1459389-375421	 224.91225	 -37.9059	 6422	 -1	 -1	 +0.0459	 0.1030	 -0.0012
g1459543-012644	 224.97630	 -1.4455	 14712	 -1	 -1	 -0.0194	 0.1463	 -0.0233
g1500009-274946	 225.00375	 -27.8293	 12430	 -1	 -1	 -0.1922	 0.1413	 -0.0118
g1501076-221035	 225.28155	 -22.1763	 7996	 -1	 -1	 -0.0270	 0.1037	 -0.0079
g1501090-365908	 225.28725	 -36.9855	 7381	 -1	 -1	 -0.0112	 0.0990	 -0.0049
g1501143-365618	 225.30961	 -36.9384	 4683	 -1	 -1	 +0.0718	 0.1080	 +0.0011
g1501419-191724	 225.42435	 -19.2900	 4309	 -1	 -1	 +0.2356	 0.0965	 +0.0009
g1501448-035518	 225.43681	 -3.9217	 11083	 -1	 -1	 +0.1888	 0.1493	 -0.0190
g1502538-423639	 225.72405	 -42.6109	 11807	 -1	 -1	 +0.1707	 0.1019	 -0.0062
g1503002-131658	 225.75090	 -13.2827	 2900	 -1	 -1	 +0.1023	 0.1010	 +0.0008
g1503095-412044	 225.78960	 -41.3455	 11869	 11973	 1015	 +0.0690	 0.1084	 -0.0120
g1503141-042209	 225.80865	 -4.3692	 14349	 -1	 -1	 -0.0436	 0.1275	 -0.0124
g1503341-220608	 225.89220	 -22.1023	 11561	 -1	 -1	 +0.2062	 0.1042	 -0.0048
g1504073-020013	 226.03050	 -2.0037	 10539	 10781	 873	 +0.0313	 0.1169	 -0.0154
g1504104-013522	 226.04310	 -1.5894	 11019	 10781	 873	 -0.0435	 0.1369	 -0.0245
g1504135-201136	 226.05600	 -20.1934	 15368	 -1	 -1	 +0.0890	 0.1448	 -0.0283
g1504349-723660	 226.14540	 -72.6166	 4628	 -1	 -1	 -0.0661	 0.0970	 -0.0001
g1505049-010635	 226.27035	 -1.1098	 11227	 -1	 -1	 -0.1991	 0.1437	 -0.0149
g1505223-014811	 226.34265	 -1.8029	 11527	 11400	 911	 -0.0722	 0.1319	 -0.0199
g1505227-450831	 226.34459	 -45.1419	 11051	 -1	 -1	 -0.0466	 0.1298	 -0.0206
g1505352-722558	 226.39665	 -72.4328	 3129	 -1	 -1	 +0.2247	 0.1115	 +0.0008
g1505479-145753	 226.44945	 -14.9648	 7603	 -1	 -1	 -0.0349	 0.0970	 -0.0056
g1505534-140909	 226.47240	 -14.1524	 7843	 -1	 -1	 +0.0131	 0.0966	 -0.0044
g1505538-014351	 226.47420	 -1.7307	 11256	 11400	 911	 +0.0354	 0.1459	 -0.0305
g1506020-111630	 226.50825	 -11.2750	 10271	 10264	 781	 -0.0149	 0.1067	 -0.0116
g1506193-014640	 226.58040	 -1.7779	 11496	 11400	 911	 -0.0389	 0.1327	 -0.0216
g1506223-014507	 226.59285	 -1.7518	 11286	 11400	 911	 +0.1227	 0.0960	 -0.0059
g1506246-095426	 226.60260	 -9.9072	 7422	 -1	 -1	 +0.0746	 0.1056	 -0.0026
g1506262-140701	 226.60890	 -14.1169	 7842	 -1	 -1	 +0.1345	 0.0928	 -0.0004
g1506342-015130	 226.64266	 -1.8582	 11405	 11400	 911	 -0.0043	 0.1222	 -0.0178
g1506370-411912	 226.65434	 -41.3199	 4820	 -1	 -1	 +0.0556	 0.0970	 +0.0010
g1506488-115736	 226.70310	 -11.9599	 9640	 -1	 -1	 -0.1309	 0.1643	 -0.0390
g1506507-143418	 226.71121	 -14.5718	 7392	 -1	 -1	 -0.1072	 0.1159	 -0.0142
g1507205-383542	 226.83555	 -38.5951	 7432	 -1	 -1	 -0.0339	 0.1078	 -0.0080
g1507213-383630	 226.83885	 -38.6083	 7702	 -1	 -1	 -0.1730	 0.1401	 -0.0262
g1507393-000634	 226.91385	 -0.1094	 11642	 -1	 -1	 +0.0661	 0.1042	 -0.0107
g1507511-092211	 226.96305	 -9.3697	 10328	 -1	 -1	 +0.0847	 0.1175	 -0.0123
g1508412-374004	 227.17170	 -37.6677	 7672	 -1	 -1	 +0.2474	 0.0939	 +0.0010
g1508418-325921	 227.17425	 -32.9890	 14963	 -1	 -1	 +0.0393	 0.1283	 -0.0184
g1508489-365429	 227.20350	 -36.9080	 10101	 -1	 -1	 -0.0114	 0.1203	 -0.0169
g1508521-382846	 227.21701	 -38.4793	 4792	 -1	 -1	 +0.0306	 0.0929	 +0.0009
g1508600-115948	 227.24985	 -11.9968	 7449	 -1	 -1	 +0.0157	 0.1022	 -0.0044
g1509011-000958	 227.25434	 -0.1660	 10561	 -1	 -1	 +0.0612	 0.0957	 -0.0070
g1509047-071717	 227.26951	 -7.2880	 13833	 -1	 -1	 -0.0080	 0.1283	 -0.0175
g1509096-395624	 227.29005	 -39.9400	 11745	 -1	 -1	 +0.1129	 0.1350	 -0.0218
g1509296-374812	 227.37315	 -37.8033	 11808	 -1	 -1	 +0.0361	 0.1084	 -0.0122
g1510023-105102	 227.50980	 -10.8506	 7567	 -1	 -1	 +0.1297	 0.0937	 -0.0002
g1510215-445123	 227.58945	 -44.8563	 10507	 -1	 -1	 +0.1811	 0.1052	 -0.0044
g1510295-021007	 227.62304	 -2.1687	 11430	 -1	 -1	 +0.2323	 0.0964	 -0.0025
g1510484-182551	 227.70151	 -18.4309	 4418	 -1	 -1	 +0.1930	 0.0971	 +0.0010
g1510557-112848	 227.73195	 -11.4800	 7656	 7761	 439	 +0.0648	 0.0917	 -0.0018
g1511020-311534	 227.75820	 -31.2595	 11604	 -1	 -1	 +0.1478	 0.1224	 -0.0135
g1511153-114143	 227.81384	 -11.6953	 7745	 7761	 439	 +0.1214	 0.1039	 -0.0015
g1511171-095232	 227.82135	 -9.8755	 9604	 -1	 -1	 +0.0958	 0.1015	 -0.0057
g1511584-071128	 227.99325	 -7.1911	 14519	 -1	 -1	 -0.0074	 0.1315	 -0.0170
g1512080-702251	 228.03316	 -70.3808	 11496	 -1	 -1	 -0.1597	 0.1238	 -0.0097
g1512415-014829	 228.17295	 -1.8081	 12956	 -1	 -1	 -0.1539	 0.1443	 -0.0141
g1513106-040134	 228.29430	 -4.0260	 9629	 -1	 -1	 -0.0559	 0.1092	 -0.0125
g1513322-391255	 228.38400	 -39.2154	 4966	 -1	 -1	 +0.2030	 0.0982	 +0.0010
g1513457-141611	 228.44055	 -14.2698	 2136	 -1	 -1	 +0.0516	 0.1069	 +0.0007
g1513462-434337	 228.44250	 -43.7268	 11734	 -1	 -1	 +0.1818	 0.0996	 -0.0052
g1513532-384825	 228.47175	 -38.8069	 11352	 -1	 -1	 +0.0974	 0.1258	 -0.0177
g1513535-213546	 228.47295	 -21.5962	 14216	 14614	 1263	 -0.0618	 0.1552	 -0.0228
g1514001-213126	 228.50055	 -21.5240	 14845	 14614	 1263	 -0.0500	 0.1143	 -0.0070
g1514046-220820	 228.51900	 -22.1388	 15025	 -1	 -1	 +0.0630	 0.1060	 -0.0100
g1514140-034508	 228.55815	 -3.7522	 11306	 -1	 -1	 +0.2056	 0.1097	 -0.0055
g1514142-231234	 228.55920	 -23.2093	 14964	 -1	 -1	 -0.0046	 0.1281	 -0.0143
g1514247-212948	 228.60300	 -21.4967	 14815	 14614	 1263	 +0.0810	 0.1043	 -0.0104
g1514471-093217	 228.69616	 -9.5382	 5612	 -1	 -1	 -0.0514	 0.1047	 -0.0028
g1514489-082906	 228.70379	 -8.4851	 14965	 -1	 -1	 -0.0200	 0.1076	 -0.0062
g1515011-143444	 228.75481	 -14.5789	 7680	 7602	 418	 +0.1897	 0.1025	 +0.0004
g1515062-370445	 228.77581	 -37.0790	 11893	 11924	 952	 -0.1797	 0.1095	 -0.0039
g1515082-432138	 228.78420	 -43.3605	 9575	 -1	 -1	 +0.1734	 0.1059	 -0.0031
g1515130-125247	 228.80414	 -12.8796	 7680	 -1	 -1	 -0.0636	 0.1040	 -0.0086
g1515182-122432	 228.82575	 -12.4088	 7830	 -1	 -1	 -0.0469	 0.1241	 -0.0158
g1515310-215300	 228.87900	 -21.8833	 14303	 -1	 -1	 +0.0694	 0.1251	 -0.0182
g1515317-435326	 228.88215	 -43.8905	 5317	 -1	 -1	 +0.0540	 0.1018	 +0.0006
g1515351-215359	 228.89610	 -21.8997	 14093	 -1	 -1	 +0.0203	 0.1142	 -0.0126
g1515454-382850	 228.93900	 -38.4806	 11500	 11815	 988	 +0.0795	 0.1208	 -0.0166
g1515504-390901	 228.96000	 -39.1502	 8292	 -1	 -1	 -0.0265	 0.1180	 -0.0134
g1515589-080129	 228.99555	 -8.0247	 14963	 -1	 -1	 +0.2006	 0.1319	 -0.0213
g1516019-082954	 229.00785	 -8.4984	 14843	 -1	 -1	 -0.1567	 0.1169	 -0.0027
g1516030-063738	 229.01236	 -6.6272	 11725	 -1	 -1	 -0.0840	 0.1569	 -0.0318
g1516128-440338	 229.05315	 -44.0604	 11881	 -1	 -1	 +0.1407	 0.1354	 -0.0204
g1516231-001805	 229.09620	 -0.3015	 15557	 -1	 -1	 -0.1039	 0.1305	 -0.0076
g1516237-371025	 229.09874	 -37.1735	 11591	 11924	 952	 +0.1373	 0.1252	 -0.0159
g1516266-381158	 229.11090	 -38.1996	 11710	 11815	 988	 -0.0721	 0.1427	 -0.0243
g1516360-713514	 229.15020	 -71.5872	 11671	 -1	 -1	 +0.2327	 0.0975	 -0.0030
g1516391-354814	 229.16295	 -35.8039	 14650	 -1	 -1	 -0.0481	 0.1250	 -0.0107
g1516420-190701	 229.17511	 -19.1169	 15202	 -1	 -1	 -0.1165	 0.1945	 -0.0260
g1516422-364809	 229.17585	 -36.8024	 4396	 -1	 -1	 -0.0169	 0.0931	 +0.0009
g1517031-222752	 229.26270	 -22.4644	 14061	 -1	 -1	 -0.0678	 0.1128	 -0.0062
g1517122-030124	 229.30095	 -3.0233	 11271	 -1	 -1	 +0.0377	 0.1216	 -0.0176
g1517126-324337	 229.30261	 -32.7269	 11775	 -1	 -1	 +0.1486	 0.0996	 -0.0063
g1517127-111253	 229.30291	 -11.2148	 10405	 -1	 -1	 -0.0580	 0.1252	 -0.0188
g1517147-445257	 229.31145	 -44.8824	 9840	 -1	 -1	 -0.1042	 0.1303	 -0.0201
g1517229-195859	 229.34549	 -19.9831	 15861	 -1	 -1	 +0.0364	 0.1135	 -0.0099
g1517485-012534	 229.45215	 -1.4262	 11329	 -1	 -1	 -0.0484	 0.1037	 -0.0097
g1517495-433006	 229.45604	 -43.5016	 5435	 -1	 -1	 +0.0824	 0.0959	 +0.0009
g1517515-190407	 229.46445	 -19.0687	 15860	 -1	 -1	 +0.0431	 0.1181	 -0.0119
g1518105-720903	 229.54365	 -72.1509	 11669	 -1	 -1	 +0.0993	 0.1103	 -0.0116
g1518181-321458	 229.57545	 -32.2494	 11684	 -1	 -1	 +0.0317	 0.1162	 -0.0153
g1518358-034605	 229.64911	 -3.7680	 12199	 -1	 -1	 +0.1810	 0.1162	 -0.0103
g1518360-240712	 229.64985	 -24.1199	 2516	 2612	 27	 -0.0992	 0.1151	 +0.0012
g1518516-200758	 229.71509	 -20.1326	 15739	 -1	 -1	 +0.0388	 0.1554	 -0.0302
g1518557-082724	 229.73190	 -8.4566	 15109	 -1	 -1	 +0.1281	 0.1144	 -0.0147
g1519054-155946	 229.77254	 -15.9961	 7435	 -1	 -1	 +0.0130	 0.0922	 -0.0029
g1519137-194732	 229.80721	 -19.7921	 14989	 -1	 -1	 +0.1407	 0.1200	 -0.0168
g1519166-002056	 229.81935	 -0.3490	 15433	 -1	 -1	 -0.2337	 0.1389	 +0.0125
g1520225-111719	 230.09355	 -11.2885	 15857	 -1	 -1	 -0.1351	 0.1115	 -0.0017
g1520375-110303	 230.15625	 -11.0507	 10340	 -1	 -1	 +0.2518	 0.1125	 -0.0021
g1521141-134538	 230.30880	 -13.7606	 7642	 -1	 -1	 +0.0438	 0.1010	 -0.0036
g1521152-202027	 230.31345	 -20.3407	 7251	 -1	 -1	 +0.0549	 0.0965	 -0.0019
g1521290-100845	 230.37076	 -10.1458	 7851	 -1	 -1	 -0.0268	 0.0991	 -0.0063
g1521306-203126	 230.37735	 -20.5239	 6891	 -1	 -1	 +0.1297	 0.1006	 +0.0002
g1521330-100655	 230.38771	 -10.1152	 7581	 -1	 -1	 -0.0459	 0.1251	 -0.0151
g1522248-434912	 230.60326	 -43.8200	 11456	 11650	 994	 -0.0560	 0.1216	 -0.0158
g1522558-012123	 230.73240	 -1.3565	 8474	 8657	 525	 -0.1095	 0.1029	 -0.0103
g1522570-163949	 230.73765	 -16.6637	 15464	 -1	 -1	 +0.0152	 0.1078	 -0.0072
g1523166-093317	 230.81911	 -9.5546	 15373	 -1	 -1	 -0.0070	 0.1408	 -0.0198
g1523273-010956	 230.86365	 -1.1655	 8443	 8657	 525	 +0.0756	 0.0992	 -0.0043
g1523340-002345	 230.89155	 -0.3959	 8862	 -1	 -1	 -0.0496	 0.1106	 -0.0127
g1524540-111907	 231.22486	 -11.3187	 8356	 -1	 -1	 -0.1453	 0.1262	 -0.0194
g1525124-014840	 231.30165	 -1.8111	 8471	 8464	 495	 -0.0209	 0.1199	 -0.0145
g1526019-012327	 231.50790	 -1.3909	 8560	 8464	 495	 +0.0623	 0.1319	 -0.0130
g1526534-200542	 231.72240	 -20.0949	 6434	 -1	 -1	 -0.0583	 0.0949	 -0.0036
g1527006-125852	 231.75254	 -12.9812	 7514	 -1	 -1	 -0.0295	 0.0964	 -0.0052
g1528496-211225	 232.20644	 -21.2069	 5952	 -1	 -1	 -0.0770	 0.0932	 -0.0029
g1528586-133556	 232.24410	 -13.5988	 15845	 -1	 -1	 -0.1676	 0.1268	 -0.0024
g1529200-211126	 232.33320	 -21.1905	 5861	 -1	 -1	 -0.0231	 0.1050	 -0.0026
g1530187-131215	 232.57815	 -13.2041	 13235	 -1	 -1	 +0.0394	 0.1111	 -0.0128
g1530275-201147	 232.61446	 -20.1964	 7509	 -1	 -1	 +0.0049	 0.1232	 -0.0106
g1530309-021633	 232.62870	 -2.2759	 8584	 -1	 -1	 +0.2253	 0.1039	 +0.0001
g1530373-410016	 232.65555	 -41.0044	 14988	 -1	 -1	 +0.1456	 0.1060	 -0.0112
g1531534-311016	 232.97266	 -31.1711	 6902	 -1	 -1	 -0.1121	 0.1118	 -0.0115
g1532231-064553	 233.09625	 -6.7647	 11342	 -1	 -1	 +0.1642	 0.1066	 -0.0069
g1532242-122355	 233.10074	 -12.3986	 10474	 -1	 -1	 +0.1203	 0.0975	 -0.0052
g1532521-065008	 233.21714	 -6.8356	 10801	 -1	 -1	 +0.0600	 0.1160	 -0.0141
g1533095-015158	 233.28960	 -1.8661	 8550	 -1	 -1	 -0.0672	 0.1139	 -0.0142
g1533260-050547	 233.35815	 -5.0964	 8161	 -1	 -1	 +0.0224	 0.1044	 -0.0064
g1533271-322409	 233.36296	 -32.4026	 13285	 -1	 -1	 -0.0547	 0.1389	 -0.0202
g1533463-084638	 233.44275	 -8.7771	 7443	 7364	 388	 +0.0716	 0.1033	 -0.0024
g1534005-155518	 233.50184	 -15.9215	 6935	 -1	 -1	 +0.1381	 0.1184	 -0.0007
g1534139-211153	 233.55811	 -21.1979	 7114	 -1	 -1	 +0.0188	 0.0976	 -0.0030
g1534243-132938	 233.60145	 -13.4940	 7563	 -1	 -1	 -0.4139	 0.1822	 -0.0236
g1534295-044821	 233.62275	 -4.8059	 10318	 -1	 -1	 -0.1011	 0.1641	 -0.0387
g1534408-150420	 233.66984	 -15.0721	 7413	 -1	 -1	 +0.0670	 0.0964	 -0.0018
g1534531-181453	 233.72130	 -18.2482	 7653	 -1	 -1	 +0.1391	 0.0974	 -0.0004
g1535029-120839	 233.76210	 -12.1442	 15597	 -1	 -1	 +0.0929	 0.1712	 -0.0446
g1535283-330706	 233.86770	 -33.1182	 13042	 -1	 -1	 -0.1129	 0.1220	 -0.0086
g1535371-161742	 233.90445	 -16.2950	 7502	 7355	 387	 -0.1909	 0.1337	 -0.0230
g1535440-164657	 233.93354	 -16.7824	 6992	 7355	 387	 +0.0729	 0.1156	 -0.0039
g1536021-052912	 234.00885	 -5.4867	 10226	 -1	 -1	 -0.0776	 0.1311	 -0.0211
g1536452-004932	 234.18840	 -0.8255	 11480	 -1	 -1	 +0.0574	 0.1197	 -0.0167
g1537127-051957	 234.30285	 -5.3326	 8156	 -1	 -1	 +0.1471	 0.1137	 -0.0023
g1537591-280039	 234.49605	 -28.0108	 13971	 -1	 -1	 -0.0922	 0.1459	 -0.0173
g1538153-065407	 234.56386	 -6.9020	 8245	 -1	 -1	 -0.0195	 0.1120	 -0.0110
g1538223-002744	 234.59295	 -0.4621	 11868	 -1	 -1	 +0.0829	 0.1170	 -0.0149
g1538244-085351	 234.60165	 -8.8976	 15321	 -1	 -1	 +0.1380	 0.1357	 -0.0242
g1539100-141148	 234.79185	 -14.1966	 6837	 -1	 -1	 -0.1267	 0.1278	 -0.0191
g1539147-113824	 234.81135	 -11.6399	 7646	 -1	 -1	 +0.0694	 0.1101	 -0.0040
g1539328-113426	 234.88665	 -11.5740	 7556	 -1	 -1	 -0.0258	 0.0999	 -0.0059
g1539383-235634	 234.90945	 -23.9426	 12682	 -1	 -1	 -0.0247	 0.1196	 -0.0152
g1539475-132342	 234.94771	 -13.3951	 7406	 -1	 -1	 +0.0152	 0.0978	 -0.0036
g1540202-065857	 235.08405	 -6.9825	 10521	 -1	 -1	 -0.0538	 0.1531	 -0.0337
g1540212-150818	 235.08810	 -15.1384	 15230	 -1	 -1	 +0.0214	 0.1403	 -0.0221
g1540231-051135	 235.09621	 -5.1929	 9920	 9936	 737	 -0.0711	 0.1307	 -0.0215
g1540522-070039	 235.21756	 -7.0107	 10490	 -1	 -1	 -0.2519	 0.1469	 -0.0139
g1541048-050926	 235.26990	 -5.1571	 9949	 9936	 737	 +0.1554	 0.1019	 -0.0037
g1541090-050508	 235.28729	 -5.0855	 9889	 9936	 737	 +0.1276	 0.1075	 -0.0061
g1541099-014223	 235.29120	 -1.7062	 10067	 -1	 -1	 +0.0853	 0.1164	 -0.0115
g1542236-011630	 235.59824	 -1.2750	 9945	 -1	 -1	 -0.1172	 0.1206	 -0.0155
g1542369-384203	 235.65375	 -38.7009	 4544	 -1	 -1	 +0.1048	 0.0941	 +0.0011
g1542554-042503	 235.73085	 -4.4174	 9586	 -1	 -1	 -0.1477	 0.1623	 -0.0366
g1542576-022728	 235.74015	 -2.4577	 7276	 -1	 -1	 -0.0787	 0.1076	 -0.0096
g1543106-123427	 235.79400	 -12.5741	 7431	 -1	 -1	 +0.1865	 0.1059	 +0.0003
g1543240-024056	 235.84980	 -2.6821	 11443	 -1	 -1	 +0.0796	 0.1392	 -0.0252
g1544036-204717	 236.01510	 -20.7879	 6890	 -1	 -1	 -0.0795	 0.0954	 -0.0053
g1544322-152509	 236.13406	 -15.4191	 7489	 7479	 410	 +0.0815	 0.0946	 -0.0014
g1544398-300328	 236.16570	 -30.0578	 12223	 -1	 -1	 +0.0802	 0.1149	 -0.0144
g1544482-192221	 236.20080	 -19.3726	 11176	 11257	 824	 +0.0993	 0.0964	 -0.0067
g1545001-153018	 236.25030	 -15.5049	 7489	 7479	 410	 -0.0795	 0.1212	 -0.0152
g1545079-163152	 236.28284	 -16.5311	 11296	 -1	 -1	 -0.0321	 0.1324	 -0.0220
g1545141-173648	 236.30879	 -17.6134	 15433	 -1	 -1	 +0.0441	 0.1156	 -0.0119
g1545274-222456	 236.36415	 -22.4155	 14173	 -1	 -1	 +0.0242	 0.1566	 -0.0334
g1545375-165421	 236.40630	 -16.9058	 11625	 11568	 949	 +0.0104	 0.1196	 -0.0164
g1545393-170152	 236.41379	 -17.0310	 11535	 11568	 949	 -0.0236	 0.1025	 -0.0096
g1545449-020617	 236.43720	 -2.1047	 8531	 -1	 -1	 -0.0154	 0.1034	 -0.0085
g1545586-770623	 236.49390	 -77.1063	 5231	 -1	 -1	 +0.0725	 0.1118	 +0.0007
g1546085-181751	 236.53544	 -18.2976	 15372	 -1	 -1	 +0.1361	 0.1341	 -0.0232
g1546370-043425	 236.65395	 -4.5736	 15247	 -1	 -1	 -0.0124	 0.1063	 -0.0057
g1546509-023725	 236.71230	 -2.6236	 15095	 -1	 -1	 +0.1253	 0.1311	 -0.0217
g1546530-033329	 236.72100	 -3.5581	 11169	 -1	 -1	 -0.0927	 0.1167	 -0.0125
g1547162-731456	 236.81730	 -73.2489	 13182	 -1	 -1	 +0.2047	 0.1202	 -0.0122
g1547342-305042	 236.89260	 -30.8449	 14377	 -1	 -1	 +0.3097	 0.1307	 -0.0108
g1547344-013243	 236.89334	 -1.5452	 9068	 -1	 -1	 +0.0112	 0.0962	 -0.0064
g1549430-051924	 237.42916	 -5.3233	 15992	 -1	 -1	 -0.0007	 0.1278	 -0.0125
g1549516-072848	 237.46485	 -7.4800	 8198	 7916	 451	 +0.2034	 0.0921	 +0.0006
g1549594-395443	 237.49741	 -39.9120	 7743	 7611	 385	 +0.1464	 0.1187	 -0.0018
g1550001-053559	 237.50055	 -5.5998	 15422	 -1	 -1	 +0.0511	 0.1169	 -0.0129
g1550438-073338	 237.68236	 -7.5604	 7777	 7916	 451	 +0.1261	 0.0922	 -0.0006
g1550490-151138	 237.70440	 -15.1940	 15814	 -1	 -1	 -0.0049	 0.1358	 -0.0157
g1550496-073958	 237.70680	 -7.6662	 8377	 7916	 451	 +0.0087	 0.1236	 -0.0118
g1551044-072634	 237.76845	 -7.4428	 7927	 7916	 451	 -0.0067	 0.1293	 -0.0151
g1551123-744209	 237.80130	 -74.7026	 4694	 4705	 158	 +0.0132	 0.0981	 +0.0008
g1552497-144426	 238.20720	 -14.7406	 11674	 -1	 -1	 +0.0534	 0.1141	 -0.0142
g1553005-271732	 238.25190	 -27.2921	 8885	 -1	 -1	 +0.0393	 0.0959	 -0.0051
g1553449-024220	 238.43685	 -2.7056	 8340	 -1	 -1	 +0.0772	 0.1136	 -0.0062
g1553522-053826	 238.46759	 -5.6406	 14097	 -1	 -1	 -0.0942	 0.1968	 -0.0411
g1554053-042427	 238.52205	 -4.4074	 11308	 -1	 -1	 -0.0711	 0.1389	 -0.0238
g1554273-075113	 238.61385	 -7.8535	 8072	 -1	 -1	 +0.0433	 0.1180	 -0.0087
g1555303-051352	 238.87635	 -5.2312	 13915	 -1	 -1	 +0.2516	 0.1441	 -0.0201
g1556074-083244	 239.03100	 -8.5457	 8010	 -1	 -1	 +0.1606	 0.0988	 -0.0004
g1556367-140533	 239.15309	 -14.0924	 6962	 -1	 -1	 -0.3900	 0.1545	 -0.0208
g1556552-141342	 239.23006	 -14.2284	 11758	 -1	 -1	 -0.0821	 0.1103	 -0.0098
g1557020-060919	 239.25825	 -6.1552	 11305	 -1	 -1	 +0.1673	 0.1384	 -0.0174
g1557235-153838	 239.34780	 -15.6439	 7710	 -1	 -1	 +0.0977	 0.1050	 -0.0024
g1557253-215948	 239.35530	 -21.9966	 14246	 -1	 -1	 +0.2478	 0.1455	 -0.0232
g1557375-025330	 239.40629	 -2.8917	 11152	 -1	 -1	 +0.0382	 0.1391	 -0.0265
g1557376-132043	 239.40645	 -13.3452	 15144	 -1	 -1	 -0.0034	 0.1537	 -0.0286
g1557500-194942	 239.45819	 -19.8283	 6781	 -1	 -1	 -0.1038	 0.1274	 -0.0166
g1557568-055046	 239.48670	 -5.8461	 11273	 -1	 -1	 +0.0024	 0.1294	 -0.0210
g1559099-074019	 239.79135	 -7.6719	 9144	 -1	 -1	 +0.0621	 0.1309	 -0.0154
g1559133-304007	 239.80529	 -30.6686	 14122	 -1	 -1	 +0.2505	 0.1462	 -0.0222
g1600141-065506	 240.05879	 -6.9182	 9262	 9243	 654	 +0.1220	 0.1077	 -0.0049
g1600153-010809	 240.06389	 -1.1359	 15973	 -1	 -1	 -0.0475	 0.1525	 -0.0188
g1600274-080734	 240.11430	 -8.1260	 11391	 -1	 -1	 +0.1968	 0.1207	 -0.0088
g1600312-055934	 240.12989	 -5.9927	 8481	 -1	 -1	 -0.1620	 0.1235	 -0.0176
g1600381-010643	 240.15884	 -1.1119	 15523	 -1	 -1	 -0.1239	 0.1282	 -0.0059
g1601503-043852	 240.45974	 -4.6477	 15134	 -1	 -1	 -0.0047	 0.1666	 -0.0362
g1602299-041336	 240.62430	 -4.2266	 14983	 -1	 -1	 -0.1059	 0.1314	 -0.0085
g1602549-332818	 240.72885	 -33.4716	 7971	 -1	 -1	 -0.0116	 0.0985	 -0.0060
g1603300-061615	 240.87479	 -6.2709	 9226	 9243	 654	 -0.0734	 0.1347	 -0.0238
g1603314-301656	 240.88079	 -30.2822	 16155	 16058	 1487	 +0.0195	 0.1569	 -0.0305
g1603484-014949	 240.95160	 -1.8301	 9313	 9206	 586	 -0.0830	 0.1069	 -0.0117
g1604280-020715	 241.11660	 -2.1209	 9462	 9206	 586	 +0.0586	 0.1045	 -0.0070
g1604351-020548	 241.14630	 -2.0966	 9072	 9206	 586	 -0.0402	 0.1201	 -0.0169
g1604550-022444	 241.22910	 -2.4123	 9702	 9206	 586	 +0.0322	 0.1309	 -0.0179
g1604594-014452	 241.24755	 -1.7478	 9221	 9206	 586	 -0.0323	 0.1026	 -0.0101
g1605017-084515	 241.25716	 -8.7540	 11414	 11343	 927	 -0.0736	 0.1386	 -0.0235
g1605125-021253	 241.30214	 -2.2147	 8891	 9206	 586	 +0.0744	 0.1155	 -0.0094
g1605197-022325	 241.33201	 -2.3902	 9281	 9206	 586	 +0.0324	 0.1451	 -0.0252
g1605267-015619	 241.36110	 -1.9386	 9161	 9206	 586	 -0.0295	 0.0994	 -0.0090
g1605539-083415	 241.47434	 -8.5708	 11293	 11343	 927	 +0.0523	 0.1031	 -0.0104
g1606212-674324	 241.58850	 -67.7234	 4818	 -1	 -1	 +0.1044	 0.0957	 +0.0011
g1606354-011147	 241.64761	 -1.1965	 9998	 -1	 -1	 +0.0190	 0.1571	 -0.0366
g1606438-181248	 241.68254	 -18.2133	 6798	 -1	 -1	 -0.0174	 0.0994	 -0.0038
g1607037-014929	 241.76534	 -1.8247	 10897	 -1	 -1	 +0.0888	 0.1169	 -0.0131
g1607476-024217	 241.94821	 -2.7048	 14254	 -1	 -1	 +0.0660	 0.1097	 -0.0122
g1608377-080141	 242.15701	 -8.0281	 11768	 -1	 -1	 -0.0098	 0.1058	 -0.0109
g1608564-114719	 242.23500	 -11.7885	 12159	 -1	 -1	 +0.1236	 0.1220	 -0.0160
g1609262-072631	 242.35906	 -7.4419	 11437	 -1	 -1	 +0.0312	 0.1171	 -0.0156
g1609345-023404	 242.39385	 -2.5676	 13772	 13649	 1174	 +0.3025	 0.1290	 -0.0091
g1609363-772957	 242.40120	 -77.4992	 15175	 -1	 -1	 -0.0468	 0.1293	 -0.0115
g1609462-113549	 242.44246	 -11.5969	 12487	 -1	 -1	 -0.0892	 0.1590	 -0.0318
g1609489-041133	 242.45370	 -4.1926	 8586	 9089	 558	 -0.1048	 0.1596	 -0.0385
g1610038-320504	 242.51564	 -32.0845	 8082	 -1	 -1	 -0.0139	 0.1310	 -0.0173
g1610114-022648	 242.54731	 -2.4466	 13411	 13649	 1174	 -0.0200	 0.1233	 -0.0145
g1610330-111925	 242.63729	 -11.3235	 12216	 -1	 -1	 -0.1722	 0.1828	 -0.0302
g1610345-115132	 242.64376	 -11.8588	 8019	 -1	 -1	 +0.0206	 0.0948	 -0.0042
g1610518-245826	 242.71591	 -24.9740	 7722	 -1	 -1	 -0.0478	 0.1092	 -0.0099
g1611545-162830	 242.97704	 -16.4750	 7599	 -1	 -1	 +0.1005	 0.1034	 -0.0019
g1612146-005936	 243.06104	 -0.9932	 14874	 -1	 -1	 -0.0511	 0.1125	 -0.0058
g1612568-000546	 243.23685	 -0.0962	 9357	 -1	 -1	 +0.1818	 0.1463	 -0.0105
g1613169-772849	 243.32039	 -77.4802	 11187	 -1	 -1	 +0.1619	 0.1057	 -0.0067
g1613190-011256	 243.32940	 -1.2156	 14664	 -1	 -1	 -0.0009	 0.1112	 -0.0088
g1613225-011233	 243.34396	 -1.2090	 14844	 -1	 -1	 -0.0355	 0.1071	 -0.0057
g1613344-150325	 243.39329	 -15.0571	 15631	 -1	 -1	 +0.2192	 0.1221	 -0.0168
g1613389-205218	 243.41220	 -20.8717	 15152	 -1	 -1	 -0.0802	 0.1243	 -0.0079
g1613474-210055	 243.44730	 -21.0151	 9606	 -1	 -1	 -0.0085	 0.1171	 -0.0152
g1614011-651221	 243.50444	 -65.2059	 11891	 -1	 -1	 +0.1150	 0.1339	 -0.0213
g1614124-294020	 243.55156	 -29.6722	 7927	 -1	 -1	 +0.0509	 0.0919	 -0.0026
g1614200-000154	 243.58320	 -0.0316	 9325	 -1	 -1	 -0.0640	 0.1472	 -0.0310
g1614501-005456	 243.70889	 -0.9156	 9354	 -1	 -1	 -0.1043	 0.1172	 -0.0152
g1614529-662348	 243.72059	 -66.3967	 14348	 -1	 -1	 -0.2439	 0.1503	 +0.0093
g1615057-150527	 243.77355	 -15.0908	 15928	 -1	 -1	 -0.0701	 0.1285	 -0.0087
g1615312-144442	 243.87989	 -14.7451	 13109	 -1	 -1	 +0.0075	 0.1452	 -0.0278
g1615317-731804	 243.88229	 -73.3011	 11401	 -1	 -1	 -0.0386	 0.1122	 -0.0130
g1615324-825718	 243.88484	 -82.9549	 12437	 -1	 -1	 +0.0147	 0.1211	 -0.0167
g1616036-223731	 244.01505	 -22.6254	 7744	 -1	 -1	 +0.0951	 0.1036	 -0.0023
g1616327-653909	 244.13624	 -65.6524	 6643	 -1	 -1	 +0.0654	 0.0941	 -0.0004
g1617397-342157	 244.41556	 -34.3659	 4564	 -1	 -1	 +0.3406	 0.0989	 +0.0007
g1618128-161608	 244.55326	 -16.2689	 15834	 -1	 -1	 -0.1590	 0.1242	 -0.0033
g1618168-220120	 244.56991	 -22.0221	 10019	 -1	 -1	 +0.0364	 0.1309	 -0.0203
g1618345-151739	 244.64384	 -15.2942	 6809	 -1	 -1	 +0.1505	 0.1313	 -0.0011
g1618412-154212	 244.67174	 -15.7033	 13315	 -1	 -1	 -0.0759	 0.1104	 -0.0068
g1621040-165021	 245.26666	 -16.8392	 15920	 -1	 -1	 +0.1585	 0.0974	 -0.0086
g1621272-653147	 245.36339	 -65.5297	 14405	 -1	 -1	 +0.1248	 0.1171	 -0.0156
g1621328-164516	 245.38651	 -16.7545	 15709	 -1	 -1	 +0.0316	 0.1301	 -0.0169
g1621533-005024	 245.47199	 -0.8399	 13660	 -1	 -1	 -0.2225	 0.1175	 -0.0021
g1622177-012155	 245.57356	 -1.3654	 13571	 -1	 -1	 -0.1525	 0.1344	 -0.0095
g1622302-003913	 245.62589	 -0.6536	 13689	 -1	 -1	 -0.0843	 0.1038	 -0.0044
g1623046-302147	 245.76900	 -30.3632	 5876	 -1	 -1	 -0.1963	 0.1497	 -0.0308
g1625067-645410	 246.27780	 -64.9028	 15242	 -1	 -1	 -0.1799	 0.1174	 -0.0015
g1625283-765240	 246.36795	 -76.8778	 13551	 -1	 -1	 +0.1032	 0.1166	 -0.0153
g1625362-031040	 246.40094	 -3.1777	 15456	 -1	 -1	 -0.0897	 0.1301	 -0.0086
g1625535-652648	 246.47309	 -65.4466	 7357	 -1	 -1	 +0.0027	 0.1018	 -0.0047
g1626065-004046	 246.52725	 -0.6794	 14673	 -1	 -1	 +0.0411	 0.1007	 -0.0074
g1626102-020812	 246.54256	 -2.1366	 14945	 -1	 -1	 +0.1817	 0.1388	 -0.0257
g1626129-003934	 246.55366	 -0.6593	 14493	 -1	 -1	 -0.0289	 0.1109	 -0.0074
g1626514-643832	 246.71431	 -64.6421	 15901	 15503	 1203	 +0.0612	 0.1178	 -0.0139
g1626560-031513	 246.73336	 -3.2535	 15454	 -1	 -1	 -0.0907	 0.1456	 -0.0133
g1626585-663528	 246.74386	 -66.5911	 6725	 -1	 -1	 -0.0517	 0.0931	 -0.0038
g1627230-642450	 246.84571	 -64.4139	 15691	 15503	 1203	 -0.0495	 0.1367	 -0.0133
g1627549-645439	 246.97875	 -64.9108	 11043	 -1	 -1	 +0.2369	 0.1192	 -0.0051
g1628564-181317	 247.23495	 -18.2213	 15939	 -1	 -1	 +0.1159	 0.1338	 -0.0228
g1629118-180628	 247.29916	 -18.1078	 15578	 -1	 -1	 +0.0494	 0.1412	 -0.0240
g1629133-672544	 247.30559	 -67.4289	 13499	 14287	 1182	 -0.0823	 0.1173	 -0.0066
g1629242-671932	 247.35091	 -67.3256	 14278	 14287	 1182	 +0.0117	 0.1141	 -0.0115
g1629257-643542	 247.35706	 -64.5950	 15180	 15503	 1203	 -0.1863	 0.1148	 -0.0002
g1629319-642337	 247.38301	 -64.3935	 15329	 15503	 1203	 -0.1046	 0.1240	 -0.0061
g1629438-680012	 247.43234	 -68.0034	 6603	 -1	 -1	 +0.0184	 0.0972	 -0.0019
g1630565-682555	 247.73535	 -68.4320	 14036	 -1	 -1	 +0.1790	 0.0997	 -0.0082
g1630599-000654	 247.74960	 -0.1149	 14036	 -1	 -1	 -0.0706	 0.1508	 -0.0225
g1631176-771745	 247.82355	 -77.2959	 13159	 -1	 -1	 +0.1562	 0.1447	 -0.0274
g1632432-022847	 248.18009	 -2.4797	 7200	 -1	 -1	 -0.0207	 0.1084	 -0.0071
g1633041-005637	 248.26695	 -0.9436	 15501	 -1	 -1	 -0.0258	 0.1096	 -0.0057
g1633569-102142	 248.48731	 -10.3617	 8282	 -1	 -1	 +0.0343	 0.1257	 -0.0123
g1634173-000412	 248.57205	 -0.0701	 13251	 -1	 -1	 +0.0444	 0.0973	 -0.0083
g1634218-652130	 248.59065	 -65.3583	 15595	 15595	 1428	 -0.1772	 0.1267	 -0.0013
g1635006-653027	 248.75264	 -65.5074	 15595	 15595	 1428	 -0.0156	 0.1202	 -0.0094
g1635110-731010	 248.79570	 -73.1695	 14690	 -1	 -1	 +0.0834	 0.1141	 -0.0138
g1635117-634331	 248.79870	 -63.7252	 15176	 15868	 1373	 +0.0670	 0.1310	 -0.0199
g1635471-774723	 248.94630	 -77.7897	 12947	 -1	 -1	 +0.0249	 0.1240	 -0.0179
g1635598-661302	 248.99909	 -66.2171	 14694	 -1	 -1	 -0.0194	 0.1126	 -0.0081
g1636041-640303	 249.01709	 -64.0509	 15175	 15868	 1373	 +0.1105	 0.1295	 -0.0204
g1636281-674814	 249.11699	 -67.8038	 14303	 14035	 1267	 +0.0509	 0.1500	 -0.0314
g1636397-654856	 249.16546	 -65.8156	 15744	 15595	 1428	 +0.0377	 0.1055	 -0.0077
g1636435-194016	 249.18134	 -19.6711	 16017	 -1	 -1	 +0.0576	 0.1416	 -0.0239
g1637140-642204	 249.30840	 -64.3678	 13316	 14372	 1321	 -0.1056	 0.1103	 -0.0044
g1637405-664340	 249.41880	 -66.7279	 16492	 15665	 1235	 -0.2445	 0.1229	 +0.0110
g1637504-012159	 249.45989	 -1.3663	 7041	 -1	 -1	 +0.0617	 0.1068	 -0.0024
g1637539-670453	 249.47476	 -67.0815	 6748	 -1	 -1	 -0.2583	 0.1561	 -0.0354
g1638510-650739	 249.71234	 -65.1276	 14753	 14591	 1259	 -0.1224	 0.1340	 -0.0089
g1638511-633447	 249.71266	 -63.5797	 14754	 14372	 1321	 +0.0655	 0.1061	 -0.0107
g1639218-651546	 249.84089	 -65.2626	 14483	 14591	 1259	 -0.0422	 0.1031	 -0.0047
g1639219-640554	 249.84135	 -64.0982	 14693	 14372	 1321	 -0.0585	 0.1167	 -0.0075
g1639235-022423	 249.84796	 -2.4064	 7099	 -1	 -1	 +0.0544	 0.0934	 -0.0014
g1639312-634218	 249.87991	 -63.7051	 15203	 14372	 1321	 -0.0315	 0.1312	 -0.0150
g1639313-654626	 249.88020	 -65.7739	 14722	 15595	 1428	 -0.0176	 0.1152	 -0.0076
g1639443-633433	 249.93450	 -63.5758	 15023	 14372	 1321	 -0.1409	 0.1146	 -0.0038
g1639524-644857	 249.96840	 -64.8157	 14633	 14591	 1259	 -0.0820	 0.1093	 -0.0046
g1639594-161408	 249.99764	 -16.2355	 13792	 -1	 -1	 +0.0888	 0.1320	 -0.0223
g1640118-621614	 250.04911	 -62.2706	 14484	 -1	 -1	 +0.1607	 0.0961	 -0.0082
g1640137-651221	 250.05704	 -65.2059	 15262	 14591	 1259	 -0.0376	 0.1157	 -0.0084
g1640179-843259	 250.07475	 -84.5498	 13361	 -1	 -1	 -0.0716	 0.1065	 -0.0057
g1640211-642611	 250.08780	 -64.4365	 14363	 14372	 1321	 -0.0714	 0.1085	 -0.0049
g1640238-641645	 250.09935	 -64.2793	 13493	 14372	 1321	 +0.0899	 0.1097	 -0.0125
g1640480-724328	 250.20015	 -72.7245	 10431	 -1	 -1	 -0.0381	 0.1102	 -0.0128
g1641082-163613	 250.28429	 -16.6037	 13821	 -1	 -1	 +0.0604	 0.1643	 -0.0407
g1641255-633606	 250.35616	 -63.6018	 15472	 14372	 1321	 -0.0848	 0.1620	 -0.0237
g1641353-631126	 250.39710	 -63.1904	 15172	 -1	 -1	 +0.0210	 0.1416	 -0.0229
g1642106-195856	 250.54381	 -19.9821	 15829	 -1	 -1	 +0.0871	 0.1095	 -0.0117
g1642209-153200	 250.58730	 -15.5334	 8242	 -1	 -1	 +0.0501	 0.1480	 -0.0196
g1642243-002149	 250.60126	 -0.3636	 13658	 13138	 1107	 +0.1204	 0.1108	 -0.0129
g1642255-685405	 250.60636	 -68.9014	 4526	 4704	 152	 +0.0211	 0.1019	 +0.0008
g1642381-653943	 250.65871	 -65.6620	 11872	 -1	 -1	 -0.0090	 0.1124	 -0.0131
g1642455-645030	 250.68961	 -64.8416	 14361	 14591	 1259	 +0.0145	 0.1048	 -0.0076
g1642482-663720	 250.70071	 -66.6222	 14090	 15665	 1235	 -0.2801	 0.1387	 +0.0329
g1643114-631013	 250.79759	 -63.1701	 15231	 -1	 -1	 +0.0273	 0.1117	 -0.0101
g1643330-685843	 250.88759	 -68.9785	 4705	 4704	 152	 -0.0573	 0.1020	 -0.0003
g1643387-641705	 250.91114	 -64.2846	 14271	 -1	 -1	 +0.1184	 0.1232	 -0.0181
g1643399-003909	 250.91626	 -0.6525	 13506	 13138	 1107	 -0.1709	 0.1295	 -0.0074
g1643552-652850	 250.98015	 -65.4804	 14810	 -1	 -1	 -0.0639	 0.1254	 -0.0092
g1644021-615635	 251.00864	 -61.9429	 4948	 -1	 -1	 +0.0490	 0.0946	 +0.0009
g1644302-633832	 251.12595	 -63.6421	 14690	 -1	 -1	 -0.0483	 0.1555	 -0.0249
g1644400-154055	 251.16674	 -15.6821	 8329	 -1	 -1	 -0.0614	 0.1174	 -0.0153
g1644452-205657	 251.18849	 -20.9492	 15886	 -1	 -1	 +0.1751	 0.1229	 -0.0181
g1644464-650632	 251.19315	 -65.1090	 15259	 14591	 1259	 +0.1227	 0.1125	 -0.0137
g1645079-663701	 251.28299	 -66.6168	 4915	 -1	 -1	 -0.0652	 0.1014	 -0.0010
g1645307-625441	 251.37780	 -62.9114	 4586	 -1	 -1	 -0.0042	 0.0935	 +0.0008
g1645506-843407	 251.46089	 -84.5685	 13270	 -1	 -1	 +0.2186	 0.1113	 -0.0089
g1646581-724443	 251.74201	 -72.7454	 12916	 -1	 -1	 +0.0739	 0.1153	 -0.0150
g1647365-012510	 251.90191	 -1.4193	 6936	 -1	 -1	 +0.0992	 0.0957	 -0.0001
g1648194-620931	 252.08084	 -62.1585	 9831	 -1	 -1	 -0.3090	 0.1870	 -0.0214
g1648240-061620	 252.09975	 -6.2721	 6338	 -1	 -1	 +0.0163	 0.0976	 -0.0015
g1648327-722233	 252.13634	 -72.3757	 13125	 -1	 -1	 +0.0124	 0.1010	 -0.0085
g1648353-010514	 252.14716	 -1.0873	 9092	 -1	 -1	 +0.0891	 0.1195	 -0.0093
g1648452-680338	 252.18824	 -68.0607	 16065	 -1	 -1	 +0.1354	 0.1437	 -0.0282
g1649008-161244	 252.25350	 -16.2121	 8502	 -1	 -1	 +0.0197	 0.1174	 -0.0111
g1649022-194524	 252.25891	 -19.7568	 16029	 -1	 -1	 +0.1146	 0.1039	 -0.0101
g1649156-642313	 252.31499	 -64.3868	 14536	 -1	 -1	 -0.0640	 0.1203	 -0.0078
g1649234-642652	 252.34769	 -64.4477	 15945	 -1	 -1	 +0.0110	 0.1098	 -0.0070
g1649275-165712	 252.36465	 -16.9534	 8352	 -1	 -1	 -0.0382	 0.1440	 -0.0272
g1650268-634726	 252.61156	 -63.7906	 13876	 -1	 -1	 +0.0052	 0.1128	 -0.0112
g1650307-614920	 252.62790	 -61.8221	 4343	 -1	 -1	 +0.0184	 0.0994	 +0.0010
g1650319-683823	 252.63299	 -68.6397	 13305	 -1	 -1	 -0.1081	 0.1223	 -0.0089
g1650440-624251	 252.68340	 -62.7141	 9709	 -1	 -1	 +0.0978	 0.0976	 -0.0049
g1650546-614846	 252.72766	 -61.8126	 4763	 -1	 -1	 +0.0421	 0.0962	 +0.0010
g1651027-604831	 252.76139	 -60.8087	 3354	 -1	 -1	 +0.1450	 0.0967	 +0.0008
g1651179-001626	 252.82456	 -0.2739	 13913	 -1	 -1	 -0.0230	 0.1283	 -0.0156
g1651201-144439	 252.83386	 -14.7441	 8348	 -1	 -1	 -0.0621	 0.1119	 -0.0130
g1651477-613359	 252.94859	 -61.5662	 4702	 -1	 -1	 +0.0555	 0.0973	 +0.0010
g1651540-800148	 252.97514	 -80.0301	 12911	 -1	 -1	 +0.1610	 0.1123	 -0.0116
g1652077-170314	 253.03230	 -17.0537	 8618	 -1	 -1	 +0.0594	 0.1045	 -0.0058
g1652120-020345	 253.05001	 -2.0625	 7318	 -1	 -1	 -0.1050	 0.1256	 -0.0183
g1652142-604812	 253.05900	 -60.8034	 14535	 -1	 -1	 +0.0840	 0.1316	 -0.0218
g1652183-690731	 253.07639	 -69.1251	 4820	 -1	 -1	 +0.1785	 0.0932	 +0.0010
g1652266-595853	 253.11061	 -59.9813	 15224	 15182	 1290	 -0.0655	 0.1261	 -0.0087
g1652268-600837	 253.11181	 -60.1435	 15674	 15182	 1290	 -0.1749	 0.1202	 -0.0026
g1652342-794112	 253.14271	 -79.6867	 12881	 -1	 -1	 -0.1795	 0.1190	 -0.0050
g1652383-595727	 253.15950	 -59.9574	 14475	 15182	 1290	 +0.0285	 0.1644	 -0.0362
g1652420-083605	 253.17510	 -8.6012	 8671	 -1	 -1	 -0.1804	 0.1210	 -0.0154
g1652481-795023	 253.20059	 -79.8398	 13061	 -1	 -1	 +0.2025	 0.1127	 -0.0099
g1653251-162058	 253.35480	 -16.3495	 8076	 8416	 483	 -0.0317	 0.1380	 -0.0233
g1653353-794818	 253.39725	 -79.8051	 12791	 -1	 -1	 -0.0568	 0.1626	 -0.0348
g1653577-670646	 253.49024	 -67.1129	 15042	 -1	 -1	 +0.0818	 0.1003	 -0.0088
g1654166-604731	 253.56929	 -60.7919	 5480	 -1	 -1	 +0.0863	 0.1232	 +0.0002
g1654175-055929	 253.57289	 -5.9915	 8607	 -1	 -1	 +0.0175	 0.1404	 -0.0211
g1654244-054144	 253.60156	 -5.6956	 9956	 -1	 -1	 +0.0812	 0.1155	 -0.0108
g1654560-623631	 253.73354	 -62.6087	 15972	 -1	 -1	 -0.1541	 0.1172	 -0.0015
g1654575-723514	 253.73969	 -72.5871	 5897	 -1	 -1	 +0.1401	 0.0957	 +0.0010
g1655193-635643	 253.83044	 -63.9452	 14922	 -1	 -1	 -0.0371	 0.1458	 -0.0204
g1655245-071526	 253.85219	 -7.2571	 8906	 -1	 -1	 +0.2501	 0.1138	 -0.0003
g1655548-643012	 253.97821	 -64.5034	 15012	 -1	 -1	 -0.1706	 0.1679	 -0.0081
g1656029-630838	 254.01226	 -63.1439	 14772	 -1	 -1	 +0.1939	 0.1030	 -0.0095
g1656050-625441	 254.02096	 -62.9115	 14472	 -1	 -1	 +0.1033	 0.1381	 -0.0253
g1656099-003713	 254.04121	 -0.6202	 6920	 -1	 -1	 -0.0922	 0.1201	 -0.0137
g1656222-623558	 254.09251	 -62.5993	 9825	 -1	 -1	 +0.0713	 0.1047	 -0.0077
g1656422-605724	 254.17560	 -60.9565	 14381	 15182	 1290	 -0.0431	 0.1198	 -0.0085
g1656465-015743	 254.19359	 -1.9620	 10189	 9431	 615	 +0.0758	 0.1437	 -0.0211
g1656597-655711	 254.24864	 -65.9529	 4908	 -1	 -1	 +0.1237	 0.0954	 +0.0011
g1657010-065058	 254.25390	 -6.8495	 8513	 -1	 -1	 -0.0025	 0.1494	 -0.0275
g1657051-713748	 254.27144	 -71.6299	 13031	 -1	 -1	 +0.0037	 0.1007	 -0.0081
g1657056-595115	 254.27339	 -59.8541	 14741	 -1	 -1	 +0.0617	 0.1125	 -0.0127
g1657057-755259	 254.27384	 -75.8829	 11981	 -1	 -1	 -0.0019	 0.1075	 -0.0114
g1657089-014227	 254.28689	 -1.7074	 9409	 9431	 615	 -0.1810	 0.1720	 -0.0417
g1657104-592841	 254.29336	 -59.4779	 14711	 -1	 -1	 -0.0158	 0.1199	 -0.0109
g1657143-061351	 254.30941	 -6.2309	 8633	 -1	 -1	 +0.0932	 0.1044	 -0.0044
g1657209-601757	 254.33699	 -60.2991	 15220	 15182	 1290	 +0.0418	 0.1615	 -0.0352
g1657238-014750	 254.34929	 -1.7972	 10068	 9431	 615	 -0.0451	 0.1134	 -0.0140
g1657323-624946	 254.38471	 -62.8296	 14801	 -1	 -1	 -0.1669	 0.1444	 -0.0069
g1658114-611122	 254.54744	 -61.1893	 15310	 15182	 1290	 -0.0007	 0.1150	 -0.0091
g1658228-003204	 254.59499	 -0.5343	 9465	 -1	 -1	 -0.1247	 0.1855	 -0.0552
g1658420-815953	 254.67479	 -81.9981	 12909	 -1	 -1	 +0.2462	 0.1122	 -0.0071
g1658440-013960	 254.68334	 -1.6665	 9976	 9431	 615	 +0.0823	 0.1066	 -0.0071
g1658550-015006	 254.72895	 -1.8350	 9706	 9431	 615	 +0.0872	 0.1067	 -0.0070
g1659059-015450	 254.77455	 -1.9139	 8926	 9431	 615	 -0.0078	 0.1057	 -0.0106
g1659073-054431	 254.78039	 -5.7420	 8719	 -1	 -1	 +0.1350	 0.1121	 -0.0039
g1659098-620404	 254.79089	 -62.0679	 14649	 -1	 -1	 -0.0402	 0.1339	 -0.0146
g1659217-053331	 254.84024	 -5.5586	 9108	 -1	 -1	 +0.0381	 0.1295	 -0.0168
g1659438-013403	 254.93234	 -1.5674	 9405	 9431	 615	 -0.0957	 0.1012	 -0.0096
g1700170-631301	 255.07081	 -63.2169	 14529	 -1	 -1	 +0.0105	 0.1145	 -0.0114
g1700178-661831	 255.07396	 -66.3085	 13210	 -1	 -1	 +0.1655	 0.1272	 -0.0178
g1700230-021932	 255.09599	 -2.3256	 9794	 9431	 615	 +0.0098	 0.0963	 -0.0072
g1700495-601820	 255.20625	 -60.3056	 13929	 -1	 -1	 -0.0717	 0.1319	 -0.0132
g1701065-665659	 255.27706	 -66.9498	 7873	 -1	 -1	 -0.0288	 0.0965	 -0.0057
g1701079-024745	 255.28304	 -2.7959	 9343	 -1	 -1	 -0.1138	 0.1325	 -0.0220
g1701159-621207	 255.31649	 -62.2018	 13928	 -1	 -1	 -0.0504	 0.1497	 -0.0246
g1701397-624511	 255.41551	 -62.7530	 9761	 -1	 -1	 +0.1247	 0.0955	 -0.0037
g1701513-015356	 255.46366	 -1.8990	 7363	 -1	 -1	 +0.0941	 0.0987	 -0.0011
g1701580-631842	 255.49155	 -63.3117	 9881	 10008	 722	 +0.1770	 0.0924	 -0.0019
g1702009-783333	 255.50354	 -78.5592	 10120	 -1	 -1	 +0.1300	 0.0987	 -0.0045
g1702026-025101	 255.51089	 -2.8504	 9702	 -1	 -1	 +0.1339	 0.1026	 -0.0045
g1702165-043711	 255.56894	 -4.6198	 9073	 -1	 -1	 -0.0914	 0.1116	 -0.0134
g1702328-691737	 255.63675	 -69.2936	 8142	 -1	 -1	 +0.1226	 0.1016	 -0.0019
g1702401-645241	 255.66719	 -64.8781	 14947	 -1	 -1	 -0.1107	 0.1327	 -0.0081
g1702537-011411	 255.72361	 -1.2364	 7510	 -1	 -1	 +0.0506	 0.1143	 -0.0053
g1702548-651444	 255.72810	 -65.2456	 14917	 -1	 -1	 -0.0415	 0.1067	 -0.0051
g1703011-785809	 255.75465	 -78.9692	 12548	 -1	 -1	 -0.0000	 0.1100	 -0.0120
g1703087-023702	 255.78615	 -2.6171	 12128	 -1	 -1	 +0.1352	 0.0951	 -0.0063
g1703186-710918	 255.82755	 -71.1549	 12998	 13005	 1139	 -0.0566	 0.1395	 -0.0210
g1703450-634859	 255.93764	 -63.8162	 10449	 -1	 -1	 -0.0016	 0.0989	 -0.0089
g1703540-711731	 255.97484	 -71.2919	 13118	 13005	 1139	 -0.0127	 0.1181	 -0.0143
g1703585-711746	 255.99389	 -71.2961	 13118	 13005	 1139	 +0.0290	 0.1080	 -0.0115
g1704213-713651	 256.08871	 -71.6142	 12998	 13005	 1139	 -0.1420	 0.1892	 -0.0332
g1704286-015050	 256.11929	 -1.8473	 9547	 -1	 -1	 -0.1012	 0.1348	 -0.0231
g1704569-013150	 256.23691	 -1.5304	 9096	 -1	 -1	 +0.1351	 0.1140	 -0.0051
g1704572-025019	 256.23811	 -2.8385	 7508	 -1	 -1	 +0.1456	 0.1030	 -0.0004
g1705532-632725	 256.47165	 -63.4569	 9938	 10008	 722	 +0.1961	 0.0946	 -0.0017
g1705550-802026	 256.47901	 -80.3404	 12877	 -1	 -1	 -0.0833	 0.1609	 -0.0321
g1706148-631143	 256.56166	 -63.1952	 9698	 10008	 722	 -0.2258	 0.1154	 -0.0060
g1706182-240218	 256.57574	 -24.0384	 8811	 -1	 -1	 -0.1154	 0.1156	 -0.0149
g1706447-611814	 256.68629	 -61.3038	 14584	 -1	 -1	 +0.0760	 0.1307	 -0.0212
g1706578-652446	 256.74090	 -65.4129	 14704	 -1	 -1	 +0.0164	 0.1218	 -0.0141
g1708065-632719	 257.02726	 -63.4554	 5050	 -1	 -1	 +0.1940	 0.1129	 +0.0012
g1708077-013053	 257.03221	 -1.5146	 8971	 -1	 -1	 -0.1009	 0.1103	 -0.0130
g1708451-780857	 257.18805	 -78.1491	 9279	 -1	 -1	 -0.2400	 0.1453	 -0.0206
g1709351-705527	 257.39639	 -70.9240	 12965	 -1	 -1	 +0.0578	 0.1211	 -0.0170
g1709562-821412	 257.48414	 -82.2366	 13296	 -1	 -1	 -0.0930	 0.1642	 -0.0295
g1710309-233840	 257.62891	 -23.6443	 10183	 -1	 -1	 -0.0347	 0.1140	 -0.0143
g1710393-002646	 257.66401	 -0.4462	 9026	 -1	 -1	 +0.1304	 0.1380	 -0.0113
g1710474-002120	 257.69760	 -0.3557	 9715	 -1	 -1	 +0.0482	 0.1254	 -0.0161
g1711245-654432	 257.85195	 -65.7422	 12933	 -1	 -1	 +0.1590	 0.0992	 -0.0076
g1711426-010452	 257.92754	 -1.0812	 13252	 -1	 -1	 +0.0386	 0.1350	 -0.0234
g1711577-234208	 257.99040	 -23.7021	 10301	 -1	 -1	 -0.0506	 0.1371	 -0.0246
g1713059-602605	 258.27464	 -60.4346	 14368	 -1	 -1	 +0.0100	 0.1069	 -0.0086
g1713236-645118	 258.34814	 -64.8551	 13591	 -1	 -1	 +0.1120	 0.1127	 -0.0138
g1713271-793317	 258.36299	 -79.5546	 12935	 -1	 -1	 +0.1122	 0.1647	 -0.0430
g1713289-091948	 258.37034	 -9.3300	 8219	 -1	 -1	 -0.0953	 0.1348	 -0.0243
g1713496-090944	 258.45660	 -9.1621	 8279	 -1	 -1	 -0.1517	 0.1196	 -0.0165
g1714037-641250	 258.51525	 -64.2139	 14579	 -1	 -1	 +0.0591	 0.1034	 -0.0097
g1714213-095650	 258.58861	 -9.9472	 8458	 -1	 -1	 -0.1785	 0.1699	 -0.0438
g1714461-744846	 258.69195	 -74.8128	 12664	 -1	 -1	 -0.0139	 0.1117	 -0.0119
g1715023-684609	 258.75976	 -68.7691	 14460	 -1	 -1	 -0.2090	 0.1280	 -0.0016
g1715317-864117	 258.88201	 -86.6880	 13505	 -1	 -1	 +0.0680	 0.0985	 -0.0089
g1716002-161539	 259.00094	 -16.2609	 15776	 -1	 -1	 +0.1633	 0.1058	 -0.0112
g1716112-732307	 259.04655	 -73.3854	 4898	 5116	 178	 +0.0401	 0.0971	 +0.0007
g1717288-712805	 259.36996	 -71.4681	 12661	 -1	 -1	 +0.1061	 0.1223	 -0.0178
g1717353-043231	 259.39696	 -4.5419	 7789	 -1	 -1	 +0.0800	 0.1231	 -0.0063
g1717432-661207	 259.43009	 -66.2020	 16017	 -1	 -1	 +0.0291	 0.1266	 -0.0141
g1717488-644825	 259.45335	 -64.8071	 13797	 -1	 -1	 +0.0485	 0.1149	 -0.0137
g1717514-703310	 259.46400	 -70.5529	 12691	 -1	 -1	 +0.1745	 0.1249	 -0.0153
g1718192-643019	 259.57995	 -64.5053	 14726	 -1	 -1	 -0.0030	 0.1020	 -0.0059
g1718201-690104	 259.58356	 -69.0179	 14249	 -1	 -1	 -0.0486	 0.1193	 -0.0093
g1719040-632226	 259.76669	 -63.3740	 7230	 -1	 -1	 -0.1263	 0.1224	 -0.0172
g1719082-185619	 259.78409	 -18.9387	 9297	 8860	 610	 -0.0268	 0.1536	 -0.0339
g1719199-014713	 259.83315	 -1.7870	 8384	 8777	 506	 -0.0325	 0.1245	 -0.0177
g1719328-665129	 259.88671	 -66.8582	 15896	 -1	 -1	 +0.1301	 0.1274	 -0.0201
g1719585-013518	 259.99394	 -1.5884	 8952	 8777	 506	 +0.0138	 0.0979	 -0.0063
g1720290-003830	 260.12086	 -0.6417	 8470	 8777	 506	 +0.0346	 0.1116	 -0.0093
g1720294-012601	 260.12266	 -1.4337	 9461	 8777	 506	 -0.1893	 0.1685	 -0.0399
g1720315-801844	 260.13104	 -80.3123	 14642	 -1	 -1	 -0.0502	 0.1137	 -0.0068
g1720357-014032	 260.14875	 -1.6756	 8951	 8777	 506	 +0.1551	 0.1393	 -0.0084
g1720476-015421	 260.19825	 -1.9057	 8801	 8777	 506	 -0.1297	 0.1369	 -0.0245
g1720586-651203	 260.24400	 -65.2009	 15924	 -1	 -1	 +0.1465	 0.1159	 -0.0153
g1721141-010122	 260.30894	 -1.0228	 8110	 8777	 506	 -0.0819	 0.1217	 -0.0175
g1721181-632244	 260.32531	 -63.3789	 9597	 -1	 -1	 -0.0775	 0.1024	 -0.0100
g1721331-660438	 260.38785	 -66.0772	 13106	 -1	 -1	 -0.0074	 0.1178	 -0.0144
g1721590-005049	 260.49585	 -0.8468	 9037	 -1	 -1	 +0.0315	 0.1114	 -0.0099
g1723044-012553	 260.76825	 -1.4315	 7958	 -1	 -1	 +0.1031	 0.1080	 -0.0030
g1723099-615319	 260.79120	 -61.8886	 7826	 -1	 -1	 +0.0245	 0.0968	 -0.0040
g1723248-144844	 260.85331	 -14.8121	 15793	 -1	 -1	 +0.0725	 0.1191	 -0.0152
g1724057-030422	 261.02386	 -3.0726	 7448	 -1	 -1	 +0.1531	 0.1115	 -0.0006
g1724154-802605	 261.06405	 -80.4348	 12722	 -1	 -1	 -0.0721	 0.1985	 -0.0588
g1724188-714943	 261.07844	 -71.8286	 12718	 -1	 -1	 -0.0578	 0.1293	 -0.0166
g1724306-662825	 261.12751	 -66.4735	 12565	 -1	 -1	 -0.0103	 0.1789	 -0.0495
g1724340-702817	 261.14159	 -70.4713	 8040	 -1	 -1	 +0.0576	 0.1261	 -0.0096
g1724443-013056	 261.18436	 -1.5155	 8675	 -1	 -1	 -0.0404	 0.1585	 -0.0377
g1724538-011913	 261.22410	 -1.3203	 9244	 -1	 -1	 +0.1209	 0.1342	 -0.0120
g1725148-660402	 261.31185	 -66.0671	 12894	 -1	 -1	 -0.0824	 0.1224	 -0.0111
g1725341-793734	 261.39224	 -79.6262	 12542	 -1	 -1	 -0.0181	 0.1761	 -0.0467
g1726389-712050	 261.66195	 -71.3471	 12716	 -1	 -1	 -0.0633	 0.1393	 -0.0209
g1726516-003415	 261.71491	 -0.5708	 11518	 -1	 -1	 -0.0836	 0.1385	 -0.0229
g1727148-013022	 261.81181	 -1.5060	 8521	 -1	 -1	 +0.1428	 0.1311	 -0.0065
g1727280-620037	 261.86654	 -62.0102	 4675	 4946	 201	 +0.0352	 0.0943	 +0.0009
g1727374-664557	 261.90571	 -66.7659	 12803	 12853	 1065	 +0.0898	 0.1138	 -0.0141
g1728087-681423	 262.03651	 -68.2398	 13373	 -1	 -1	 -0.1052	 0.1403	 -0.0153
g1728134-665152	 262.05600	 -66.8645	 13132	 12853	 1065	 -0.0759	 0.1126	 -0.0084
g1728506-032522	 262.21081	 -3.4227	 9929	 -1	 -1	 -0.0098	 0.1714	 -0.0481
g1728592-664748	 262.24651	 -66.7965	 12502	 12853	 1065	 +0.1226	 0.0996	 -0.0090
g1729065-652314	 262.27710	 -65.3872	 14899	 -1	 -1	 +0.0462	 0.1029	 -0.0082
g1729088-652248	 262.28654	 -65.3800	 15019	 -1	 -1	 +0.1073	 0.1408	 -0.0267
g1729096-622644	 262.28986	 -62.4456	 4674	 -1	 -1	 +0.0785	 0.0933	 +0.0011
g1729283-663434	 262.36785	 -66.5760	 12891	 12853	 1065	 -0.0854	 0.1147	 -0.0085
g1729394-110531	 262.41434	 -11.0919	 8375	 8394	 519	 +0.0497	 0.1242	 -0.0112
g1729404-701322	 262.41840	 -70.2227	 14273	 -1	 -1	 +0.1144	 0.1010	 -0.0096
g1729505-030741	 262.46055	 -3.1281	 10167	 -1	 -1	 +0.0997	 0.1540	 -0.0274
g1729520-113548	 262.46684	 -11.5966	 8195	 8394	 519	 -0.0164	 0.1433	 -0.0254
g1730030-632535	 262.51259	 -63.4264	 9411	 -1	 -1	 +0.0857	 0.1117	 -0.0082
g1730280-620141	 262.61639	 -62.0281	 4403	 4946	 201	 -0.0662	 0.0928	 -0.0004
g1730315-104803	 262.63109	 -10.8009	 8284	 -1	 -1	 +0.0080	 0.1107	 -0.0089
g1730400-655844	 262.66665	 -65.9788	 14599	 -1	 -1	 +0.0315	 0.1178	 -0.0138
g1730457-663335	 262.69049	 -66.5597	 12950	 12853	 1065	 +0.0217	 0.1174	 -0.0149
g1730535-664713	 262.72305	 -66.7868	 12801	 12853	 1065	 -0.1216	 0.1203	 -0.0080
g1731297-021544	 262.87365	 -2.2622	 7076	 -1	 -1	 -0.1296	 0.1034	 -0.0098
g1732296-714119	 263.12356	 -71.6885	 12624	 -1	 -1	 +0.2491	 0.1352	 -0.0129
g1732374-534727	 263.15595	 -53.7907	 7901	 7936	 473	 +0.0938	 0.1032	 -0.0027
g1733016-664639	 263.25645	 -66.7776	 12230	 12853	 1065	 +0.0451	 0.1116	 -0.0132
g1733212-604633	 263.33819	 -60.7759	 5749	 -1	 -1	 +0.0355	 0.0927	 +0.0002
g1733364-032312	 263.40165	 -3.3866	 10131	 -1	 -1	 -0.0267	 0.1063	 -0.0115
g1733483-003549	 263.45115	 -0.5969	 6080	 -1	 -1	 +0.0681	 0.1000	 +0.0001
g1733505-622135	 263.46016	 -62.3598	 4940	 4946	 201	 +0.1074	 0.1003	 +0.0011
g1733539-821131	 263.47441	 -82.1919	 12931	 -1	 -1	 -0.0230	 0.0997	 -0.0069
g1735128-625330	 263.80351	 -62.8916	 8148	 -1	 -1	 +0.0471	 0.1162	 -0.0081
g1735435-564234	 263.93131	 -56.7096	 6912	 -1	 -1	 -0.0094	 0.0926	 -0.0027
g1735518-673121	 263.96596	 -67.5226	 13068	 13050	 1112	 -0.0443	 0.1976	 -0.0590
g1737079-742253	 264.28290	 -74.3814	 5189	 -1	 -1	 +0.1370	 0.0990	 +0.0011
g1737192-673311	 264.33000	 -67.5532	 13037	 13050	 1112	 +0.0194	 0.1018	 -0.0093
g1737383-674932	 264.40950	 -67.8256	 12708	 13050	 1112	 -0.0063	 0.1053	 -0.0092
g1737398-870734	 264.41580	 -87.1261	 13594	 -1	 -1	 -0.1381	 0.1159	 -0.0053
g1737518-650138	 264.46589	 -65.0271	 15852	 -1	 -1	 +0.1275	 0.1215	 -0.0173
g1737545-553106	 264.47714	 -55.5182	 6999	 -1	 -1	 +0.0739	 0.0929	 -0.0006
g1737566-781633	 264.48569	 -78.2759	 12567	 -1	 -1	 +0.0556	 0.1102	 -0.0130
g1739278-665540	 264.86581	 -66.9279	 13125	 13050	 1112	 -0.0169	 0.1287	 -0.0187
g1739429-013823	 264.92881	 -1.6396	 8651	 -1	 -1	 +0.0621	 0.0930	 -0.0035
g1739522-033035	 264.96735	 -3.5096	 8023	 -1	 -1	 +0.0060	 0.1047	 -0.0068
g1740058-672624	 265.02419	 -67.4400	 12706	 13050	 1112	 +0.2340	 0.0999	 -0.0050
g1740183-745912	 265.07624	 -74.9867	 5128	 -1	 -1	 -0.0070	 0.0927	 +0.0004
g1741108-632327	 265.29479	 -63.3909	 4786	 4768	 183	 +0.1267	 0.0971	 +0.0011
g1741587-033402	 265.49460	 -3.5673	 7959	 -1	 -1	 +0.1248	 0.1350	 -0.0066
g1742344-653603	 265.64326	 -65.6008	 8415	 -1	 -1	 -0.0048	 0.1227	 -0.0144
g1742378-870148	 265.65751	 -87.0301	 13503	 -1	 -1	 -0.0576	 0.1008	 -0.0049
g1742503-633109	 265.70941	 -63.5191	 8562	 -1	 -1	 -0.1178	 0.1129	 -0.0139
g1743065-011307	 265.77704	 -1.2186	 6906	 -1	 -1	 -0.2425	 0.1402	 -0.0259
g1743236-614056	 265.84814	 -61.6821	 4903	 -1	 -1	 +0.0448	 0.0959	 +0.0009
g1744228-652834	 266.09490	 -65.4761	 14559	 -1	 -1	 +0.2429	 0.1457	 -0.0241
g1745116-553308	 266.29829	 -55.5523	 14817	 -1	 -1	 +0.2174	 0.1203	 -0.0146
g1745597-772508	 266.49871	 -77.4190	 13133	 -1	 -1	 +0.0681	 0.1241	 -0.0186
g1746102-604141	 266.54265	 -60.6947	 4480	 4486	 144	 -0.2291	 0.1113	 -0.0080
g1746152-551103	 266.56334	 -55.1842	 8700	 -1	 -1	 +0.0308	 0.0987	 -0.0059
g1746438-780833	 266.68244	 -78.1425	 13074	 -1	 -1	 -0.0135	 0.1483	 -0.0287
g1746508-591530	 266.71171	 -59.2584	 4987	 -1	 -1	 +0.0609	 0.1094	 +0.0008
g1747466-651745	 266.94406	 -65.2957	 8561	 -1	 -1	 -0.0841	 0.1053	 -0.0109
g1748343-642921	 267.14295	 -64.4891	 15994	 -1	 -1	 -0.1238	 0.1612	 -0.0122
g1748349-680731	 267.14521	 -68.1253	 14440	 -1	 -1	 -0.0960	 0.1223	 -0.0076
g1748366-662542	 267.15254	 -66.4283	 12010	 -1	 -1	 -0.0290	 0.1630	 -0.0394
g1748542-624330	 267.22589	 -62.7251	 7928	 -1	 -1	 -0.1090	 0.0982	 -0.0087
g1749234-660357	 267.34740	 -66.0659	 13598	 -1	 -1	 -0.0820	 0.1547	 -0.0247
g1749571-652722	 267.48779	 -65.4560	 13866	 14535	 1293	 -0.1325	 0.1058	 -0.0023
g1750005-545238	 267.50204	 -54.8773	 8996	 -1	 -1	 -0.4018	 0.1488	 -0.0039
g1750563-692259	 267.73441	 -69.3830	 12342	 -1	 -1	 -0.0303	 0.1141	 -0.0127
g1752111-803718	 268.04624	 -80.6217	 12116	 -1	 -1	 -0.0095	 0.1841	 -0.0547
g1752217-652947	 268.09021	 -65.4965	 14884	 14535	 1293	 +0.0349	 0.1115	 -0.0112
g1752526-652350	 268.21921	 -65.3971	 14464	 14535	 1293	 -0.0116	 0.1378	 -0.0196
g1752546-714141	 268.22731	 -71.6948	 14832	 -1	 -1	 -0.0262	 0.1122	 -0.0072
g1754425-691108	 268.67701	 -69.1856	 12519	 -1	 -1	 -0.0239	 0.1641	 -0.0386
g1755054-690559	 268.77239	 -69.0997	 12399	 -1	 -1	 +0.0436	 0.1023	 -0.0101
g1756245-575513	 269.10224	 -57.9202	 5067	 -1	 -1	 -0.0609	 0.1088	 -0.0020
g1757378-811100	 269.40765	 -81.1834	 9597	 -1	 -1	 +0.0223	 0.1194	 -0.0150
g1757481-625557	 269.45025	 -62.9326	 14817	 -1	 -1	 +0.2299	 0.1366	 -0.0211
g1758032-520236	 269.51340	 -52.0433	 14560	 -1	 -1	 +0.0510	 0.1182	 -0.0146
g1758396-582218	 269.66475	 -58.3716	 4346	 -1	 -1	 -0.0054	 0.1051	 +0.0008
g1759074-651957	 269.78070	 -65.3326	 11282	 -1	 -1	 +0.0626	 0.0997	 -0.0088
g1800211-695254	 270.08789	 -69.8817	 12097	 -1	 -1	 -0.0730	 0.1051	 -0.0076
g1800240-680126	 270.10019	 -68.0238	 12724	 -1	 -1	 +0.2269	 0.1075	 -0.0065
g1801019-514805	 270.25815	 -51.8014	 14407	 -1	 -1	 +0.0288	 0.1264	 -0.0179
g1801287-634452	 270.36959	 -63.7477	 9059	 -1	 -1	 -0.0306	 0.0956	 -0.0076
g1801525-675019	 270.46875	 -67.8387	 15061	 -1	 -1	 +0.0413	 0.1244	 -0.0166
g1801557-694453	 270.48194	 -69.7481	 13026	 12533	 1002	 +0.0216	 0.1086	 -0.0119
g1802094-643632	 270.53925	 -64.6089	 13767	 -1	 -1	 +0.0073	 0.1447	 -0.0265
g1802483-662550	 270.70141	 -66.4306	 4266	 -1	 -1	 +0.1128	 0.0966	 +0.0011
g1802490-651806	 270.70424	 -65.3017	 14727	 -1	 -1	 -0.0642	 0.1178	 -0.0076
g1802541-790818	 270.72524	 -79.1383	 12410	 -1	 -1	 +0.1181	 0.1253	 -0.0181
g1803240-710031	 270.84990	 -71.0085	 12098	 -1	 -1	 -0.0899	 0.1402	 -0.0210
g1803259-522841	 270.85785	 -52.4782	 9669	 -1	 -1	 -0.0188	 0.0991	 -0.0090
g1803467-660110	 270.94454	 -66.0194	 15057	 -1	 -1	 +0.0215	 0.1226	 -0.0140
g1803556-572856	 270.98145	 -57.4823	 15043	 -1	 -1	 -0.0558	 0.1397	 -0.0146
g1804031-665456	 271.01295	 -66.9155	 11761	 -1	 -1	 -0.0017	 0.1002	 -0.0091
g1804113-665651	 271.04699	 -66.9476	 12031	 -1	 -1	 +0.0304	 0.1341	 -0.0235
g1804137-652436	 271.05721	 -65.4099	 5403	 -1	 -1	 +0.0467	 0.0929	 +0.0007
g1804168-734232	 271.06979	 -73.7089	 7964	 -1	 -1	 -0.0122	 0.1505	 -0.0264
g1804253-695240	 271.10521	 -69.8777	 12545	 12533	 1002	 +0.1687	 0.1040	 -0.0078
g1806141-700436	 271.55866	 -70.0766	 12604	 12533	 1002	 +0.0667	 0.1167	 -0.0154
g1806174-704329	 271.57230	 -70.7246	 12066	 -1	 -1	 -0.0270	 0.1183	 -0.0147
g1806382-660902	 271.65931	 -66.1506	 15026	 -1	 -1	 +0.1629	 0.1508	 -0.0334
g1806440-650029	 271.68314	 -65.0080	 14904	 -1	 -1	 -0.1119	 0.1288	 -0.0076
g1806475-731448	 271.69785	 -73.2467	 14048	 -1	 -1	 -0.0308	 0.1306	 -0.0153
g1806492-520327	 271.70506	 -52.0574	 14012	 -1	 -1	 +0.1758	 0.1092	 -0.0116
g1807007-574351	 271.75289	 -57.7309	 4938	 -1	 -1	 +0.1293	 0.0947	 +0.0011
g1807149-701238	 271.81186	 -70.2107	 12064	 12533	 1002	 -0.0101	 0.0981	 -0.0074
g1807422-641457	 271.92601	 -64.2491	 15082	 -1	 -1	 -0.0694	 0.1300	 -0.0105
g1808242-520418	 272.10076	 -52.0718	 14700	 -1	 -1	 +0.0214	 0.1540	 -0.0305
g1808252-470925	 272.10511	 -47.1569	 11514	 -1	 -1	 +0.0645	 0.1043	 -0.0104
g1808252-565803	 272.10511	 -56.9674	 9492	 -1	 -1	 -0.0926	 0.1193	 -0.0162
g1808297-520622	 272.12385	 -52.1060	 5137	 -1	 -1	 +0.0788	 0.1055	 +0.0009
g1808349-664402	 272.14531	 -66.7338	 12867	 -1	 -1	 +0.1067	 0.1151	 -0.0147
g1808431-635134	 272.17964	 -63.8594	 9174	 -1	 -1	 -0.1053	 0.1584	 -0.0375
g1808518-732729	 272.21581	 -73.4582	 12159	 12360	 1084	 -0.1816	 0.1610	 -0.0183
g1808540-653531	 272.22510	 -65.5920	 14963	 -1	 -1	 +0.0681	 0.1075	 -0.0109
g1808559-484429	 272.23291	 -48.7414	 14514	 -1	 -1	 -0.0327	 0.1074	 -0.0062
g1809003-650404	 272.25120	 -65.0678	 14992	 -1	 -1	 -0.0119	 0.1467	 -0.0233
g1809113-571904	 272.29726	 -57.3177	 14919	 -1	 -1	 +0.1622	 0.1345	 -0.0240
g1809246-571921	 272.35230	 -57.3225	 15218	 -1	 -1	 +0.0172	 0.1194	 -0.0120
g1809262-573227	 272.35934	 -57.5409	 14829	 -1	 -1	 -0.0776	 0.1166	 -0.0063
g1809294-645926	 272.37239	 -64.9905	 11874	 -1	 -1	 +0.0169	 0.1301	 -0.0212
g1809305-523356	 272.37720	 -52.5656	 5227	 -1	 -1	 -0.0234	 0.1004	 -0.0005
g1809409-631301	 272.42054	 -63.2168	 4256	 4342	 133	 +0.0063	 0.1020	 +0.0010
g1809585-690705	 272.49390	 -69.1180	 14759	 -1	 -1	 +0.1587	 0.1388	 -0.0265
g1810292-731516	 272.62170	 -73.2545	 12128	 12360	 1084	 -0.0333	 0.1385	 -0.0234
g1810446-700003	 272.68590	 -70.0009	 12182	 -1	 -1	 +0.0109	 0.1238	 -0.0182
g1812142-731506	 273.05926	 -73.2516	 12457	 12360	 1084	 +0.1258	 0.1122	 -0.0125
g1812148-634634	 273.06149	 -63.7761	 4315	 4342	 133	 +0.1219	 0.0966	 +0.0011
g1812322-480917	 273.13394	 -48.1546	 10192	 -1	 -1	 +0.0642	 0.0925	 -0.0055
g1813165-492005	 273.31859	 -49.3347	 8215	 -1	 -1	 +0.0481	 0.0949	 -0.0035
g1813208-412227	 273.33661	 -41.3741	 9790	 -1	 -1	 +0.0986	 0.1119	 -0.0085
g1813429-730921	 273.42871	 -73.1557	 12366	 12360	 1084	 -0.0887	 0.1247	 -0.0126
g1814119-803657	 273.54961	 -80.6158	 13039	 -1	 -1	 +0.0446	 0.1459	 -0.0295
g1814309-443414	 273.62881	 -44.5707	 13452	 -1	 -1	 -0.1644	 0.1162	 -0.0044
g1815239-730135	 273.84959	 -73.0263	 9877	 -1	 -1	 +0.1134	 0.1043	 -0.0059
g1815277-440352	 273.86536	 -44.0644	 13120	 -1	 -1	 +0.0632	 0.1013	 -0.0096
g1815389-583650	 273.91216	 -58.6138	 6461	 -1	 -1	 +0.0544	 0.1053	 -0.0012
g1815540-645832	 273.97485	 -64.9756	 15317	 -1	 -1	 -0.1170	 0.1102	 -0.0028
g1816037-643931	 274.01519	 -64.6585	 15107	 -1	 -1	 -0.0713	 0.1099	 -0.0040
g1816377-690313	 274.15724	 -69.0536	 12237	 -1	 -1	 +0.0451	 0.1285	 -0.0204
g1816503-421526	 274.20959	 -42.2573	 9997	 -1	 -1	 -0.0418	 0.1198	 -0.0167
g1817078-734002	 274.28264	 -73.6672	 14164	 -1	 -1	 -0.0838	 0.1182	 -0.0071
g1817317-692120	 274.38226	 -69.3555	 14905	 -1	 -1	 +0.0366	 0.1343	 -0.0209
g1817478-714016	 274.44915	 -71.6711	 12421	 -1	 -1	 +0.0327	 0.1450	 -0.0291
g1817596-832141	 274.49819	 -83.3614	 5099	 -1	 -1	 +0.0811	 0.0943	 +0.0010
g1818417-714737	 274.67354	 -71.7935	 12301	 -1	 -1	 -0.1214	 0.1108	 -0.0059
g1819195-423751	 274.83121	 -42.6308	 5828	 -1	 -1	 -0.0367	 0.1008	 -0.0023
g1819522-643521	 274.96754	 -64.5891	 14984	 -1	 -1	 -0.0408	 0.1229	 -0.0098
g1820039-440744	 275.01600	 -44.1290	 9997	 -1	 -1	 +0.2220	 0.0963	 -0.0010
g1821057-511550	 275.27384	 -51.2639	 10130	 -1	 -1	 +0.0136	 0.1191	 -0.0162
g1821077-764142	 275.28196	 -76.6950	 5595	 5550	 259	 -0.0685	 0.1367	 -0.0101
g1821225-471512	 275.34390	 -47.2533	 14499	 -1	 -1	 +0.0773	 0.1023	 -0.0097
g1821247-763500	 275.35275	 -76.5833	 5535	 5550	 259	 +0.1690	 0.0953	 +0.0011
g1822304-483342	 275.62680	 -48.5617	 14470	 -1	 -1	 +0.0189	 0.1090	 -0.0095
g1823038-591420	 275.76585	 -59.2389	 4508	 -1	 -1	 -0.0624	 0.0933	 +0.0003
g1823069-774149	 275.77889	 -77.6970	 8954	 -1	 -1	 +0.1260	 0.1121	 -0.0050
g1823369-711151	 275.90386	 -71.1975	 4983	 -1	 -1	 -0.0850	 0.1092	 -0.0025
g1823373-704225	 275.90535	 -70.7069	 14305	 -1	 -1	 -0.1283	 0.1310	 -0.0084
g1823555-614431	 275.98111	 -61.7419	 15365	 15351	 1392	 -0.0232	 0.1438	 -0.0188
g1824312-613533	 276.12991	 -61.5925	 15335	 15351	 1392	 +0.1574	 0.1361	 -0.0248
g1824437-680837	 276.18210	 -68.1435	 11901	 -1	 -1	 -0.0074	 0.1114	 -0.0128
g1824491-495040	 276.20459	 -49.8443	 14141	 -1	 -1	 -0.0034	 0.1442	 -0.0243
g1825072-631454	 276.28006	 -63.2484	 4305	 4305	 127	 -0.0133	 0.0935	 +0.0009
g1825296-645241	 276.37319	 -64.8781	 15521	 -1	 -1	 +0.1125	 0.1384	 -0.0251
g1825482-623040	 276.45106	 -62.5111	 10659	 -1	 -1	 -0.0727	 0.1006	 -0.0088
g1826402-512319	 276.66736	 -51.3886	 14172	 -1	 -1	 -0.0585	 0.1206	 -0.0089
g1827051-642951	 276.77115	 -64.4975	 11142	 -1	 -1	 +0.0649	 0.1423	 -0.0273
g1827075-624330	 276.78134	 -62.7251	 4243	 4305	 127	 +0.0175	 0.0968	 +0.0010
g1827091-350310	 276.78795	 -35.0529	 13869	 -1	 -1	 -0.0720	 0.1219	 -0.0094
g1827243-770439	 276.85126	 -77.0775	 12938	 12651	 1036	 +0.1823	 0.1357	 -0.0192
g1827340-610048	 276.89160	 -61.0133	 5978	 -1	 -1	 +0.1257	 0.1032	 +0.0008
g1827360-512736	 276.89999	 -51.4599	 14171	 -1	 -1	 +0.0927	 0.1009	 -0.0095
g1827518-531236	 276.96585	 -53.2101	 4401	 -1	 -1	 +0.0594	 0.0952	 +0.0011
g1828040-364324	 277.01669	 -36.7232	 7725	 -1	 -1	 +0.0608	 0.0982	 -0.0027
g1828179-770931	 277.07445	 -77.1587	 12579	 12651	 1036	 +0.1412	 0.1083	 -0.0106
g1828409-344403	 277.17044	 -34.7343	 13867	 -1	 -1	 +0.1238	 0.1090	 -0.0123
g1828516-720532	 277.21484	 -72.0921	 3183	 3581	 68	 +0.1157	 0.0987	 +0.0009
g1829359-711447	 277.39966	 -71.2463	 10286	 -1	 -1	 +0.0901	 0.1052	 -0.0080
g1829423-770604	 277.42621	 -77.1012	 12698	 12651	 1036	 +0.0439	 0.1076	 -0.0118
g1830253-514637	 277.60531	 -51.7771	 13959	 -1	 -1	 +0.1013	 0.1058	 -0.0113
g1830283-644315	 277.61790	 -64.7209	 11020	 -1	 -1	 -0.0392	 0.1243	 -0.0181
g1830350-414153	 277.64565	 -41.6980	 9891	 -1	 -1	 -0.0307	 0.1517	 -0.0339
g1830441-455215	 277.68359	 -45.8708	 5732	 -1	 -1	 -0.0826	 0.0953	 -0.0028
g1830548-602000	 277.72831	 -60.3334	 15747	 15757	 1383	 +0.1436	 0.1412	 -0.0272
g1830575-514317	 277.73970	 -51.7213	 14438	 -1	 -1	 -0.0003	 0.1098	 -0.0091
g1831086-480820	 277.78590	 -48.1387	 14460	 -1	 -1	 +0.0614	 0.1037	 -0.0100
g1831221-521545	 277.84215	 -52.2626	 14289	 -1	 -1	 +0.0614	 0.1373	 -0.0242
g1831428-601942	 277.92841	 -60.3284	 15177	 15757	 1383	 -0.0574	 0.1238	 -0.0080
g1831490-555011	 277.95419	 -55.8363	 5243	 -1	 -1	 -0.0275	 0.0945	 -0.0002
g1832080-710531	 278.03341	 -71.0919	 12443	 -1	 -1	 -0.0093	 0.1079	 -0.0110
g1832294-601726	 278.12250	 -60.2906	 15476	 15757	 1383	 -0.1120	 0.1237	 -0.0049
g1832520-551402	 278.21654	 -55.2338	 14714	 -1	 -1	 -0.0807	 0.1131	 -0.0051
g1833180-423922	 278.32515	 -42.6562	 12558	 -1	 -1	 +0.1834	 0.1038	 -0.0073
g1833539-521320	 278.47441	 -52.2222	 14467	 -1	 -1	 -0.1218	 0.1143	 -0.0042
g1835319-755007	 278.88285	 -75.8351	 11284	 -1	 -1	 +0.0346	 0.1120	 -0.0133
g1835358-772405	 278.89904	 -77.4013	 12697	 -1	 -1	 +0.0594	 0.1252	 -0.0191
g1836024-594219	 279.01019	 -59.7052	 15232	 -1	 -1	 -0.2403	 0.1234	 +0.0071
g1836104-454317	 279.04335	 -45.7214	 13641	 -1	 -1	 +0.0974	 0.1358	 -0.0242
g1836394-771717	 279.16411	 -77.2881	 5621	 5550	 259	 -0.0069	 0.1155	 -0.0020
g1836552-434548	 279.22995	 -43.7632	 6081	 -1	 -1	 -0.0177	 0.0947	 -0.0017
g1837237-504542	 279.34891	 -50.7617	 14760	 -1	 -1	 +0.1933	 0.1518	 -0.0327
g1837325-664323	 279.38550	 -66.7230	 11470	 -1	 -1	 +0.1588	 0.1135	 -0.0093
g1837486-641708	 279.45239	 -64.2855	 10895	 -1	 -1	 -0.0740	 0.1180	 -0.0146
g1838251-584656	 279.60434	 -58.7822	 15558	 -1	 -1	 +0.1183	 0.1030	 -0.0101
g1838348-535709	 279.64485	 -53.9525	 14826	 -1	 -1	 +0.0491	 0.1047	 -0.0090
g1838376-720929	 279.65655	 -72.1581	 12293	 -1	 -1	 +0.2745	 0.1157	 -0.0050
g1839124-464717	 279.80161	 -46.7881	 7554	 -1	 -1	 -0.0489	 0.1078	 -0.0090
g1839316-773648	 279.88169	 -77.6132	 12636	 -1	 -1	 +0.2694	 0.1034	 -0.0036
g1840175-285637	 280.07266	 -28.9436	 13212	 13067	 1072	 -0.0188	 0.1170	 -0.0131
g1840292-770801	 280.12156	 -77.1335	 5050	 5550	 259	 -0.0991	 0.1028	 -0.0041
g1840386-770929	 280.16084	 -77.1579	 5469	 5550	 259	 +0.0429	 0.0959	 +0.0005
g1840555-755537	 280.23105	 -75.9271	 12391	 12423	 1091	 +0.1251	 0.1052	 -0.0101
g1841292-614620	 280.37144	 -61.7722	 4830	 4515	 181	 +0.0243	 0.1030	 +0.0010
g1841423-514141	 280.42620	 -51.6948	 15148	 -1	 -1	 +0.0638	 0.1122	 -0.0122
g1841488-465307	 280.45349	 -46.8852	 14207	 -1	 -1	 -0.0565	 0.1165	 -0.0080
g1842010-771303	 280.50419	 -77.2176	 5259	 5550	 259	 -0.1250	 0.1237	 -0.0106
g1842015-650544	 280.50631	 -65.0956	 4688	 -1	 -1	 +0.0292	 0.1010	 +0.0009
g1842161-633660	 280.56705	 -63.6165	 4714	 4515	 181	 +0.0141	 0.1172	 +0.0006
g1843274-533939	 280.86419	 -53.6608	 10294	 -1	 -1	 +0.2112	 0.1009	 -0.0022
g1843556-525111	 280.98164	 -52.8530	 5106	 -1	 -1	 -0.1004	 0.1185	 -0.0052
g1844137-850514	 281.05694	 -85.0873	 13523	 -1	 -1	 +0.0332	 0.1743	 -0.0471
g1844223-760050	 281.09296	 -76.0138	 12600	 12423	 1091	 +0.1609	 0.1038	 -0.0081
g1844392-651603	 281.16314	 -65.2676	 10053	 -1	 -1	 +0.2200	 0.1179	 -0.0038
g1844484-761840	 281.20156	 -76.3111	 12421	 12423	 1091	 -0.0272	 0.1631	 -0.0374
g1846067-551733	 281.52795	 -55.2925	 15992	 -1	 -1	 -0.1618	 0.1111	 -0.0001
g1846349-592402	 281.64539	 -59.4006	 10396	 -1	 -1	 -0.0391	 0.1186	 -0.0160
g1847318-430351	 281.88240	 -43.0641	 12663	 -1	 -1	 +0.0357	 0.1668	 -0.0433
g1847349-712209	 281.89530	 -71.3692	 13905	 -1	 -1	 -0.0059	 0.1289	 -0.0181
g1847577-800857	 281.99040	 -80.1492	 8683	 -1	 -1	 -0.0313	 0.1022	 -0.0091
g1848262-524313	 282.10905	 -52.7203	 14275	 -1	 -1	 +0.0837	 0.1140	 -0.0141
g1848287-440526	 282.11941	 -44.0906	 5979	 -1	 -1	 -0.0274	 0.0934	 -0.0016
g1848459-571408	 282.19125	 -57.2356	 10419	 -1	 -1	 +0.0801	 0.1189	 -0.0132
g1849249-435939	 282.35384	 -43.9942	 14042	 -1	 -1	 -0.0676	 0.1085	 -0.0053
g1849375-713448	 282.40620	 -71.5801	 15074	 -1	 -1	 -0.0615	 0.1777	 -0.0326
g1850034-595823	 282.51406	 -59.9730	 10695	 -1	 -1	 -0.0104	 0.1107	 -0.0131
g1850559-294141	 282.73275	 -29.6947	 12570	 12592	 1109	 +0.0318	 0.1166	 -0.0152
g1851468-523422	 282.94484	 -52.5728	 4678	 -1	 -1	 -0.0211	 0.1076	 +0.0002
g1852167-470028	 283.06964	 -47.0076	 5263	 -1	 -1	 +0.1199	 0.0958	 +0.0011
g1852534-542030	 283.22265	 -54.3417	 6751	 -1	 -1	 +0.0991	 0.0969	 -0.0001
g1852539-525028	 283.22431	 -52.8411	 14121	 -1	 -1	 +0.1947	 0.1280	 -0.0183
g1852552-591520	 283.23014	 -59.2554	 3556	 -1	 -1	 +0.0285	 0.0962	 +0.0011
g1853429-524953	 283.42890	 -52.8313	 14331	 -1	 -1	 -0.0425	 0.1784	 -0.0424
g1854114-443845	 283.54769	 -44.6459	 10382	 -1	 -1	 +0.1403	 0.1326	 -0.0144
g1855129-472532	 283.80361	 -47.4254	 15184	 -1	 -1	 +0.1383	 0.1169	 -0.0155
g1855431-464651	 283.92946	 -46.7807	 5319	 -1	 -1	 -0.0838	 0.0952	 -0.0019
g1856198-405839	 284.08261	 -40.9775	 4794	 -1	 -1	 +0.0353	 0.0922	 +0.0010
g1856508-614338	 284.21159	 -61.7273	 10785	 -1	 -1	 +0.0592	 0.1375	 -0.0241
g1857028-474257	 284.26171	 -47.7158	 15093	 -1	 -1	 -0.0767	 0.1670	 -0.0242
g1858175-481643	 284.57279	 -48.2786	 15214	 15201	 1304	 -0.0175	 0.1261	 -0.0121
g1858334-481122	 284.63911	 -48.1893	 15213	 15201	 1304	 +0.0803	 0.1102	 -0.0120
g1859236-524248	 284.84834	 -52.7132	 14025	 -1	 -1	 +0.2440	 0.1114	 -0.0089
g1859423-482024	 284.92621	 -48.3399	 15242	 15201	 1304	 -0.1230	 0.1437	 -0.0105
g1859585-490700	 284.99356	 -49.1168	 14974	 14795	 1269	 +0.0760	 0.1046	 -0.0104
g1900010-483831	 285.00389	 -48.6420	 15213	 15201	 1304	 +0.0657	 0.1052	 -0.0093
g1900044-475226	 285.01845	 -47.8740	 14611	 -1	 -1	 +0.0626	 0.1198	 -0.0157
g1900133-572524	 285.05519	 -57.4232	 10471	 -1	 -1	 -0.0699	 0.1604	 -0.0378
g1900355-485827	 285.14774	 -48.9741	 13325	 -1	 -1	 +0.0071	 0.1084	 -0.0105
g1900485-490503	 285.20205	 -49.0843	 14584	 14795	 1269	 -0.1270	 0.1107	 -0.0028
g1900508-574534	 285.21166	 -57.7594	 4385	 -1	 -1	 +0.0326	 0.0941	 +0.0010
g1901272-293159	 285.36329	 -29.5332	 14805	 -1	 -1	 -0.2403	 0.1384	 +0.0107
g1902069-491452	 285.52889	 -49.2478	 14823	 14795	 1269	 +0.1035	 0.1593	 -0.0381
g1902280-531134	 285.61664	 -53.1928	 8688	 -1	 -1	 +0.0816	 0.1105	 -0.0062
g1903044-491024	 285.76816	 -49.1732	 15002	 14795	 1269	 -0.2686	 0.1342	 +0.0154
g1904011-765928	 286.00456	 -76.9910	 15504	 -1	 -1	 -0.0698	 0.1221	 -0.0069
g1904212-534239	 286.08825	 -53.7109	 8958	 -1	 -1	 +0.0018	 0.1133	 -0.0119
g1905011-575907	 286.25459	 -57.9852	 10678	 -1	 -1	 +0.0800	 0.1039	 -0.0089
g1905230-294748	 286.34580	 -29.7965	 14860	 -1	 -1	 +0.0728	 0.1105	 -0.0122
g1905551-434331	 286.47961	 -43.7254	 5660	 -1	 -1	 -0.0611	 0.0951	 -0.0020
g1905599-422157	 286.49969	 -42.3657	 5747	 -1	 -1	 +0.0256	 0.0915	 +0.0001
g1906053-251713	 286.52206	 -25.2868	 14280	 -1	 -1	 -0.2219	 0.1462	 -0.0014
g1906247-320652	 286.60275	 -32.1145	 5781	 -1	 -1	 -0.1919	 0.1123	 -0.0118
g1906477-320057	 286.69876	 -32.0159	 5930	 -1	 -1	 -0.0817	 0.0958	 -0.0033
g1906555-420006	 286.73115	 -42.0016	 5805	 -1	 -1	 -0.2101	 0.1410	 -0.0259
g1907488-612205	 286.95316	 -61.3681	 4331	 4662	 131	 +0.2240	 0.0949	 +0.0009
g1907567-551751	 286.98615	 -55.2974	 5122	 -1	 -1	 -0.0943	 0.1242	 -0.0063
g1909442-643101	 287.43419	 -64.5170	 11475	 -1	 -1	 +0.1414	 0.1320	 -0.0177
g1909530-433210	 287.47064	 -43.5360	 5656	 -1	 -1	 +0.0639	 0.0967	 +0.0006
g1910160-431239	 287.56651	 -43.2109	 13989	 -1	 -1	 +0.1705	 0.0944	 -0.0071
g1910219-804410	 287.59111	 -80.7360	 13326	 -1	 -1	 +0.1999	 0.1292	 -0.0167
g1910541-474053	 287.72521	 -47.6813	 14540	 -1	 -1	 +0.1133	 0.1262	 -0.0193
g1911137-575317	 287.80724	 -57.8880	 11723	 11685	 986	 -0.1235	 0.1338	 -0.0158
g1911217-503734	 287.84025	 -50.6261	 4985	 -1	 -1	 +0.0977	 0.1051	 +0.0011
g1911235-570258	 287.84806	 -57.0494	 3176	 -1	 -1	 +0.2842	 0.0971	 +0.0006
g1911388-470320	 287.91166	 -47.0556	 5364	 5255	 221	 -0.3284	 0.1468	 -0.0304
g1911479-274013	 287.94946	 -27.6704	 11880	 -1	 -1	 +0.0251	 0.1613	 -0.0399
g1912092-341632	 288.03855	 -34.2754	 9287	 -1	 -1	 +0.0584	 0.1244	 -0.0136
g1912359-175233	 288.14941	 -17.8759	 11740	 11826	 1031	 +0.0026	 0.1195	 -0.0164
g1912596-523049	 288.24826	 -52.5136	 5859	 -1	 -1	 -0.0579	 0.1037	 -0.0035
g1913190-730055	 288.32909	 -73.0154	 12220	 -1	 -1	 +0.0325	 0.1350	 -0.0238
g1913401-441544	 288.41715	 -44.2621	 14318	 14247	 1255	 -0.0277	 0.1194	 -0.0105
g1913486-591740	 288.45240	 -59.2944	 4410	 -1	 -1	 +0.2223	 0.1060	 +0.0010
g1913500-440858	 288.45855	 -44.1496	 14348	 14247	 1255	 +0.0541	 0.1485	 -0.0302
g1914146-712521	 288.56086	 -71.4225	 12904	 -1	 -1	 -0.1276	 0.1977	 -0.0434
g1914243-581544	 288.60106	 -58.2622	 4736	 -1	 -1	 +0.0329	 0.0952	 +0.0010
g1914253-461425	 288.60555	 -46.2402	 14203	 -1	 -1	 +0.0359	 0.1050	 -0.0096
g1914551-725809	 288.72960	 -72.9691	 12130	 -1	 -1	 +0.0052	 0.1398	 -0.0259
g1915359-581918	 288.89955	 -58.3216	 11901	 11685	 986	 +0.0884	 0.1096	 -0.0121
g1915458-765308	 288.94094	 -76.8855	 15260	 -1	 -1	 +0.1411	 0.1293	 -0.0207
g1916103-151929	 289.04294	 -15.3246	 14399	 -1	 -1	 -0.0905	 0.1291	 -0.0102
g1916326-401233	 289.13581	 -40.2092	 5490	 -1	 -1	 +0.0083	 0.0924	 +0.0002
g1916478-251208	 289.19895	 -25.2022	 11808	 -1	 -1	 +0.0271	 0.1087	 -0.0123
g1917007-704954	 289.25280	 -70.8316	 13531	 -1	 -1	 +0.0733	 0.1107	 -0.0130
g1917095-590549	 289.28956	 -59.0969	 16009	 -1	 -1	 +0.2308	 0.1114	 -0.0124
g1917168-190453	 289.32000	 -19.0814	 12395	 -1	 -1	 -0.1540	 0.1351	 -0.0123
g1917298-212001	 289.37399	 -21.3337	 12069	 -1	 -1	 +0.2295	 0.1286	 -0.0107
g1917319-730844	 289.38300	 -73.1454	 11560	 -1	 -1	 +0.0508	 0.1405	 -0.0272
g1917496-161840	 289.45679	 -16.3111	 12060	 -1	 -1	 -0.0003	 0.1129	 -0.0135
g1917515-633229	 289.46445	 -63.5415	 9278	 -1	 -1	 -0.1384	 0.1109	 -0.0120
g1918321-284506	 289.63380	 -28.7516	 14962	 -1	 -1	 +0.0975	 0.1464	 -0.0300
g1919245-603839	 289.85189	 -60.6442	 4321	 4120	 160	 +0.0008	 0.1013	 +0.0010
g1919261-201003	 289.85879	 -20.1674	 12005	 -1	 -1	 -0.0082	 0.1400	 -0.0258
g1919395-135654	 289.91461	 -13.9483	 7587	 -1	 -1	 -0.0739	 0.1192	 -0.0147
g1920018-604907	 290.00745	 -60.8187	 10887	 -1	 -1	 +0.2411	 0.1107	 -0.0032
g1920235-542046	 290.09806	 -54.3462	 5139	 -1	 -1	 -0.0385	 0.1386	 -0.0055
g1920288-633006	 290.12009	 -63.5017	 14583	 -1	 -1	 -0.0179	 0.1173	 -0.0100
g1920448-601103	 290.18669	 -60.1841	 4588	 4120	 160	 -0.3522	 0.1464	 -0.0287
g1920463-135510	 290.19284	 -13.9193	 11542	 -1	 -1	 +0.1857	 0.1213	 -0.0105
g1920545-120332	 290.22706	 -12.0590	 10970	 -1	 -1	 +0.0742	 0.0999	 -0.0082
g1921093-584838	 290.28886	 -58.8106	 11179	 11055	 896	 +0.1959	 0.1131	 -0.0061
g1921317-115317	 290.38216	 -11.8881	 10909	 -1	 -1	 -0.1639	 0.1548	 -0.0264
g1921569-194355	 290.48701	 -19.7319	 13590	 -1	 -1	 -0.0190	 0.1667	 -0.0381
g1921594-600235	 290.49751	 -60.0430	 4497	 4120	 160	 +0.0429	 0.0989	 +0.0011
g1922055-113842	 290.52286	 -11.6451	 10758	 -1	 -1	 +0.0779	 0.1033	 -0.0088
g1922117-190056	 290.54864	 -19.0155	 11909	 11876	 1020	 +0.0820	 0.1511	 -0.0333
g1923079-625813	 290.78281	 -62.9704	 9303	 -1	 -1	 +0.1633	 0.1135	 -0.0043
g1923086-174325	 290.78596	 -17.7235	 12025	 -1	 -1	 +0.0275	 0.1327	 -0.0226
g1923327-642744	 290.88630	 -64.4622	 14524	 -1	 -1	 -0.0906	 0.1184	 -0.0065
g1923378-114803	 290.90761	 -11.8009	 12255	 -1	 -1	 +0.0814	 0.1146	 -0.0146
g1924137-154436	 291.05684	 -15.7432	 11541	 -1	 -1	 +0.0602	 0.1133	 -0.0138
g1924154-751806	 291.06405	 -75.3018	 14922	 -1	 -1	 +0.2355	 0.1252	 -0.0158
g1924185-245725	 291.07710	 -24.9569	 12758	 -1	 -1	 -0.0622	 0.1175	 -0.0110
g1925034-630812	 291.26415	 -63.1366	 10382	 -1	 -1	 -0.1082	 0.1649	 -0.0386
g1925040-581056	 291.26670	 -58.1822	 11174	 -1	 -1	 -0.1654	 0.1331	 -0.0138
g1925277-181025	 291.36540	 -18.1735	 14482	 -1	 -1	 -0.0017	 0.1366	 -0.0202
g1925388-100443	 291.41175	 -10.0785	 15667	 -1	 -1	 -0.0215	 0.1157	 -0.0069
g1925507-452009	 291.46111	 -45.3358	 15569	 -1	 -1	 -0.0255	 0.1046	 -0.0045
g1926035-263322	 291.51466	 -26.5561	 14798	 -1	 -1	 -0.1141	 0.1339	 -0.0093
g1926133-690721	 291.55546	 -69.1225	 14689	 -1	 -1	 +0.0182	 0.1210	 -0.0141
g1926360-653704	 291.64996	 -65.6177	 5323	 -1	 -1	 -0.0366	 0.0983	 -0.0008
g1926369-133853	 291.65385	 -13.6480	 7637	 -1	 -1	 -0.0582	 0.1409	 -0.0236
g1926509-114717	 291.71205	 -11.7880	 11261	 -1	 -1	 +0.0897	 0.1295	 -0.0194
g1926587-625655	 291.74446	 -62.9485	 10500	 -1	 -1	 -0.1170	 0.1061	 -0.0086
g1927253-794108	 291.85530	 -79.6855	 9871	 -1	 -1	 +0.1529	 0.1178	 -0.0069
g1927299-100454	 291.87449	 -10.0816	 15755	 -1	 -1	 -0.1654	 0.1253	 -0.0029
g1927379-692504	 291.90794	 -69.4179	 11662	 -1	 -1	 +0.0953	 0.0981	 -0.0078
g1928127-294026	 292.05299	 -29.6737	 7398	 -1	 -1	 -0.2370	 0.1077	 -0.0109
g1928170-293144	 292.07085	 -29.5290	 7158	 -1	 -1	 -0.0606	 0.0926	 -0.0048
g1929007-755518	 292.25295	 -75.9217	 16092	 -1	 -1	 +0.0352	 0.1508	 -0.0274
g1929280-690323	 292.36665	 -69.0564	 14358	 -1	 -1	 -0.1045	 0.1336	 -0.0102
g1929462-841220	 292.44241	 -84.2055	 14504	 -1	 -1	 -0.1031	 0.1568	 -0.0191
g1929511-623839	 292.46309	 -62.6441	 11007	 -1	 -1	 +0.0074	 0.1023	 -0.0101
g1930032-224946	 292.51319	 -22.8294	 14005	 14014	 1246	 -0.0446	 0.1538	 -0.0277
g1930057-703444	 292.52386	 -70.5789	 14693	 -1	 -1	 -0.1952	 0.1205	 -0.0026
g1930278-275056	 292.61581	 -27.8490	 15006	 -1	 -1	 +0.0215	 0.1054	 -0.0074
g1930377-521726	 292.65721	 -52.2906	 13938	 -1	 -1	 +0.1968	 0.1100	 -0.0106
g1931194-060136	 292.83105	 -6.0268	 9599	 -1	 -1	 +0.0909	 0.1255	 -0.0128
g1931590-272129	 292.99559	 -27.3581	 15273	 -1	 -1	 +0.0962	 0.1692	 -0.0443
g1932075-111306	 293.03101	 -11.2184	 13712	 -1	 -1	 -0.0398	 0.1107	 -0.0086
g1932165-555429	 293.06894	 -55.9079	 3336	 -1	 -1	 -0.0413	 0.1021	 +0.0011
g1932228-623256	 293.09475	 -62.5488	 10825	 -1	 -1	 +0.0630	 0.1154	 -0.0141
g1932249-642448	 293.10359	 -64.4134	 3937	 4147	 107	 -0.0764	 0.0971	 +0.0005
g1932251-511124	 293.10451	 -51.1899	 15462	 -1	 -1	 -0.0051	 0.1036	 -0.0051
g1932318-515642	 293.13269	 -51.9451	 14835	 -1	 -1	 -0.0499	 0.1120	 -0.0060
g1932447-611126	 293.18610	 -61.1906	 10730	 10819	 847	 -0.1038	 0.1405	 -0.0241
g1932457-114821	 293.19031	 -11.8057	 13652	 -1	 -1	 -0.0077	 0.1157	 -0.0117
g1933188-153051	 293.32829	 -15.5141	 11799	 -1	 -1	 +0.0045	 0.1544	 -0.0349
g1933224-594310	 293.34329	 -59.7195	 9945	 -1	 -1	 +0.0494	 0.1036	 -0.0085
g1934178-753647	 293.57431	 -75.6131	 15070	 -1	 -1	 +0.1046	 0.1331	 -0.0228
g1934263-174833	 293.60956	 -17.8093	 9163	 -1	 -1	 +0.1624	 0.1169	 -0.0045
g1934275-743744	 293.61465	 -74.6288	 14916	 -1	 -1	 +0.1394	 0.1305	 -0.0215
g1935027-604857	 293.76120	 -60.8157	 10577	 10819	 847	 +0.0872	 0.1200	 -0.0144
g1935330-111419	 293.88765	 -11.2385	 12808	 -1	 -1	 -0.0666	 0.1506	 -0.0271
g1935426-594723	 293.92771	 -59.7896	 4457	 -1	 -1	 +0.0389	 0.0949	 +0.0010
g1936121-335942	 294.05039	 -33.9949	 7460	 -1	 -1	 +0.1512	 0.0963	 +0.0002
g1936377-150655	 294.15705	 -15.1154	 15991	 -1	 -1	 -0.1708	 0.1193	 -0.0007
g1936532-533031	 294.22171	 -53.5087	 13368	 13444	 1166	 -0.0138	 0.1131	 -0.0112
g1936549-531809	 294.22860	 -53.3024	 13187	 13444	 1166	 -0.1123	 0.1121	 -0.0054
g1937090-633114	 294.28754	 -63.5204	 10106	 -1	 -1	 +0.0026	 0.0996	 -0.0092
g1937242-174502	 294.35071	 -17.7505	 9189	 -1	 -1	 -0.0736	 0.1025	 -0.0101
g1938156-524916	 294.56489	 -52.8211	 13454	 13444	 1166	 +0.1074	 0.1227	 -0.0180
g1938218-503915	 294.59069	 -50.6541	 12007	 -1	 -1	 -0.0467	 0.1031	 -0.0082
g1938337-604217	 294.64050	 -60.7048	 11054	 -1	 -1	 -0.0515	 0.1029	 -0.0098
g1938392-091509	 294.66316	 -9.2525	 13941	 -1	 -1	 +0.0430	 0.1297	 -0.0203
g1938429-053515	 294.67875	 -5.5876	 8270	 -1	 -1	 -0.1399	 0.1002	 -0.0093
g1939071-155316	 294.77955	 -15.8876	 15569	 -1	 -1	 -0.0403	 0.1203	 -0.0079
g1939176-171423	 294.82335	 -17.2396	 13143	 -1	 -1	 +0.0271	 0.1086	 -0.0117
g1939412-601857	 294.92191	 -60.3159	 11352	 -1	 -1	 +0.0136	 0.1194	 -0.0164
g1939432-003004	 294.92984	 -0.5011	 6584	 -1	 -1	 +0.1192	 0.1224	 -0.0009
g1939533-533208	 294.97215	 -53.5354	 13605	 -1	 -1	 +0.0249	 0.1348	 -0.0223
g1939583-510323	 294.99284	 -51.0565	 12577	 -1	 -1	 -0.1473	 0.1024	 -0.0026
g1939599-223810	 294.99959	 -22.6360	 14233	 -1	 -1	 -0.0103	 0.1146	 -0.0107
g1940174-190359	 295.07235	 -19.0664	 11347	 -1	 -1	 -0.0390	 0.1000	 -0.0088
g1940309-562437	 295.12874	 -56.4102	 5131	 -1	 -1	 +0.0383	 0.0953	 +0.0008
g1940409-185937	 295.17045	 -18.9936	 11137	 -1	 -1	 -0.0120	 0.1128	 -0.0139
g1940423-702547	 295.17629	 -70.4296	 11600	 -1	 -1	 +0.1103	 0.1141	 -0.0124
g1940471-505743	 295.19626	 -50.9620	 12276	 -1	 -1	 +0.0389	 0.0981	 -0.0087
g1941013-795818	 295.25534	 -79.9718	 16045	 -1	 -1	 -0.2220	 0.1540	 +0.0165
g1941097-064258	 295.29044	 -6.7160	 7339	 7440	 448	 +0.0290	 0.1225	 -0.0083
g1941239-623357	 295.34955	 -62.5659	 13458	 -1	 -1	 -0.0439	 0.1197	 -0.0117
g1941253-102229	 295.35539	 -10.3746	 12889	 -1	 -1	 -0.1726	 0.1549	 -0.0151
g1942143-355944	 295.55969	 -35.9955	 5811	 5918	 275	 -0.1211	 0.1060	 -0.0070
g1942411-065603	 295.67144	 -6.9342	 7427	 7440	 448	 +0.0128	 0.1199	 -0.0086
g1943013-535407	 295.75544	 -53.9021	 5330	 -1	 -1	 -0.1114	 0.1162	 -0.0066
g1943096-070412	 295.78995	 -7.0700	 7546	 7440	 448	 +0.0856	 0.0949	 -0.0011
g1943146-514827	 295.81066	 -51.8075	 12637	 -1	 -1	 +0.2841	 0.1009	 -0.0028
g1943245-483207	 295.85220	 -48.5353	 4951	 -1	 -1	 -0.0419	 0.1164	 -0.0016
g1943306-080206	 295.87755	 -8.0350	 13753	 -1	 -1	 +0.0958	 0.1375	 -0.0250
g1943392-351715	 295.91326	 -35.2875	 5448	 -1	 -1	 -0.1237	 0.1004	 -0.0045
g1943529-224460	 295.97039	 -22.7499	 14558	 -1	 -1	 -0.2589	 0.1339	 +0.0101
g1944347-523404	 296.14440	 -52.5677	 14468	 -1	 -1	 +0.2361	 0.1523	 -0.0287
g1945152-542039	 296.31314	 -54.3441	 2422	 -1	 -1	 +0.1978	 0.1027	 +0.0006
g1945187-521102	 296.32785	 -52.1838	 14975	 -1	 -1	 -0.0313	 0.1172	 -0.0081
g1945195-192903	 296.33145	 -19.4843	 14100	 -1	 -1	 -0.0006	 0.1177	 -0.0124
g1945242-552049	 296.35094	 -55.3469	 4464	 4430	 153	 +0.0130	 0.0937	 +0.0010
g1945506-061828	 296.46089	 -6.3078	 10000	 -1	 -1	 +0.2083	 0.1106	 -0.0032
g1946029-190333	 296.51204	 -19.0591	 10860	 -1	 -1	 -0.1952	 0.1394	 -0.0157
g1946137-193140	 296.55704	 -19.5277	 14069	 -1	 -1	 -0.0676	 0.1364	 -0.0152
g1946203-554332	 296.58451	 -55.7254	 12349	 -1	 -1	 +0.2113	 0.1234	 -0.0111
g1946291-093131	 296.62139	 -9.5252	 15790	 -1	 -1	 -0.1745	 0.1406	 -0.0023
g1946333-222256	 296.63881	 -22.3822	 14704	 -1	 -1	 -0.0780	 0.1843	 -0.0337
g1946445-651449	 296.68545	 -65.2470	 4112	 -1	 -1	 -0.0718	 0.0957	 +0.0006
g1946472-115721	 296.69641	 -11.9557	 15164	 -1	 -1	 -0.0264	 0.1228	 -0.0102
g1947053-201220	 296.77199	 -20.2056	 11641	 -1	 -1	 +0.0762	 0.0935	 -0.0071
g1947055-054331	 296.77291	 -5.7252	 7630	 8309	 560	 -0.1434	 0.1431	 -0.0279
g1947099-224456	 296.79119	 -22.7490	 14315	 -1	 -1	 -0.0085	 0.1019	 -0.0062
g1947175-614237	 296.82269	 -61.7102	 9284	 -1	 -1	 -0.0124	 0.1099	 -0.0120
g1947203-090052	 296.83471	 -9.0144	 13390	 -1	 -1	 +0.1105	 0.1011	 -0.0096
g1947330-100656	 296.88749	 -10.1156	 5656	 -1	 -1	 +0.1438	 0.1016	 +0.0010
g1947343-083753	 296.89276	 -8.6314	 13389	 -1	 -1	 +0.1823	 0.1283	 -0.0178
g1947453-791139	 296.93896	 -79.1943	 11933	 -1	 -1	 -0.0104	 0.1058	 -0.0108
g1947459-141555	 296.94119	 -14.2653	 7551	 -1	 -1	 -0.2007	 0.1674	 -0.0432
g1948043-593127	 297.01784	 -59.5243	 7896	 -1	 -1	 +0.0538	 0.1206	 -0.0078
g1948077-180353	 297.03209	 -18.0648	 13404	 -1	 -1	 +0.0272	 0.1229	 -0.0170
g1948176-141828	 297.07349	 -14.3078	 7521	 -1	 -1	 -0.0565	 0.1261	 -0.0157
g1948234-122608	 297.09735	 -12.4357	 14323	 -1	 -1	 -0.0073	 0.1397	 -0.0219
g1949065-045555	 297.27719	 -4.9320	 8466	 -1	 -1	 -0.0451	 0.1142	 -0.0133
g1949251-103830	 297.35461	 -10.6417	 7304	 7316	 413	 +0.1001	 0.1317	 -0.0051
g1949385-215606	 297.41026	 -21.9350	 14130	 -1	 -1	 +0.0269	 0.1115	 -0.0116
g1949390-225441	 297.41266	 -22.9114	 6368	 -1	 -1	 -0.0513	 0.1082	 -0.0056
g1949442-093736	 297.43426	 -9.6266	 13418	 -1	 -1	 +0.1306	 0.1127	 -0.0137
g1950020-064752	 297.50851	 -6.7977	 13863	 -1	 -1	 -0.1270	 0.1401	 -0.0116
g1950070-090205	 297.52919	 -9.0347	 14286	 -1	 -1	 +0.0387	 0.1184	 -0.0149
g1950123-185424	 297.55139	 -18.9067	 13254	 -1	 -1	 -0.0553	 0.1013	 -0.0054
g1950129-180444	 297.55365	 -18.0788	 10764	 -1	 -1	 -0.0457	 0.1589	 -0.0373
g1950174-641106	 297.57254	 -64.1851	 14838	 -1	 -1	 +0.1197	 0.1270	 -0.0198
g1950188-064128	 297.57840	 -6.6911	 15631	 -1	 -1	 -0.0331	 0.1846	 -0.0409
g1950221-132809	 297.59191	 -13.4690	 11085	 -1	 -1	 -0.1197	 0.1483	 -0.0260
g1950284-060027	 297.61831	 -6.0075	 7956	 -1	 -1	 -0.1670	 0.1108	 -0.0130
g1950483-191452	 297.70125	 -19.2476	 10555	 -1	 -1	 +0.0931	 0.1100	 -0.0099
g1951048-304528	 297.76995	 -30.7576	 5757	 5761	 230	 +0.0240	 0.0917	 +0.0001
g1951157-310305	 297.81555	 -31.0513	 5427	 5761	 230	 -0.1855	 0.1265	 -0.0174
g1951206-021542	 297.83581	 -2.2618	 8010	 -1	 -1	 +0.0258	 0.0984	 -0.0046
g1951215-324021	 297.83941	 -32.6724	 5732	 -1	 -1	 -0.1647	 0.1099	 -0.0094
g1951384-174945	 297.90974	 -17.8292	 9562	 -1	 -1	 +0.0959	 0.1123	 -0.0083
g1951432-124435	 297.92985	 -12.7430	 7184	 -1	 -1	 -0.0525	 0.1079	 -0.0082
g1951466-213455	 297.94424	 -21.5820	 14457	 -1	 -1	 +0.0798	 0.1179	 -0.0154
g1951519-304830	 297.96644	 -30.8084	 5786	 5761	 230	 -0.0570	 0.0954	 -0.0021
g1951599-834433	 297.99946	 -83.7426	 15638	 -1	 -1	 +0.1040	 0.1736	 -0.0472
g1952025-604850	 298.01056	 -60.8140	 11076	 -1	 -1	 +0.0423	 0.0992	 -0.0089
g1952137-115323	 298.05719	 -11.8896	 14677	 -1	 -1	 -0.0595	 0.1134	 -0.0059
g1952191-115214	 298.07954	 -11.8705	 7272	 -1	 -1	 -0.1358	 0.1136	 -0.0141
g1952287-694047	 298.11931	 -69.6796	 3947	 4098	 74	 -0.0047	 0.1170	 +0.0009
g1952325-100836	 298.13564	 -10.1434	 15693	 -1	 -1	 +0.1610	 0.1206	 -0.0170
g1952359-222242	 298.14946	 -22.3784	 14218	 -1	 -1	 +0.0283	 0.1389	 -0.0236
g1952417-490421	 298.17361	 -49.0726	 7014	 -1	 -1	 -0.1205	 0.1017	 -0.0090
g1952552-175219	 298.23000	 -17.8720	 7612	 -1	 -1	 +0.1803	 0.1018	 +0.0003
g1952556-605904	 298.23149	 -60.9845	 3851	 3756	 91	 -0.1052	 0.0970	 +0.0006
g1953040-191332	 298.26676	 -19.2256	 15020	 -1	 -1	 +0.0228	 0.1160	 -0.0115
g1953074-213016	 298.28101	 -21.5044	 14245	 -1	 -1	 -0.1738	 0.1100	 -0.0017
g1953098-130934	 298.29060	 -13.1596	 7603	 -1	 -1	 +0.0484	 0.1001	 -0.0031
g1953122-550005	 298.30081	 -55.0014	 15729	 -1	 -1	 -0.2140	 0.1212	 +0.0046
g1953156-082310	 298.31506	 -8.3860	 14431	 -1	 -1	 +0.1076	 0.1083	 -0.0122
g1953181-213144	 298.32524	 -21.5289	 14545	 -1	 -1	 +0.1419	 0.1162	 -0.0151
g1953222-702610	 298.34249	 -70.4362	 11864	 -1	 -1	 -0.0578	 0.1177	 -0.0136
g1953280-200958	 298.36664	 -20.1661	 14811	 -1	 -1	 -0.0364	 0.1147	 -0.0074
g1953374-211342	 298.40581	 -21.2283	 9867	 -1	 -1	 -0.0368	 0.1133	 -0.0142
g1954094-660041	 298.53930	 -66.0115	 11036	 -1	 -1	 +0.1570	 0.1067	 -0.0067
g1954156-061034	 298.56494	 -6.1761	 8311	 -1	 -1	 -0.1328	 0.1518	 -0.0333
g1954181-173931	 298.57561	 -17.6586	 12767	 -1	 -1	 +0.0159	 0.1339	 -0.0223
g1954226-172860	 298.59404	 -17.4833	 14235	 -1	 -1	 -0.0549	 0.1119	 -0.0067
g1954250-470229	 298.60411	 -47.0414	 10362	 -1	 -1	 +0.0776	 0.1000	 -0.0071
g1954376-032349	 298.65661	 -3.3968	 16072	 -1	 -1	 +0.1436	 0.1632	 -0.0409
g1954388-252005	 298.66156	 -25.3347	 10715	 -1	 -1	 +0.0387	 0.1204	 -0.0166
g1954564-062854	 298.73506	 -6.4815	 8310	 -1	 -1	 +0.2344	 0.1027	 +0.0005
g1955127-231622	 298.80301	 -23.2729	 5733	 -1	 -1	 +0.1050	 0.0936	 +0.0009
g1955205-055146	 298.83556	 -5.8628	 13286	 -1	 -1	 -0.0426	 0.1180	 -0.0115
g1955230-213502	 298.84561	 -21.5837	 14692	 -1	 -1	 -0.0831	 0.1199	 -0.0073
g1955268-550920	 298.86166	 -55.1556	 13420	 -1	 -1	 +0.0302	 0.1332	 -0.0218
g1955429-062304	 298.92886	 -6.3846	 10318	 -1	 -1	 -0.2482	 0.1296	 -0.0090
g1955435-043250	 298.93141	 -4.5471	 13254	 -1	 -1	 +0.0003	 0.1135	 -0.0126
g1955539-122509	 298.97475	 -12.4192	 7599	 -1	 -1	 -0.0043	 0.1246	 -0.0122
g1956028-051728	 299.01166	 -5.2910	 13254	 -1	 -1	 +0.0815	 0.1333	 -0.0229
g1956131-163857	 299.05455	 -16.6492	 13182	 -1	 -1	 +0.0431	 0.1441	 -0.0284
g1956291-255516	 299.12129	 -25.9211	 14612	 -1	 -1	 +0.0879	 0.1437	 -0.0284
g1956299-205612	 299.12461	 -20.9366	 14870	 -1	 -1	 -0.1061	 0.1085	 -0.0033
g1956412-183008	 299.17156	 -18.5022	 7879	 7665	 471	 -0.1097	 0.1149	 -0.0145
g1956475-602805	 299.19811	 -60.4680	 3607	 3756	 91	 +0.0137	 0.0954	 +0.0011
g1956482-523537	 299.20094	 -52.5936	 16107	 15220	 1378	 -0.0943	 0.1202	 -0.0056
g1957059-184927	 299.27476	 -18.8241	 14624	 -1	 -1	 +0.2040	 0.1216	 -0.0159
g1957092-601006	 299.28841	 -60.1682	 15597	 -1	 -1	 +0.0417	 0.1438	 -0.0251
g1957181-322841	 299.32531	 -32.4780	 5515	 5708	 304	 +0.0558	 0.1189	 -0.0007
g1957297-192331	 299.37375	 -19.3920	 10848	 -1	 -1	 -0.0264	 0.1305	 -0.0215
g1957339-094637	 299.39115	 -9.7770	 14608	 -1	 -1	 +0.0142	 0.1402	 -0.0229
g1957408-590728	 299.41996	 -59.1243	 11396	 -1	 -1	 +0.0499	 0.1174	 -0.0156
g1957441-523149	 299.43360	 -52.5301	 5434	 -1	 -1	 -0.2661	 0.1505	 -0.0333
g1957471-241752	 299.44605	 -24.2978	 8610	 -1	 -1	 +0.0231	 0.1150	 -0.0105
g1957489-530842	 299.45369	 -53.1450	 12002	 -1	 -1	 -0.0074	 0.1101	 -0.0122
g1957547-190233	 299.47786	 -19.0424	 15104	 -1	 -1	 +0.1218	 0.1497	 -0.0322
g1957600-323948	 299.49989	 -32.6634	 5575	 5708	 304	 +0.0408	 0.0946	 +0.0003
g1958034-175317	 299.51414	 -17.8881	 7696	 7665	 471	 -0.0291	 0.1021	 -0.0068
g1958184-191640	 299.57654	 -19.2778	 5660	 -1	 -1	 +0.0701	 0.0989	 +0.0006
g1958268-154916	 299.61150	 -15.8212	 10720	 -1	 -1	 +0.0419	 0.1098	 -0.0123
g1958280-070650	 299.61674	 -7.1138	 10466	 -1	 -1	 -0.0652	 0.1260	 -0.0189
g1958307-523739	 299.62770	 -52.6276	 15327	 15220	 1378	 -0.0251	 0.1220	 -0.0098
g1958358-523510	 299.64915	 -52.5860	 15147	 15220	 1378	 +0.0268	 0.1043	 -0.0074
g1958435-523823	 299.68111	 -52.6398	 15057	 15220	 1378	 +0.1199	 0.1250	 -0.0189
g1958513-115246	 299.71364	 -11.8796	 15089	 -1	 -1	 -0.0035	 0.1062	 -0.0064
g1958520-522923	 299.71664	 -52.4898	 15656	 15220	 1378	 +0.0796	 0.1333	 -0.0219
g1959067-750332	 299.77801	 -75.0590	 14730	 -1	 -1	 +0.1331	 0.1119	 -0.0136
g1959117-594240	 299.79856	 -59.7110	 15564	 -1	 -1	 -0.0276	 0.1073	 -0.0048
g1959228-002249	 299.84490	 -0.3804	 7729	 -1	 -1	 -0.0201	 0.1025	 -0.0068
g1959280-434554	 299.86665	 -43.7649	 9597	 -1	 -1	 +0.0747	 0.1137	 -0.0098
g1959493-000216	 299.95531	 -0.0377	 7668	 -1	 -1	 -0.0445	 0.0994	 -0.0067
g1959508-114122	 299.96175	 -11.6894	 13139	 -1	 -1	 +0.1462	 0.1140	 -0.0133
g1959517-534333	 299.96535	 -53.7257	 14221	 -1	 -1	 -0.1574	 0.1283	 -0.0057
g2000027-524427	 300.01110	 -52.7409	 15896	 15220	 1378	 -0.0855	 0.1168	 -0.0055
g2000035-320505	 300.01471	 -32.0848	 5811	 5708	 304	 -0.0032	 0.1023	 -0.0011
g2000249-604827	 300.10351	 -60.8074	 9872	 -1	 -1	 -0.0846	 0.1156	 -0.0146
g2000376-611458	 300.15644	 -61.2495	 8974	 -1	 -1	 +0.0089	 0.1088	 -0.0101
g2000390-264814	 300.16231	 -26.8039	 7804	 -1	 -1	 +0.0264	 0.1272	 -0.0116
g2000416-525641	 300.17341	 -52.9447	 12298	 12236	 985	 +0.1209	 0.1159	 -0.0137
g2000561-184953	 300.23355	 -18.8315	 12821	 -1	 -1	 +0.0150	 0.1319	 -0.0215
g2000566-553754	 300.23566	 -55.6316	 4394	 4606	 220	 +0.0656	 0.0963	 +0.0011
g2000574-523754	 300.23910	 -52.6317	 5432	 -1	 -1	 -0.0405	 0.0937	 -0.0008
g2001002-523234	 300.25094	 -52.5427	 15415	 15220	 1378	 -0.1075	 0.1270	 -0.0074
g2001021-522854	 300.25861	 -52.4816	 14965	 15220	 1378	 -0.1181	 0.1623	 -0.0169
g2001027-170309	 300.26130	 -17.0525	 7601	 -1	 -1	 +0.0704	 0.0981	 -0.0021
g2001046-711204	 300.26925	 -71.2010	 3470	 -1	 -1	 -0.1868	 0.1019	 -0.0003
g2001122-613645	 300.30061	 -61.6124	 9066	 -1	 -1	 +0.0530	 0.1010	 -0.0062
g2001132-185658	 300.30510	 -18.9496	 12851	 -1	 -1	 +0.1335	 0.1140	 -0.0135
g2001179-200602	 300.32444	 -20.1006	 12314	 -1	 -1	 +0.0746	 0.1295	 -0.0213
g2001183-212638	 300.32624	 -21.4439	 14895	 -1	 -1	 +0.0103	 0.1222	 -0.0133
g2001196-525756	 300.33165	 -52.9655	 11549	 12236	 985	 +0.1357	 0.1090	 -0.0105
g2001265-212040	 300.36046	 -21.3444	 8899	 -1	 -1	 -0.1278	 0.1122	 -0.0132
g2001333-503615	 300.38881	 -50.6041	 11419	 -1	 -1	 -0.1439	 0.1491	 -0.0228
g2001584-180342	 300.49321	 -18.0618	 6913	 -1	 -1	 +0.0169	 0.0985	 -0.0026
g2002026-701103	 300.51061	 -70.1841	 14948	 -1	 -1	 -0.0043	 0.1324	 -0.0165
g2002274-101759	 300.61409	 -10.2997	 14093	 -1	 -1	 +0.0285	 0.1019	 -0.0082
g2002315-104529	 300.63134	 -10.7582	 14094	 -1	 -1	 -0.0447	 0.1252	 -0.0118
g2002361-554928	 300.65040	 -55.8245	 4514	 4606	 220	 -0.0664	 0.1047	 -0.0005
g2002495-790513	 300.70636	 -79.0870	 11779	 -1	 -1	 +0.0721	 0.1016	 -0.0097
g2003012-830531	 300.75494	 -83.0919	 15574	 15796	 1430	 +0.2001	 0.1659	 -0.0437
g2003017-122406	 300.75691	 -12.4016	 14905	 -1	 -1	 -0.1349	 0.1409	 -0.0095
g2003038-131849	 300.76575	 -13.3136	 14637	 -1	 -1	 +0.1136	 0.1332	 -0.0228
g2003157-602601	 300.81525	 -60.4335	 16075	 -1	 -1	 +0.2883	 0.1346	 -0.0186
g2003179-525106	 300.82455	 -52.8518	 12026	 12236	 985	 +0.1905	 0.1021	 -0.0061
g2003344-481704	 300.89324	 -48.2845	 2925	 -1	 -1	 +0.1110	 0.0978	 +0.0008
g2003375-184057	 300.90614	 -18.6826	 15516	 -1	 -1	 +0.0614	 0.1291	 -0.0188
g2004045-510349	 301.01864	 -51.0637	 15137	 -1	 -1	 -0.0026	 0.1201	 -0.0110
g2004286-103751	 301.11929	 -10.6307	 7885	 7899	 475	 -0.0547	 0.1017	 -0.0082
g2004341-573553	 301.14226	 -57.5982	 4550	 -1	 -1	 +0.1247	 0.0993	 +0.0011
g2004371-501836	 301.15454	 -50.3101	 11326	 -1	 -1	 +0.0957	 0.0941	 -0.0062
g2004379-184925	 301.15771	 -18.8235	 10329	 -1	 -1	 +0.0356	 0.0987	 -0.0083
g2004502-214251	 301.20915	 -21.7143	 5628	 -1	 -1	 +0.0472	 0.0979	 +0.0004
g2004575-164623	 301.23960	 -16.7730	 13442	 -1	 -1	 -0.0655	 0.1499	 -0.0248
g2005116-125042	 301.29810	 -12.8451	 16043	 -1	 -1	 +0.2111	 0.0993	 -0.0092
g2005252-074651	 301.35495	 -7.7807	 7970	 -1	 -1	 -0.1755	 0.1474	 -0.0301
g2005437-103441	 301.43220	 -10.5780	 7914	 7899	 475	 +0.0317	 0.1141	 -0.0076
g2005463-010105	 301.44301	 -1.0179	 12579	 -1	 -1	 -0.0785	 0.1296	 -0.0154
g2005465-214247	 301.44359	 -21.7131	 15221	 -1	 -1	 -0.2029	 0.1463	 +0.0036
g2005565-090227	 301.48530	 -9.0409	 4494	 -1	 -1	 +0.1024	 0.0973	 +0.0011
g2006031-200011	 301.51291	 -20.0030	 10270	 -1	 -1	 +0.0525	 0.1250	 -0.0174
g2006225-202252	 301.59359	 -20.3812	 9461	 -1	 -1	 -0.0517	 0.1315	 -0.0221
g2006283-482232	 301.61774	 -48.3756	 2773	 2523	 34	 -0.0759	 0.1031	 +0.0011
g2006344-463623	 301.64326	 -46.6064	 10561	 -1	 -1	 +0.0962	 0.0970	 -0.0059
g2006524-541814	 301.71839	 -54.3040	 5135	 5354	 193	 -0.0012	 0.1033	 -0.0004
g2006548-552246	 301.72829	 -55.3794	 11674	 -1	 -1	 -0.2840	 0.1434	 -0.0048
g2007064-424850	 301.77661	 -42.8138	 5420	 5475	 252	 +0.0635	 0.0914	 +0.0008
g2007175-200419	 301.82279	 -20.0720	 10119	 -1	 -1	 +0.1972	 0.1220	 -0.0058
g2007195-482213	 301.83105	 -48.3702	 2592	 -1	 -1	 -0.0369	 0.1003	 +0.0010
g2007214-530544	 301.83929	 -53.0954	 14813	 14618	 1253	 -0.0630	 0.1113	 -0.0054
g2007271-203452	 301.86284	 -20.5810	 12069	 -1	 -1	 -0.0806	 0.1232	 -0.0139
g2007307-070512	 301.87800	 -7.0866	 10725	 -1	 -1	 -0.1097	 0.1626	 -0.0357
g2007361-530426	 301.90035	 -53.0739	 14842	 14618	 1253	 -0.1108	 0.1090	 -0.0033
g2007384-001920	 301.91010	 -0.3222	 13145	 -1	 -1	 -0.1528	 0.1210	 -0.0069
g2007486-201511	 301.95256	 -20.2530	 9909	 -1	 -1	 -0.0069	 0.1023	 -0.0098
g2007511-202707	 301.96306	 -20.4518	 10449	 -1	 -1	 -0.1139	 0.1764	 -0.0466
g2007517-214358	 301.96529	 -21.7328	 12131	 -1	 -1	 +0.1202	 0.1236	 -0.0167
g2007520-602119	 301.96650	 -60.3551	 8517	 -1	 -1	 +0.0962	 0.1177	 -0.0065
g2007564-841120	 301.98509	 -84.1888	 15368	 -1	 -1	 +0.0597	 0.1295	 -0.0191
g2008195-481241	 302.08111	 -48.2114	 2471	 2523	 34	 -0.1158	 0.1010	 +0.0011
g2008233-213930	 302.09699	 -21.6583	 12070	 -1	 -1	 +0.0748	 0.1108	 -0.0129
g2008312-200409	 302.13000	 -20.0690	 9458	 -1	 -1	 -0.0698	 0.1775	 -0.0520
g2008335-201604	 302.13959	 -20.2678	 15005	 -1	 -1	 -0.1448	 0.1541	 -0.0120
g2008377-552713	 302.15701	 -55.4537	 4179	 4266	 137	 +0.1802	 0.1030	 +0.0010
g2008382-531435	 302.15896	 -53.2431	 14363	 14618	 1253	 +0.1122	 0.1369	 -0.0249
g2008469-215142	 302.19526	 -21.8615	 12100	 -1	 -1	 +0.0537	 0.1174	 -0.0157
g2008539-542802	 302.22479	 -54.4672	 16136	 16075	 1463	 -0.0962	 0.1374	 -0.0091
g2009032-542702	 302.26321	 -54.4505	 16136	 16075	 1463	 -0.0582	 0.1196	 -0.0064
g2009133-542122	 302.30550	 -54.3560	 15296	 16075	 1463	 -0.0651	 0.1167	 -0.0050
g2009147-462103	 302.31105	 -46.3507	 9239	 -1	 -1	 -0.0615	 0.1160	 -0.0152
g2009156-210230	 302.31480	 -21.0416	 11948	 -1	 -1	 -0.2097	 0.1999	 -0.0302
g2009156-541918	 302.31511	 -54.3215	 15926	 16075	 1463	 -0.0923	 0.1178	 -0.0045
g2009256-481705	 302.35680	 -48.2848	 2471	 2523	 34	 -0.1164	 0.1078	 +0.0012
g2009303-211316	 302.37614	 -21.2210	 12068	 -1	 -1	 -0.0452	 0.1284	 -0.0187
g2009392-491954	 302.41319	 -49.3317	 4813	 -1	 -1	 +0.1115	 0.0968	 +0.0011
g2009405-543311	 302.41874	 -54.5529	 13138	 -1	 -1	 -0.0474	 0.1707	 -0.0393
g2009441-664025	 302.43390	 -66.6737	 11601	 -1	 -1	 +0.0416	 0.1064	 -0.0113
g2009492-590047	 302.45490	 -59.0129	 14026	 -1	 -1	 -0.0739	 0.1211	 -0.0083
g2009541-482246	 302.47530	 -48.3796	 2710	 -1	 -1	 +0.0762	 0.0994	 +0.0008
g2010109-481713	 302.54519	 -48.2871	 2770	 2523	 34	 +0.0002	 0.1039	 +0.0009
g2010117-435831	 302.54866	 -43.9754	 5422	 5654	 243	 -0.0048	 0.1206	 -0.0030
g2010238-214631	 302.59921	 -21.7754	 12128	 -1	 -1	 -0.1146	 0.1203	 -0.0098
g2010246-593851	 302.60264	 -59.6475	 11061	 -1	 -1	 +0.1929	 0.1037	 -0.0044
g2010377-865129	 302.65695	 -86.8579	 13372	 -1	 -1	 +0.1584	 0.1202	 -0.0157
g2011046-541159	 302.76916	 -54.1997	 16194	 16075	 1463	 +0.0036	 0.1072	 -0.0057
g2011191-534036	 302.82944	 -53.6766	 14782	 -1	 -1	 -0.2151	 0.1229	 +0.0004
g2011263-524709	 302.85976	 -52.7858	 5605	 -1	 -1	 -0.1214	 0.1319	 -0.0135
g2011405-204914	 302.91870	 -20.8204	 10626	 -1	 -1	 +0.0928	 0.1162	 -0.0121
g2012043-525113	 303.01801	 -52.8536	 11750	 -1	 -1	 +0.0103	 0.1064	 -0.0116
g2012118-440848	 303.04905	 -44.1467	 5720	 5654	 243	 -0.0244	 0.1006	 -0.0014
g2012153-003206	 303.06376	 -0.5349	 16078	 -1	 -1	 -0.0045	 0.1334	 -0.0144
g2012204-173530	 303.08475	 -17.5916	 5521	 -1	 -1	 +0.0567	 0.0963	 +0.0006
g2012266-652458	 303.11056	 -65.4160	 15192	 -1	 -1	 -0.2007	 0.1452	 +0.0023
g2012271-184614	 303.11279	 -18.7706	 15687	 -1	 -1	 +0.2229	 0.1408	 -0.0261
g2012343-454654	 303.14281	 -45.7817	 9174	 -1	 -1	 +0.1254	 0.1250	 -0.0084
g2012386-454533	 303.16066	 -45.7592	 9174	 -1	 -1	 +0.0034	 0.1028	 -0.0088
g2012570-201124	 303.23759	 -20.1900	 15419	 -1	 -1	 +0.1009	 0.1330	 -0.0223
g2013328-535740	 303.38639	 -53.9611	 14752	 -1	 -1	 -0.0472	 0.1048	 -0.0047
g2013513-640848	 303.46381	 -64.1466	 13207	 -1	 -1	 -0.0129	 0.1120	 -0.0111
g2014125-443723	 303.55216	 -44.6232	 5721	 5654	 243	 +0.0811	 0.1093	 +0.0004
g2014136-592933	 303.55665	 -59.4925	 10728	 -1	 -1	 -0.0305	 0.0975	 -0.0084
g2014343-121615	 303.64291	 -12.2708	 7997	 -1	 -1	 -0.0071	 0.1081	 -0.0082
g2014432-070035	 303.68011	 -7.0096	 4151	 -1	 -1	 -0.1702	 0.1314	 -0.0068
g2014447-173038	 303.68611	 -17.5105	 15771	 -1	 -1	 -0.0410	 0.1186	 -0.0072
g2014460-514035	 303.69166	 -51.6764	 5178	 -1	 -1	 -0.0183	 0.1051	 -0.0006
g2014550-194405	 303.72900	 -19.7346	 8161	 -1	 -1	 -0.0897	 0.1013	 -0.0097
g2014598-530730	 303.74911	 -53.1251	 14478	 14734	 1310	 -0.1104	 0.1196	 -0.0056
g2015197-470852	 303.83220	 -47.1477	 15353	 -1	 -1	 -0.0916	 0.1152	 -0.0054
g2015261-615127	 303.85889	 -61.8575	 11097	 -1	 -1	 -0.0261	 0.1030	 -0.0100
g2015411-615230	 303.92115	 -61.8751	 11097	 -1	 -1	 +0.1434	 0.1238	 -0.0129
g2015515-442615	 303.96466	 -44.4375	 9526	 9218	 664	 -0.1724	 0.1669	 -0.0386
g2015530-531622	 303.97064	 -53.2729	 15047	 14734	 1310	 +0.1149	 0.0960	 -0.0081
g2015556-460902	 303.98160	 -46.1506	 8963	 -1	 -1	 +0.0913	 0.0968	 -0.0037
g2015557-441849	 303.98206	 -44.3136	 9106	 9218	 664	 +0.0337	 0.1041	 -0.0082
g2016098-491848	 304.04071	 -49.3132	 4658	 5388	 256	 +0.0932	 0.1087	 +0.0009
g2016175-524213	 304.07264	 -52.7037	 15345	 14734	 1310	 +0.1181	 0.1297	 -0.0211
g2016358-465758	 304.14931	 -46.9660	 5068	 -1	 -1	 +0.0602	 0.0950	 +0.0009
g2016432-454553	 304.17990	 -45.7647	 5033	 -1	 -1	 -0.1672	 0.1282	 -0.0122
g2017052-433506	 304.27139	 -43.5849	 5325	 5309	 253	 -0.0498	 0.0994	 -0.0012
g2017125-520658	 304.30215	 -52.1162	 5598	 -1	 -1	 -0.1564	 0.1032	 -0.0067
g2017134-650232	 304.30590	 -65.0421	 13899	 -1	 -1	 +0.0198	 0.1212	 -0.0154
g2017155-791345	 304.31474	 -79.2292	 14624	 -1	 -1	 +0.1967	 0.1382	 -0.0244
g2017164-190611	 304.31820	 -19.1031	 16072	 -1	 -1	 +0.0422	 0.1187	 -0.0118
g2017222-531710	 304.34235	 -53.2862	 4344	 -1	 -1	 -0.0853	 0.1191	 -0.0014
g2017252-633110	 304.35511	 -63.5195	 12813	 -1	 -1	 -0.1456	 0.1552	 -0.0193
g2017442-221420	 304.43401	 -22.2390	 8254	 -1	 -1	 +0.0274	 0.1026	 -0.0059
g2017453-462102	 304.43851	 -46.3504	 15258	 -1	 -1	 -0.1922	 0.1144	 -0.0003
g2017528-121044	 304.47001	 -12.1788	 15428	 -1	 -1	 +0.0672	 0.1301	 -0.0194
g2017584-215657	 304.49324	 -21.9492	 11341	 -1	 -1	 +0.1105	 0.1055	 -0.0090
g2018033-453109	 304.51366	 -45.5192	 5061	 -1	 -1	 -0.1637	 0.0970	 -0.0040
g2018221-415348	 304.59226	 -41.8965	 5317	 -1	 -1	 -0.1694	 0.0982	 -0.0052
g2018233-410301	 304.59706	 -41.0502	 5464	 -1	 -1	 +0.0484	 0.0917	 +0.0006
g2018437-454156	 304.68181	 -45.6989	 11027	 -1	 -1	 -0.0079	 0.1409	 -0.0269
g2018570-411610	 304.73731	 -41.2694	 4835	 4933	 196	 -0.1230	 0.0952	 -0.0021
g2019025-574320	 304.76040	 -57.7223	 15694	 -1	 -1	 +0.0813	 0.1053	 -0.0096
g2019037-010852	 304.76549	 -1.1478	 15742	 -1	 -1	 +0.2162	 0.1157	 -0.0144
g2019063-523745	 304.77616	 -52.6291	 15642	 -1	 -1	 +0.0907	 0.1415	 -0.0261
g2019131-194222	 304.80480	 -19.7061	 16101	 -1	 -1	 +0.1273	 0.1093	 -0.0121
g2019166-104603	 304.81905	 -10.7676	 13715	 -1	 -1	 +0.0004	 0.1469	 -0.0272
g2019247-524446	 304.85281	 -52.7462	 16092	 -1	 -1	 +0.1123	 0.1062	 -0.0109
g2019314-653914	 304.88070	 -65.6539	 10993	 -1	 -1	 +0.0494	 0.1130	 -0.0133
g2019399-494422	 304.91624	 -49.7393	 4777	 5388	 256	 -0.0394	 0.1145	 -0.0028
g2019408-523631	 304.91999	 -52.6087	 15642	 -1	 -1	 +0.0853	 0.1289	 -0.0194
g2019421-525709	 304.92554	 -52.9526	 14864	 -1	 -1	 -0.0242	 0.1339	 -0.0156
g2019434-294743	 304.93094	 -29.7952	 12410	 12429	 1104	 +0.0596	 0.0976	 -0.0086
g2019445-532651	 304.93561	 -53.4474	 5572	 -1	 -1	 +0.1108	 0.0948	 +0.0010
g2019469-664542	 304.94519	 -66.7617	 15405	 -1	 -1	 +0.0756	 0.1060	 -0.0101
g2019544-031427	 304.97669	 -3.2408	 11366	 -1	 -1	 +0.0166	 0.1288	 -0.0206
g2020034-145938	 305.01420	 -14.9939	 7936	 -1	 -1	 -0.0246	 0.1042	 -0.0078
g2020043-585611	 305.01781	 -58.9364	 10752	 -1	 -1	 +0.1394	 0.1025	 -0.0061
g2020102-671920	 305.04270	 -67.3223	 13788	 -1	 -1	 -0.1944	 0.1608	 -0.0110
g2020111-194415	 305.04599	 -19.7374	 8605	 -1	 -1	 -0.0483	 0.1158	 -0.0146
g2020137-531448	 305.05726	 -53.2466	 15194	 14734	 1310	 -0.0887	 0.1321	 -0.0100
g2020290-513723	 305.12069	 -51.6230	 5144	 -1	 -1	 -0.1101	 0.0960	 -0.0023
g2020322-210906	 305.13419	 -21.1517	 15684	 -1	 -1	 -0.0914	 0.1070	 -0.0030
g2020346-122225	 305.14426	 -12.3736	 8410	 -1	 -1	 -0.1441	 0.1052	 -0.0110
g2020433-530351	 305.18040	 -53.0641	 15643	 14734	 1310	 -0.0993	 0.1151	 -0.0052
g2020444-190929	 305.18489	 -19.1581	 15499	 -1	 -1	 +0.1423	 0.1281	 -0.0202
g2020468-093542	 305.19479	 -9.5949	 16110	 -1	 -1	 +0.0347	 0.1521	 -0.0279
g2020510-004526	 305.21250	 -0.7571	 15139	 -1	 -1	 +0.0400	 0.1430	 -0.0253
g2020531-524102	 305.22120	 -52.6840	 15161	 -1	 -1	 +0.1722	 0.0970	 -0.0083
g2020537-494649	 305.22391	 -49.7802	 5526	 5388	 256	 +0.0228	 0.1062	 -0.0001
g2021077-491651	 305.28196	 -49.2808	 15057	 -1	 -1	 +0.2029	 0.1531	 -0.0333
g2021168-522833	 305.32019	 -52.4757	 15730	 -1	 -1	 -0.0406	 0.1553	 -0.0206
g2021195-534548	 305.33129	 -53.7632	 4553	 -1	 -1	 +0.0987	 0.0950	 +0.0011
g2021480-525930	 305.45011	 -52.9918	 14503	 -1	 -1	 +0.0287	 0.1230	 -0.0161
g2021507-494208	 305.46121	 -49.7023	 5585	 5388	 256	 +0.0488	 0.1169	 -0.0000
g2021565-204626	 305.48550	 -20.7739	 7857	 -1	 -1	 -0.2027	 0.1854	 -0.0554
g2022030-475913	 305.51265	 -47.9869	 5488	 -1	 -1	 +0.0383	 0.1061	 +0.0001
g2022050-413449	 305.52106	 -41.5802	 14247	 -1	 -1	 +0.1154	 0.1023	 -0.0101
g2022177-194422	 305.57370	 -19.7396	 16038	 -1	 -1	 -0.1640	 0.1803	 +0.0026
g2022186-531104	 305.57759	 -53.1844	 14473	 14734	 1310	 +0.1370	 0.1167	 -0.0153
g2022325-760424	 305.63521	 -76.0733	 12030	 -1	 -1	 +0.0640	 0.1056	 -0.0112
g2022366-595430	 305.65244	 -59.9083	 10755	 -1	 -1	 +0.0542	 0.1036	 -0.0098
g2022433-525903	 305.68036	 -52.9841	 14892	 -1	 -1	 +0.1776	 0.1260	 -0.0195
g2022434-530119	 305.68065	 -53.0219	 14442	 -1	 -1	 -0.1402	 0.1128	 -0.0032
g2022466-513616	 305.69415	 -51.6046	 11708	 -1	 -1	 +0.0409	 0.1007	 -0.0097
g2022582-342352	 305.74244	 -34.3979	 9754	 -1	 -1	 -0.0067	 0.1034	 -0.0102
g2023057-022129	 305.77380	 -2.3582	 15948	 -1	 -1	 -0.0202	 0.1214	 -0.0089
g2023141-444723	 305.80876	 -44.7897	 15457	 -1	 -1	 +0.0674	 0.1162	 -0.0135
g2023204-822046	 305.83486	 -82.3461	 13589	 -1	 -1	 +0.0112	 0.1165	 -0.0137
g2023211-181921	 305.83800	 -18.3224	 7700	 -1	 -1	 +0.0494	 0.0958	 -0.0027
g2023226-520459	 305.84415	 -52.0831	 5624	 5730	 280	 -0.0114	 0.1148	 -0.0027
g2023265-464616	 305.86049	 -46.7712	 8900	 -1	 -1	 +0.1311	 0.1145	 -0.0050
g2023272-523155	 305.86304	 -52.5318	 14889	 -1	 -1	 +0.0214	 0.1058	 -0.0081
g2023286-524453	 305.86905	 -52.7481	 15310	 -1	 -1	 -0.0114	 0.1236	 -0.0114
g2023315-843704	 305.88120	 -84.6178	 15219	 -1	 -1	 -0.1226	 0.1585	 -0.0147
g2023397-444114	 305.91554	 -44.6873	 8981	 -1	 -1	 -0.0939	 0.1593	 -0.0384
g2023430-482628	 305.92890	 -48.4410	 15861	 -1	 -1	 +0.0677	 0.1457	 -0.0270
g2023449-191932	 305.93685	 -19.3254	 2995	 -1	 -1	 -0.0128	 0.0991	 +0.0011
g2023527-593914	 305.96955	 -59.6538	 11353	 -1	 -1	 +0.0395	 0.1156	 -0.0148
g2023573-091653	 305.98889	 -9.2814	 8072	 -1	 -1	 -0.0715	 0.1003	 -0.0089
g2024116-502239	 306.04815	 -50.3776	 5496	 5014	 184	 -0.1636	 0.1244	 -0.0105
g2024144-523737	 306.06016	 -52.6269	 14470	 -1	 -1	 -0.1798	 0.1578	 -0.0087
g2024167-210727	 306.06960	 -21.1242	 7915	 8079	 530	 -0.2274	 0.1779	 -0.0472
g2024255-070420	 306.10634	 -7.0721	 5400	 -1	 -1	 -0.2091	 0.1080	 -0.0097
g2024305-210108	 306.12720	 -21.0189	 8214	 8079	 530	 +0.0565	 0.1128	 -0.0064
g2024356-302754	 306.14834	 -30.4650	 12468	 -1	 -1	 +0.0518	 0.1126	 -0.0139
g2024598-623418	 306.24930	 -62.5718	 11126	 -1	 -1	 -0.0606	 0.1153	 -0.0135
g2025074-652004	 306.28080	 -65.3345	 15575	 -1	 -1	 +0.0730	 0.1196	 -0.0150
g2025128-205201	 306.30346	 -20.8671	 8453	 8079	 530	 -0.3478	 0.1376	 -0.0124
g2025238-532111	 306.34935	 -53.3529	 14682	 -1	 -1	 +0.0496	 0.1035	 -0.0090
g2025295-155113	 306.37290	 -15.8537	 8382	 -1	 -1	 +0.0749	 0.1348	 -0.0124
g2025401-632052	 306.41699	 -63.3477	 11159	 -1	 -1	 -0.0667	 0.1170	 -0.0139
g2025416-172633	 306.42314	 -17.4426	 5986	 -1	 -1	 +0.0291	 0.1012	 -0.0007
g2025518-220843	 306.46591	 -22.1452	 5848	 -1	 -1	 -0.1092	 0.1098	 -0.0072
g2025536-080918	 306.47324	 -8.1549	 10316	 -1	 -1	 +0.0938	 0.1103	 -0.0093
g2026012-220034	 306.50519	 -22.0094	 15980	 -1	 -1	 -0.1219	 0.1148	 -0.0028
g2026176-522417	 306.57314	 -52.4048	 5803	 -1	 -1	 -0.0021	 0.0975	 -0.0009
g2026199-480238	 306.58304	 -48.0439	 5965	 -1	 -1	 -0.0057	 0.1048	 -0.0021
g2026399-544759	 306.66630	 -54.7997	 4464	 -1	 -1	 +0.0446	 0.0949	 +0.0010
g2026469-740623	 306.69554	 -74.1063	 12019	 -1	 -1	 -0.0307	 0.1002	 -0.0080
g2026526-014923	 306.71940	 -1.8231	 7669	 -1	 -1	 -0.0953	 0.1642	 -0.0417
g2026563-525410	 306.73439	 -52.9027	 14829	 -1	 -1	 +0.1163	 0.1232	 -0.0182
g2027196-514219	 306.83161	 -51.7052	 5650	 -1	 -1	 -0.4381	 0.1513	 -0.0256
g2027234-670630	 306.84734	 -67.1083	 15523	 -1	 -1	 -0.0712	 0.1238	 -0.0078
g2027325-442909	 306.88531	 -44.4859	 13684	 -1	 -1	 +0.0397	 0.1088	 -0.0117
g2027366-185224	 306.90256	 -18.8734	 7547	 7638	 400	 -0.2209	 0.1507	 -0.0312
g2027375-665414	 306.90631	 -66.9040	 11625	 -1	 -1	 +0.0699	 0.0977	 -0.0087
g2027461-030437	 306.94199	 -3.0771	 5421	 -1	 -1	 +0.3170	 0.0933	 +0.0009
g2027498-470428	 306.95729	 -47.0743	 11896	 -1	 -1	 +0.1643	 0.1006	 -0.0063
g2027526-425721	 306.96899	 -42.9557	 13108	 -1	 -1	 -0.0021	 0.1150	 -0.0135
g2028050-450843	 307.02089	 -45.1451	 12008	 -1	 -1	 +0.1795	 0.1517	 -0.0255
g2028329-440430	 307.13714	 -44.0751	 12063	 -1	 -1	 +0.0958	 0.1103	 -0.0123
g2028423-481028	 307.17645	 -48.1746	 12529	 -1	 -1	 -0.1111	 0.1388	 -0.0168
g2028506-740612	 307.21081	 -74.1032	 12229	 -1	 -1	 +0.1392	 0.1021	 -0.0082
g2028520-185106	 307.21664	 -18.8517	 7785	 7638	 400	 -0.1217	 0.1262	 -0.0195
g2028524-792153	 307.21816	 -79.3648	 11505	 -1	 -1	 +0.0516	 0.1010	 -0.0096
g2028541-211145	 307.22551	 -21.1958	 10999	 -1	 -1	 +0.0392	 0.1231	 -0.0181
g2029247-001026	 307.35286	 -0.1740	 5147	 -1	 -1	 +0.0118	 0.0946	 +0.0005
g2029256-074409	 307.35646	 -7.7358	 15858	 -1	 -1	 +0.0476	 0.1137	 -0.0105
g2030143-190658	 307.55954	 -19.1160	 7754	 7638	 400	 +0.1261	 0.0960	 -0.0005
g2030223-524301	 307.59270	 -52.7169	 14976	 -1	 -1	 +0.1739	 0.1255	 -0.0190
g2030267-660551	 307.61115	 -66.0974	 10570	 -1	 -1	 +0.0179	 0.1472	 -0.0312
g2030321-442040	 307.63381	 -44.3444	 8885	 9077	 628	 +0.1304	 0.1100	 -0.0046
g2030365-842925	 307.65195	 -84.4903	 14918	 -1	 -1	 +0.1349	 0.1356	 -0.0242
g2030395-021931	 307.66471	 -2.3252	 5747	 5707	 263	 +0.0002	 0.1188	 -0.0027
g2031115-534140	 307.79775	 -53.6946	 14919	 -1	 -1	 +0.0259	 0.1118	 -0.0102
g2031122-441544	 307.80089	 -44.2623	 8854	 9077	 628	 -0.0006	 0.1557	 -0.0337
g2031284-542049	 307.86824	 -54.3468	 12014	 -1	 -1	 -0.0163	 0.1175	 -0.0149
g2031322-535155	 307.88415	 -53.8651	 14950	 -1	 -1	 -0.1524	 0.1204	 -0.0034
g2031335-192207	 307.88970	 -19.3687	 7874	 7638	 400	 +0.0843	 0.1002	 -0.0021
g2031448-542931	 307.93665	 -54.4918	 15522	 -1	 -1	 -0.1182	 0.1405	 -0.0090
g2031459-840330	 307.94146	 -84.0584	 14825	 -1	 -1	 -0.0895	 0.1107	 -0.0040
g2031485-745209	 307.95210	 -74.8691	 15319	 -1	 -1	 +0.0543	 0.1295	 -0.0191
g2031544-013033	 307.97656	 -1.5092	 9163	 -1	 -1	 -0.0125	 0.1191	 -0.0157
g2032006-502308	 308.00265	 -50.3857	 11997	 -1	 -1	 +0.0946	 0.1037	 -0.0102
g2032031-442501	 308.01284	 -44.4169	 9094	 9077	 628	 +0.1853	 0.1345	 -0.0063
g2032048-195949	 308.02005	 -19.9969	 7755	 7638	 400	 +0.1900	 0.1002	 +0.0005
g2032123-090322	 308.05126	 -9.0560	 5814	 -1	 -1	 +0.0962	 0.0924	 +0.0008
g2032274-210958	 308.11440	 -21.1662	 7937	 -1	 -1	 -0.0365	 0.0946	 -0.0057
g2033295-664522	 308.37301	 -66.7562	 13720	 -1	 -1	 -0.1652	 0.1146	 -0.0038
g2033392-435420	 308.41335	 -43.9055	 9150	 8258	 512	 -0.0068	 0.0955	 -0.0056
g2033551-210742	 308.47964	 -21.1282	 8056	 -1	 -1	 -0.3039	 0.1422	 -0.0177
g2033576-524707	 308.48986	 -52.7852	 14374	 -1	 -1	 +0.1524	 0.1055	 -0.0110
g2034029-013442	 308.51206	 -1.5784	 15846	 -1	 -1	 -0.0887	 0.1345	 -0.0090
g2034035-494230	 308.51475	 -49.7084	 12472	 -1	 -1	 -0.1104	 0.1232	 -0.0104
g2034036-484201	 308.51475	 -48.7004	 12468	 -1	 -1	 +0.0086	 0.1020	 -0.0095
g2034046-592047	 308.51895	 -59.3463	 16083	 -1	 -1	 -0.2569	 0.1345	 +0.0211
g2034057-451504	 308.52390	 -45.2510	 15451	 -1	 -1	 +0.0827	 0.1337	 -0.0217
g2034220-545913	 308.59171	 -54.9868	 11895	 -1	 -1	 -0.0605	 0.1421	 -0.0248
g2034289-834011	 308.62035	 -83.6697	 15123	 -1	 -1	 +0.1008	 0.1407	 -0.0261
g2034317-535823	 308.63205	 -53.9731	 16088	 -1	 -1	 -0.1466	 0.1295	 -0.0039
g2034358-473330	 308.64916	 -47.5584	 12313	 12237	 1069	 -0.1424	 0.1418	 -0.0153
g2034493-460633	 308.70555	 -46.1092	 15094	 -1	 -1	 +0.1356	 0.1185	 -0.0161
g2034524-421110	 308.71845	 -42.1861	 15049	 -1	 -1	 -0.0292	 0.1822	 -0.0443
g2034584-420335	 308.74349	 -42.0598	 11870	 -1	 -1	 +0.0389	 0.1040	 -0.0106
g2034592-673635	 308.74649	 -67.6096	 12914	 -1	 -1	 -0.0539	 0.1186	 -0.0116
g2035027-714036	 308.76105	 -71.6765	 14673	 -1	 -1	 -0.0901	 0.1675	 -0.0240
g2035076-531828	 308.78174	 -53.3078	 12907	 -1	 -1	 +0.1360	 0.1452	 -0.0283
g2035130-575905	 308.80394	 -57.9848	 11099	 -1	 -1	 -0.0440	 0.1256	 -0.0182
g2035250-434617	 308.85421	 -43.7713	 8639	 8258	 512	 -0.1675	 0.1645	 -0.0407
g2035271-750737	 308.86305	 -75.1269	 12142	 -1	 -1	 -0.0128	 0.1095	 -0.0120
g2035317-432618	 308.88179	 -43.4384	 8248	 8258	 512	 -0.0112	 0.0987	 -0.0065
g2035394-554224	 308.91435	 -55.7067	 10579	 -1	 -1	 -0.0543	 0.1374	 -0.0244
g2035538-650336	 308.97391	 -65.0601	 13831	 -1	 -1	 -0.0848	 0.1416	 -0.0171
g2035545-522545	 308.97689	 -52.4292	 13112	 -1	 -1	 +0.1924	 0.1128	 -0.0104
g2035556-483638	 308.98170	 -48.6105	 12556	 -1	 -1	 -0.0088	 0.1079	 -0.0110
g2035573-541758	 308.98859	 -54.2995	 3287	 -1	 -1	 +0.0775	 0.1001	 +0.0010
g2035575-443615	 308.98936	 -44.6041	 15477	 -1	 -1	 +0.0757	 0.1578	 -0.0353
g2035579-493615	 308.99114	 -49.6042	 4796	 -1	 -1	 -0.1414	 0.1002	 -0.0028
g2036025-420509	 309.01051	 -42.0859	 15167	 -1	 -1	 -0.0383	 0.1321	 -0.0132
g2036081-525529	 309.03374	 -52.9248	 14313	 13823	 1146	 +0.0601	 0.1028	 -0.0100
g2036250-491533	 309.10440	 -49.2591	 6083	 6091	 321	 +0.2137	 0.0935	 +0.0011
g2036272-521704	 309.11339	 -52.2845	 13201	 -1	 -1	 +0.1727	 0.0953	 -0.0063
g2036345-573723	 309.14386	 -57.6231	 10647	 -1	 -1	 +0.0467	 0.1064	 -0.0108
g2036447-543737	 309.18600	 -54.6269	 14740	 -1	 -1	 -0.0174	 0.1160	 -0.0091
g2036575-514709	 309.23939	 -51.7859	 15927	 -1	 -1	 +0.0412	 0.1739	 -0.0419
g2037123-543906	 309.30104	 -54.6518	 14410	 -1	 -1	 -0.0050	 0.0998	 -0.0057
g2037222-740838	 309.34244	 -74.1440	 15824	 -1	 -1	 +0.1945	 0.1221	 -0.0176
g2037275-443835	 309.36464	 -44.6431	 15386	 -1	 -1	 -0.0754	 0.1045	 -0.0022
g2037391-030333	 309.41294	 -3.0591	 5861	 -1	 -1	 -0.2194	 0.1467	 -0.0302
g2037421-014420	 309.42541	 -1.7389	 15962	 -1	 -1	 -0.1216	 0.1216	 -0.0037
g2037435-781220	 309.43110	 -78.2056	 12577	 -1	 -1	 -0.2027	 0.1497	 -0.0119
g2037447-155231	 309.43634	 -15.8752	 15924	 -1	 -1	 +0.0712	 0.1086	 -0.0097
g2037521-015629	 309.46695	 -1.9415	 11046	 -1	 -1	 +0.0600	 0.1311	 -0.0210
g2038077-513420	 309.53204	 -51.5723	 14546	 -1	 -1	 +0.1313	 0.1127	 -0.0139
g2038081-551037	 309.53370	 -55.1768	 14892	 -1	 -1	 -0.0945	 0.1247	 -0.0081
g2038141-155616	 309.55891	 -15.9379	 15894	 -1	 -1	 +0.0907	 0.1647	 -0.0397
g2038202-520638	 309.58426	 -52.1105	 4445	 -1	 -1	 +0.2074	 0.1020	 +0.0010
g2038279-440305	 309.61636	 -44.0515	 14993	 -1	 -1	 +0.1461	 0.1009	 -0.0095
g2038359-152754	 309.64949	 -15.4650	 8218	 -1	 -1	 +0.0493	 0.1272	 -0.0113
g2038392-202903	 309.66316	 -20.4841	 8050	 8092	 538	 -0.1104	 0.1029	 -0.0102
g2038534-434017	 309.72241	 -43.6713	 15201	 -1	 -1	 +0.0660	 0.1619	 -0.0377
g2038552-571306	 309.73020	 -57.2184	 10524	 -1	 -1	 +0.0443	 0.1259	 -0.0184
g2038571-224412	 309.73801	 -22.7366	 7306	 -1	 -1	 -0.0904	 0.1124	 -0.0119
g2039091-211908	 309.78796	 -21.3189	 8021	 -1	 -1	 -0.2091	 0.1555	 -0.0337
g2039142-434217	 309.80910	 -43.7047	 15291	 -1	 -1	 -0.0917	 0.1036	 -0.0022
g2039329-530604	 309.88695	 -53.1011	 14402	 13823	 1146	 +0.0870	 0.0992	 -0.0091
g2039353-510256	 309.89699	 -51.0489	 14603	 -1	 -1	 +0.1408	 0.1646	 -0.0430
g2039361-530101	 309.90031	 -53.0168	 12843	 13823	 1146	 -0.0783	 0.1420	 -0.0168
g2039541-213614	 309.97559	 -21.6038	 10899	 -1	 -1	 +0.1005	 0.1087	 -0.0096
g2040067-425534	 310.02780	 -42.9262	 15168	 -1	 -1	 +0.1272	 0.1140	 -0.0143
g2040093-204805	 310.03890	 -20.8015	 10627	 10902	 852	 -0.1999	 0.1264	 -0.0100
g2040172-224654	 310.07146	 -22.7817	 9643	 -1	 -1	 -0.0069	 0.1029	 -0.0100
g2040185-533157	 310.07701	 -53.5324	 12785	 13823	 1146	 +0.1384	 0.1393	 -0.0265
g2040195-223403	 310.08104	 -22.5676	 12610	 -1	 -1	 +0.0310	 0.1208	 -0.0169
g2040197-530031	 310.08210	 -53.0085	 13052	 13823	 1146	 -0.1249	 0.1213	 -0.0072
g2040284-531726	 310.11824	 -53.2907	 13233	 13823	 1146	 +0.0929	 0.1071	 -0.0118
g2040312-463438	 310.13011	 -46.5773	 12754	 -1	 -1	 +0.0384	 0.1520	 -0.0335
g2040379-541811	 310.15769	 -54.3031	 3135	 -1	 -1	 +0.0359	 0.0990	 +0.0010
g2040408-203945	 310.16999	 -20.6626	 10956	 10902	 852	 -0.1713	 0.1337	 -0.0143
g2040598-473600	 310.24921	 -47.6000	 14827	 -1	 -1	 +0.0443	 0.1044	 -0.0087
g2041049-221211	 310.27050	 -22.2029	 12639	 -1	 -1	 +0.0657	 0.1088	 -0.0123
g2041101-255939	 310.29210	 -25.9941	 12109	 -1	 -1	 +0.0439	 0.1470	 -0.0309
g2041120-525738	 310.30005	 -52.9605	 14341	 13823	 1146	 +0.0854	 0.1149	 -0.0147
g2041196-490940	 310.33141	 -49.1612	 12795	 13112	 1186	 -0.0198	 0.1030	 -0.0078
g2041202-511016	 310.33396	 -51.1712	 13283	 -1	 -1	 +0.0752	 0.1395	 -0.0263
g2041226-510249	 310.34429	 -51.0468	 14752	 -1	 -1	 -0.1634	 0.1057	 -0.0005
g2041292-621303	 310.37161	 -62.2174	 15583	 -1	 -1	 -0.0319	 0.1379	 -0.0146
g2041317-202627	 310.38211	 -20.4407	 9636	 -1	 -1	 +0.0874	 0.1241	 -0.0126
g2041331-205529	 310.38795	 -20.9246	 10806	 10902	 852	 +0.2101	 0.1137	 -0.0053
g2041376-473015	 310.40654	 -47.5041	 14856	 -1	 -1	 +0.0092	 0.1183	 -0.0117
g2041402-425542	 310.41764	 -42.9283	 10819	 -1	 -1	 +0.0179	 0.0947	 -0.0077
g2041517-203209	 310.46534	 -20.5358	 8017	 8141	 479	 +0.0490	 0.0997	 -0.0043
g2041528-502600	 310.47014	 -50.4334	 13220	 -1	 -1	 +0.0281	 0.1000	 -0.0089
g2042033-030744	 310.51380	 -3.1288	 16049	 -1	 -1	 -0.3487	 0.1378	 +0.1024
g2042040-491506	 310.51666	 -49.2516	 12795	 13112	 1186	 -0.1309	 0.1157	 -0.0064
g2042056-525445	 310.52339	 -52.9125	 13890	 13823	 1146	 +0.0451	 0.1043	 -0.0103
g2042086-733710	 310.53569	 -73.6194	 3738	 -1	 -1	 +0.0614	 0.0959	 +0.0011
g2042154-513751	 310.56404	 -51.6308	 12475	 -1	 -1	 -0.2970	 0.1732	 +0.0129
g2042217-475628	 310.59031	 -47.9411	 14947	 -1	 -1	 +0.1597	 0.1084	 -0.0120
g2042268-201052	 310.61176	 -20.1812	 7715	 8141	 479	 -0.1338	 0.1346	 -0.0237
g2042313-780946	 310.63050	 -78.1627	 10327	 -1	 -1	 +0.1898	 0.1037	 -0.0035
g2042355-434523	 310.64804	 -43.7564	 8154	 -1	 -1	 +0.0451	 0.1110	 -0.0067
g2042512-525352	 310.71330	 -52.8977	 14099	 13823	 1146	 +0.2522	 0.1086	 -0.0073
g2043008-481859	 310.75321	 -48.3165	 13659	 -1	 -1	 +0.0141	 0.1010	 -0.0079
g2043070-560853	 310.77930	 -56.1481	 15343	 -1	 -1	 +0.1029	 0.1279	 -0.0196
g2043174-533015	 310.82251	 -53.5041	 12753	 13823	 1146	 +0.1505	 0.1261	 -0.0191
g2043405-511335	 310.91864	 -51.2263	 14511	 -1	 -1	 +0.0085	 0.1009	 -0.0064
g2043417-525946	 310.92376	 -52.9961	 14069	 13823	 1146	 +0.1402	 0.1073	 -0.0117
g2043417-570149	 310.92359	 -57.0303	 10730	 -1	 -1	 +0.0078	 0.1050	 -0.0111
g2043435-262509	 310.93140	 -26.4191	 12858	 -1	 -1	 +0.0412	 0.1196	 -0.0164
g2043451-481341	 310.93801	 -48.2280	 13329	 -1	 -1	 +0.0891	 0.1080	 -0.0121
g2043497-263532	 310.95706	 -26.5923	 11899	 -1	 -1	 -0.0387	 0.1053	 -0.0096
g2043521-733512	 310.96710	 -73.5866	 15669	 15627	 1443	 -0.0143	 0.1102	 -0.0065
g2043528-015238	 310.96979	 -1.8773	 6243	 -1	 -1	 +0.0039	 0.1110	 -0.0032
g2044154-474328	 311.06429	 -47.7244	 13026	 -1	 -1	 +0.0838	 0.1024	 -0.0101
g2044273-304336	 311.11364	 -30.7268	 7295	 -1	 -1	 +0.1162	 0.1259	 -0.0032
g2044291-533333	 311.12131	 -53.5592	 14341	 13823	 1146	 -0.1166	 0.1350	 -0.0113
g2044344-574236	 311.14351	 -57.7100	 7436	 -1	 -1	 +0.0663	 0.1028	 -0.0025
g2044395-203206	 311.16434	 -20.5349	 10802	 -1	 -1	 +0.1509	 0.1205	 -0.0104
g2044446-441216	 311.18580	 -44.2043	 10942	 -1	 -1	 -0.0872	 0.1415	 -0.0249
g2044514-541434	 311.21415	 -54.2427	 11946	 -1	 -1	 +0.1270	 0.1474	 -0.0280
g2044586-435814	 311.24431	 -43.9706	 14719	 -1	 -1	 +0.0172	 0.1135	 -0.0105
g2045017-512451	 311.25690	 -51.4141	 14631	 -1	 -1	 -0.0558	 0.1591	 -0.0262
g2045030-110615	 311.26245	 -11.1041	 5385	 -1	 -1	 +0.0924	 0.1087	 +0.0008
g2045131-533037	 311.30445	 -53.5102	 14341	 13823	 1146	 -0.0431	 0.1354	 -0.0174
g2045182-712350	 311.32576	 -71.3972	 4176	 -1	 -1	 -0.0628	 0.1069	 +0.0003
g2045204-453656	 311.33474	 -45.6157	 6451	 -1	 -1	 -0.0890	 0.0933	 -0.0043
g2045266-531830	 311.36069	 -53.3082	 14220	 13823	 1146	 +0.1839	 0.1025	 -0.0085
g2045523-510627	 311.46764	 -51.1075	 14389	 -1	 -1	 +0.0533	 0.1032	 -0.0096
g2046037-513658	 311.51519	 -51.6161	 4348	 -1	 -1	 -0.0067	 0.0961	 +0.0009
g2046166-520951	 311.56889	 -52.1641	 13375	 -1	 -1	 -0.1389	 0.1511	 -0.0164
g2046218-523723	 311.59095	 -52.6230	 14336	 13823	 1146	 +0.0345	 0.0995	 -0.0080
g2046358-500711	 311.64914	 -50.1198	 14834	 -1	 -1	 -0.0102	 0.0976	 -0.0044
g2046365-731750	 311.65200	 -73.2973	 15757	 15627	 1443	 -0.0807	 0.1544	 -0.0163
g2046372-233750	 311.65515	 -23.6305	 5742	 -1	 -1	 +0.0456	 0.0953	 +0.0003
g2046396-584111	 311.66505	 -58.6864	 10677	 -1	 -1	 +0.0942	 0.0983	 -0.0066
g2046436-441658	 311.68156	 -44.2828	 9952	 -1	 -1	 +0.0269	 0.1052	 -0.0101
g2046464-443804	 311.69354	 -44.6344	 7855	 -1	 -1	 +0.1587	 0.1120	 -0.0011
g2046470-531101	 311.69566	 -53.1836	 14368	 13823	 1146	 -0.0481	 0.1090	 -0.0069
g2046471-775907	 311.69609	 -77.9852	 12004	 -1	 -1	 +0.0204	 0.1436	 -0.0284
g2047025-350343	 311.76029	 -35.0619	 14862	 -1	 -1	 +0.0071	 0.1768	 -0.0446
g2047027-135800	 311.76135	 -13.9668	 8297	 8237	 480	 -0.2211	 0.1375	 -0.0225
g2047077-721429	 311.78204	 -72.2413	 13473	 -1	 -1	 -0.0413	 0.1438	 -0.0230
g2047151-533122	 311.81279	 -53.5229	 12601	 13823	 1146	 -0.0930	 0.1156	 -0.0064
g2047156-762637	 311.81505	 -76.4437	 6480	 -1	 -1	 +0.1622	 0.0944	 +0.0009
g2047168-670300	 311.82000	 -67.0501	 13027	 -1	 -1	 -0.0836	 0.1149	 -0.0081
g2047175-512157	 311.82286	 -51.3659	 14689	 -1	 -1	 -0.1187	 0.1003	 -0.0013
g2047242-424649	 311.85090	 -42.7802	 15252	 -1	 -1	 -0.0801	 0.1135	 -0.0049
g2047397-445031	 311.91525	 -44.8419	 14930	 -1	 -1	 -0.0025	 0.1437	 -0.0227
g2047486-521243	 311.95261	 -52.2120	 13674	 13823	 1146	 +0.1332	 0.1261	 -0.0197
g2048078-571315	 312.03226	 -57.2209	 15526	 -1	 -1	 -0.0140	 0.1140	 -0.0075
g2048082-451435	 312.03389	 -45.2431	 12773	 -1	 -1	 +0.0889	 0.1123	 -0.0136
g2048095-231460	 312.03961	 -23.2499	 12365	 -1	 -1	 -0.0154	 0.1334	 -0.0213
g2048121-534646	 312.05040	 -53.7794	 12691	 13823	 1146	 -0.0556	 0.1784	 -0.0430
g2048121-685822	 312.05040	 -68.9727	 12107	 -1	 -1	 +0.2383	 0.1120	 -0.0057
g2048147-531550	 312.06136	 -53.2639	 14068	 13823	 1146	 +0.0946	 0.1072	 -0.0119
g2048197-354037	 312.08219	 -35.6769	 8118	 -1	 -1	 +0.1048	 0.1016	 -0.0024
g2048239-531905	 312.09944	 -53.3180	 12629	 13823	 1146	 +0.1387	 0.1136	 -0.0140
g2048241-442930	 312.10050	 -44.4917	 14988	 -1	 -1	 -0.1884	 0.1318	 -0.0026
g2048345-472925	 312.14355	 -47.4901	 14641	 -1	 -1	 +0.1368	 0.0952	 -0.0080
g2048398-494748	 312.16590	 -49.7968	 14472	 -1	 -1	 +0.0794	 0.1085	 -0.0119
g2048546-004917	 312.22755	 -0.8214	 16009	 -1	 -1	 -0.0511	 0.1148	 -0.0050
g2049015-385817	 312.25634	 -38.9713	 12507	 12113	 1001	 -0.1476	 0.1602	 -0.0246
g2049158-534517	 312.31605	 -53.7546	 9723	 -1	 -1	 -0.1442	 0.1373	 -0.0227
g2049201-473643	 312.33390	 -47.6118	 14551	 -1	 -1	 -0.0634	 0.1063	 -0.0046
g2049217-512643	 312.34051	 -51.4451	 14089	 -1	 -1	 +0.1818	 0.1229	 -0.0167
g2049226-520005	 312.34411	 -52.0015	 14331	 13823	 1146	 -0.1397	 0.1155	 -0.0053
g2049260-194730	 312.35819	 -19.7917	 7648	 8171	 476	 -0.3907	 0.2034	 -0.0254
g2049291-551217	 312.37141	 -55.2048	 14826	 -1	 -1	 -0.0615	 0.1701	 -0.0299
g2049503-432435	 312.45961	 -43.4096	 14803	 -1	 -1	 -0.0573	 0.1100	 -0.0054
g2050033-524742	 312.51374	 -52.7951	 12656	 13823	 1146	 +0.1072	 0.1242	 -0.0187
g2050079-113025	 312.53294	 -11.5068	 10718	 -1	 -1	 -0.1737	 0.1307	 -0.0133
g2050135-682822	 312.55634	 -68.4726	 13333	 -1	 -1	 -0.1150	 0.1857	 -0.0364
g2050140-184709	 312.55815	 -18.7857	 12442	 -1	 -1	 +0.0918	 0.1030	 -0.0102
g2050150-192533	 312.56235	 -19.4259	 7826	 8171	 476	 -0.0364	 0.1157	 -0.0128
g2050302-525402	 312.62564	 -52.9005	 12716	 13823	 1146	 -0.0079	 0.1050	 -0.0079
g2050313-533455	 312.63059	 -53.5821	 12329	 13823	 1146	 +0.2047	 0.1314	 -0.0182
g2050430-802849	 312.67920	 -80.4802	 10787	 -1	 -1	 -0.0732	 0.1103	 -0.0120
g2050440-591915	 312.68309	 -59.3209	 13106	 -1	 -1	 -0.1159	 0.1787	 -0.0347
g2051017-623805	 312.75704	 -62.6348	 15371	 -1	 -1	 +0.2330	 0.1144	 -0.0124
g2051181-525525	 312.82514	 -52.9236	 11846	 13823	 1146	 -0.2105	 0.1880	 -0.0031
g2051199-523810	 312.83309	 -52.6362	 12864	 13823	 1146	 +0.0165	 0.0983	 -0.0067
g2051352-525143	 312.89669	 -52.8620	 12236	 13823	 1146	 +0.0163	 0.1387	 -0.0236
g2051406-714803	 312.91935	 -71.8008	 13439	 -1	 -1	 -0.0692	 0.1574	 -0.0293
g2051410-732511	 312.92084	 -73.4197	 15427	 -1	 -1	 -0.0005	 0.1485	 -0.0246
g2051419-121223	 312.92461	 -12.2064	 9578	 -1	 -1	 -0.0134	 0.1018	 -0.0097
g2051458-295050	 312.94081	 -29.8473	 9564	 -1	 -1	 +0.2572	 0.0992	 +0.0000
g2051514-532429	 312.96404	 -53.4081	 12748	 13823	 1146	 +0.1153	 0.1158	 -0.0151
g2051577-542913	 312.99030	 -54.4868	 14581	 -1	 -1	 -0.0214	 0.1550	 -0.0288
g2052003-540836	 313.00140	 -54.1433	 14400	 -1	 -1	 +0.0571	 0.1430	 -0.0267
g2052016-132857	 313.00681	 -13.4825	 7782	 -1	 -1	 +0.0858	 0.1117	 -0.0039
g2052022-380560	 313.00919	 -38.0999	 13281	 -1	 -1	 +0.0644	 0.1117	 -0.0134
g2052096-524746	 313.03994	 -52.7960	 13734	 13823	 1146	 +0.0899	 0.0927	 -0.0071
g2052136-531811	 313.05674	 -53.3030	 12657	 13823	 1146	 -0.0659	 0.1380	 -0.0169
g2052149-430516	 313.06200	 -43.0877	 14530	 14532	 1288	 +0.0575	 0.1031	 -0.0095
g2052222-493149	 313.09261	 -49.5302	 16057	 -1	 -1	 -0.1196	 0.1245	 -0.0048
g2052266-520042	 313.11061	 -52.0116	 15469	 13823	 1146	 +0.0186	 0.1481	 -0.0291
g2052273-424255	 313.11390	 -42.7152	 12370	 -1	 -1	 -0.0358	 0.1388	 -0.0234
g2052295-555528	 313.12291	 -55.9244	 14228	 -1	 -1	 +0.0319	 0.1357	 -0.0225
g2052366-431048	 313.15261	 -43.1800	 14231	 14532	 1288	 -0.1091	 0.1149	 -0.0050
g2052444-685155	 313.18485	 -68.8654	 10666	 -1	 -1	 +0.1031	 0.1153	 -0.0113
g2053041-523515	 313.26705	 -52.5874	 14752	 13823	 1146	 +0.1492	 0.1408	 -0.0269
g2053173-160850	 313.32195	 -16.1472	 12703	 12694	 1135	 +0.0249	 0.1463	 -0.0293
g2053266-161541	 313.36066	 -16.2613	 12703	 12694	 1135	 -0.1672	 0.1342	 -0.0100
g2053338-524354	 313.39079	 -52.7316	 12474	 13823	 1146	 +0.0742	 0.1304	 -0.0215
g2053353-143034	 313.39694	 -14.5095	 7273	 -1	 -1	 -0.0880	 0.1025	 -0.0085
g2053398-003748	 313.41571	 -0.6300	 15975	 -1	 -1	 -0.1466	 0.1377	 -0.0046
g2053456-521417	 313.44000	 -52.2379	 14180	 13823	 1146	 -0.2533	 0.1085	 +0.0022
g2054018-424240	 313.50749	 -42.7110	 12669	 -1	 -1	 +0.0006	 0.1040	 -0.0099
g2054094-531332	 313.53899	 -53.2255	 12805	 13823	 1146	 +0.1429	 0.1344	 -0.0236
g2054116-732447	 313.54846	 -73.4131	 15276	 -1	 -1	 +0.0031	 0.1190	 -0.0104
g2054144-464636	 313.55999	 -46.7766	 14695	 -1	 -1	 -0.1885	 0.1286	 -0.0037
g2054169-524958	 313.57020	 -52.8329	 13013	 13823	 1146	 -0.0778	 0.1398	 -0.0166
g2054205-430359	 313.58520	 -43.0664	 14918	 14532	 1288	 +0.0471	 0.1041	 -0.0091
g2054205-514953	 313.58520	 -51.8314	 14148	 13823	 1146	 -0.1999	 0.1115	 -0.0012
g2054211-440346	 313.58791	 -44.0627	 5089	 -1	 -1	 +0.0751	 0.1018	 +0.0010
g2054215-425623	 313.58940	 -42.9398	 15577	 14532	 1288	 -0.0385	 0.1263	 -0.0117
g2054320-552103	 313.63349	 -55.3507	 14764	 -1	 -1	 +0.1472	 0.1241	 -0.0187
g2054379-725060	 313.65781	 -72.8499	 12485	 -1	 -1	 +0.1937	 0.1131	 -0.0092
g2054397-433043	 313.66545	 -43.5119	 14680	 14951	 1318	 +0.0912	 0.1037	 -0.0102
g2054400-430435	 313.66665	 -43.0764	 14469	 14532	 1288	 +0.0134	 0.1240	 -0.0155
g2054455-121546	 313.68945	 -12.2628	 14852	 -1	 -1	 +0.1324	 0.1087	 -0.0124
g2055032-425833	 313.76324	 -42.9758	 14828	 -1	 -1	 +0.2016	 0.1154	 -0.0138
g2055089-433332	 313.78724	 -43.5589	 15669	 14951	 1318	 -0.1965	 0.1157	 -0.0011
g2055124-543125	 313.80149	 -54.5236	 12841	 -1	 -1	 +0.1337	 0.1099	 -0.0120
g2055211-544528	 313.83765	 -54.7578	 13052	 -1	 -1	 -0.1242	 0.1208	 -0.0075
g2055306-432745	 313.87756	 -43.4625	 9403	 9335	 661	 +0.1062	 0.1185	 -0.0088
g2055394-573129	 313.91401	 -57.5248	 15164	 -1	 -1	 -0.1545	 0.1588	 -0.0107
g2055497-540810	 313.95704	 -54.1361	 9061	 -1	 -1	 -0.0769	 0.1244	 -0.0189
g2055534-434848	 313.97249	 -43.8134	 15190	 14951	 1318	 +0.1548	 0.1256	 -0.0194
g2055549-515436	 313.97879	 -51.9099	 14267	 13823	 1146	 -0.2985	 0.1267	 +0.0115
g2055595-431954	 313.99801	 -43.3316	 14469	 14951	 1318	 +0.0369	 0.0997	 -0.0069
g2056044-460504	 314.01841	 -46.0843	 14630	 -1	 -1	 -0.0241	 0.1063	 -0.0060
g2056073-081349	 314.03040	 -8.2302	 10737	 -1	 -1	 -0.0696	 0.1201	 -0.0156
g2056114-170233	 314.04734	 -17.0426	 8445	 8317	 556	 -0.0498	 0.1039	 -0.0098
g2056230-141816	 314.09595	 -14.3043	 7420	 -1	 -1	 +0.1283	 0.1064	 -0.0009
g2056316-520832	 314.13179	 -52.1421	 14148	 13823	 1146	 -0.0159	 0.0991	 -0.0058
g2056363-032053	 314.15116	 -3.3479	 5663	 5507	 282	 -0.0693	 0.0989	 -0.0024
g2056366-513341	 314.15234	 -51.5612	 14415	 -1	 -1	 +0.0866	 0.0991	 -0.0089
g2056552-420633	 314.23004	 -42.1090	 15302	 -1	 -1	 -0.0049	 0.1050	 -0.0056
g2057001-492458	 314.25044	 -49.4162	 15934	 -1	 -1	 +0.0418	 0.1046	 -0.0073
g2057038-520623	 314.26575	 -52.1063	 14867	 13823	 1146	 -0.0032	 0.1368	 -0.0220
g2057081-615253	 314.28360	 -61.8814	 11647	 -1	 -1	 +0.1242	 0.1059	 -0.0090
g2057103-075425	 314.29290	 -7.9070	 8067	 -1	 -1	 -0.0526	 0.1127	 -0.0122
g2057289-525836	 314.37060	 -52.9767	 6956	 -1	 -1	 -0.0598	 0.1262	 -0.0137
g2057401-511146	 314.41710	 -51.1962	 13304	 -1	 -1	 -0.0815	 0.1010	 -0.0040
g2057419-333154	 314.42445	 -33.5316	 13140	 12971	 1156	 +0.0312	 0.1489	 -0.0310
g2057424-612619	 314.42654	 -61.4386	 4150	 -1	 -1	 +0.0589	 0.1006	 +0.0011
g2057494-161129	 314.45580	 -16.1915	 12489	 -1	 -1	 -0.1189	 0.1213	 -0.0090
g2057539-544833	 314.47440	 -54.8091	 7235	 -1	 -1	 -0.1196	 0.1094	 -0.0119
g2057555-175634	 314.48130	 -17.9428	 8086	 8285	 577	 +0.1278	 0.0939	 -0.0012
g2057576-725701	 314.48985	 -72.9503	 15153	 -1	 -1	 +0.1591	 0.1143	 -0.0145
g2058006-532847	 314.50244	 -53.4798	 11785	 12760	 1136	 -0.1419	 0.1223	 -0.0078
g2058062-274806	 314.52599	 -27.8017	 8443	 -1	 -1	 -0.0076	 0.1222	 -0.0144
g2058096-434950	 314.53980	 -43.8305	 12581	 -1	 -1	 +0.0540	 0.1238	 -0.0183
g2058104-483749	 314.54324	 -48.6303	 5047	 5001	 186	 -0.0364	 0.0924	 +0.0001
g2058117-144627	 314.54850	 -14.7741	 12665	 -1	 -1	 -0.1285	 0.1653	 -0.0272
g2058181-490045	 314.57551	 -49.0125	 5349	 5001	 186	 +0.0372	 0.0983	 +0.0008
g2058218-792260	 314.59096	 -79.3832	 14318	 -1	 -1	 +0.1374	 0.1251	 -0.0190
g2058250-312818	 314.60415	 -31.4717	 9535	 -1	 -1	 +0.2059	 0.1013	 -0.0014
g2058253-152743	 314.60535	 -15.4621	 8710	 -1	 -1	 +0.1672	 0.0973	 -0.0010
g2058298-584254	 314.62395	 -58.7149	 14149	 -1	 -1	 +0.1062	 0.1128	 -0.0139
g2058350-604704	 314.64586	 -60.7844	 10472	 -1	 -1	 -0.0415	 0.1077	 -0.0118
g2058376-575636	 314.65665	 -57.9433	 15584	 -1	 -1	 +0.1188	 0.1008	 -0.0094
g2058381-431637	 314.65874	 -43.2770	 14917	 -1	 -1	 -0.0069	 0.1251	 -0.0131
g2058486-452006	 314.70254	 -45.3349	 14685	 -1	 -1	 -0.0903	 0.1088	 -0.0041
g2058499-140222	 314.70780	 -14.0396	 7447	 -1	 -1	 +0.0794	 0.1082	 -0.0028
g2058517-530118	 314.71530	 -53.0216	 11423	 -1	 -1	 -0.1747	 0.1217	 -0.0088
g2058591-182027	 314.74606	 -18.3407	 8296	 8285	 577	 +0.0112	 0.1192	 -0.0116
g2059057-542830	 314.77364	 -54.4751	 12659	 12760	 1136	 +0.0457	 0.1038	 -0.0104
g2059093-542857	 314.78851	 -54.4826	 12749	 12760	 1136	 -0.0758	 0.1552	 -0.0293
g2059151-520711	 314.81266	 -52.1198	 13097	 -1	 -1	 +0.0068	 0.1038	 -0.0092
g2059152-510135	 314.81326	 -51.0263	 13512	 -1	 -1	 +0.0334	 0.1017	 -0.0095
g2059175-164232	 314.82285	 -16.7088	 8262	 8317	 556	 -0.2322	 0.1485	 -0.0267
g2059220-562110	 314.84144	 -56.3526	 15366	 -1	 -1	 +0.0994	 0.1440	 -0.0282
g2059228-211850	 314.84476	 -21.3139	 12350	 -1	 -1	 +0.0634	 0.1245	 -0.0189
g2059245-542257	 314.85211	 -54.3824	 14697	 -1	 -1	 -0.1237	 0.1201	 -0.0052
g2059276-571715	 314.86499	 -57.2876	 15640	 -1	 -1	 -0.1449	 0.1613	 -0.0085
g2059359-515918	 314.89935	 -51.9882	 14475	 -1	 -1	 +0.0832	 0.1013	 -0.0094
g2059434-693846	 314.93099	 -69.6461	 11897	 -1	 -1	 +0.0330	 0.1103	 -0.0129
g2059461-535222	 314.94209	 -53.8727	 12746	 12760	 1136	 -0.0620	 0.1254	 -0.0143
g2059542-804608	 314.97554	 -80.7688	 12257	 -1	 -1	 +0.0229	 0.1314	 -0.0218
g2059584-490213	 314.99339	 -49.0370	 7177	 7230	 434	 +0.0302	 0.0927	 -0.0021
g2100076-694223	 315.03164	 -69.7064	 12856	 -1	 -1	 +0.0099	 0.1894	 -0.0587
g2100107-591101	 315.04469	 -59.1837	 14271	 -1	 -1	 +0.2485	 0.1406	 -0.0201
g2100167-135835	 315.06961	 -13.9764	 8795	 8368	 554	 +0.0323	 0.1068	 -0.0071
g2100184-461545	 315.07650	 -46.2624	 12830	 -1	 -1	 -0.2012	 0.1445	 -0.0104
g2100191-331546	 315.07965	 -33.2630	 11788	 -1	 -1	 -0.1633	 0.1077	 -0.0040
g2100232-590343	 315.09676	 -59.0620	 14420	 -1	 -1	 +0.0757	 0.1284	 -0.0202
g2100262-032208	 315.10906	 -3.3690	 14504	 -1	 -1	 +0.0054	 0.1132	 -0.0106
g2100287-422524	 315.11956	 -42.4232	 9096	 -1	 -1	 -0.1298	 0.0976	 -0.0082
g2100302-542750	 315.12600	 -54.4639	 12748	 -1	 -1	 -0.0810	 0.1950	 -0.0544
g2100360-380907	 315.15000	 -38.1518	 13665	 -1	 -1	 -0.0510	 0.1213	 -0.0110
g2100494-324344	 315.20579	 -32.7288	 9657	 -1	 -1	 -0.0073	 0.1040	 -0.0103
g2100532-481423	 315.22184	 -48.2397	 4654	 5001	 186	 -0.0981	 0.1022	 -0.0023
g2100548-521327	 315.22831	 -52.2241	 14686	 -1	 -1	 +0.0744	 0.1046	 -0.0103
g2101007-152413	 315.25274	 -15.4036	 8258	 -1	 -1	 +0.1088	 0.0957	 -0.0019
g2101054-410812	 315.27225	 -41.1366	 14696	 -1	 -1	 +0.1229	 0.1309	 -0.0215
g2101078-001143	 315.28230	 -0.1952	 6765	 -1	 -1	 +0.1206	 0.1001	 +0.0002
g2101102-281329	 315.29251	 -28.2246	 11590	 11519	 1008	 +0.0080	 0.1417	 -0.0274
g2101124-180132	 315.30164	 -18.0257	 8353	 8285	 577	 -0.1804	 0.1153	 -0.0139
g2101186-523857	 315.32730	 -52.6491	 11060	 11058	 879	 +0.0280	 0.1273	 -0.0201
g2101224-543045	 315.34321	 -54.5125	 13108	 12785	 1108	 -0.0405	 0.1082	 -0.0093
g2101317-460215	 315.38220	 -46.0375	 8331	 -1	 -1	 +0.1901	 0.1009	 -0.0003
g2101370-135739	 315.40426	 -13.9607	 8254	 8368	 554	 -0.1276	 0.1105	 -0.0130
g2101377-280154	 315.40709	 -28.0317	 11559	 11519	 1008	 -0.0877	 0.1020	 -0.0071
g2101381-425259	 315.40890	 -42.8830	 4960	 -1	 -1	 -0.0357	 0.0989	 -0.0002
g2101420-382952	 315.42480	 -38.4978	 13666	 13634	 1226	 +0.0321	 0.0959	 -0.0070
g2101440-132127	 315.43336	 -13.3574	 8492	 8368	 554	 +0.0604	 0.1032	 -0.0050
g2101444-490901	 315.43516	 -49.1502	 10354	 -1	 -1	 +0.0269	 0.1045	 -0.0104
g2101498-493324	 315.45736	 -49.5566	 7268	 7230	 434	 -0.0028	 0.0928	 -0.0031
g2101523-135109	 315.46786	 -13.8526	 8104	 8368	 554	 +0.1145	 0.0933	 -0.0016
g2101534-482533	 315.47264	 -48.4257	 4894	 5001	 186	 -0.1872	 0.1034	 -0.0063
g2101562-433817	 315.48434	 -43.6381	 9160	 -1	 -1	 -0.0842	 0.1219	 -0.0176
g2101594-281536	 315.49756	 -28.2600	 9701	 11519	 1008	 +0.0008	 0.1022	 -0.0099
g2102036-061749	 315.51496	 -6.2969	 7401	 -1	 -1	 +0.0921	 0.0934	 -0.0008
g2102039-275216	 315.51630	 -27.8712	 12398	 11519	 1008	 +0.0413	 0.1014	 -0.0097
g2102098-125729	 315.54076	 -12.9579	 8641	 8368	 554	 -0.0473	 0.0941	 -0.0069
g2102111-510008	 315.54631	 -51.0023	 14379	 -1	 -1	 +0.0708	 0.0981	 -0.0085
g2102147-380014	 315.56116	 -38.0038	 13154	 -1	 -1	 +0.0326	 0.1001	 -0.0090
g2102165-145023	 315.56880	 -14.8398	 7686	 8043	 555	 -0.0526	 0.1004	 -0.0081
g2102168-173108	 315.57000	 -17.5189	 9940	 -1	 -1	 +0.1326	 0.1002	 -0.0044
g2102216-543519	 315.59009	 -54.5886	 12868	 12785	 1108	 -0.0641	 0.1062	 -0.0071
g2102247-180104	 315.60299	 -18.0177	 8352	 8285	 577	 -0.0430	 0.1010	 -0.0085
g2102251-432927	 315.60465	 -43.4909	 4932	 4926	 212	 -0.2094	 0.1370	 -0.0185
g2102281-144637	 315.61695	 -14.7769	 8375	 8043	 555	 -0.2789	 0.1703	 -0.0379
g2102295-131141	 315.62279	 -13.1946	 7442	 8115	 494	 +0.0125	 0.1302	 -0.0149
g2102299-142556	 315.62476	 -14.4321	 7775	 8043	 555	 -0.0407	 0.1026	 -0.0082
g2102370-353036	 315.65429	 -35.5101	 11405	 -1	 -1	 +0.0625	 0.1020	 -0.0096
g2102420-171633	 315.67514	 -17.2757	 8590	 -1	 -1	 +0.0774	 0.1341	 -0.0130
g2102434-482128	 315.68084	 -48.3578	 4624	 5001	 186	 -0.0274	 0.0922	 +0.0002
g2102530-154842	 315.72089	 -15.8115	 8197	 -1	 -1	 -0.0403	 0.0981	 -0.0072
g2103003-305843	 315.75105	 -30.9786	 11448	 -1	 -1	 -0.0252	 0.0957	 -0.0078
g2103032-375627	 315.76335	 -37.9409	 13692	 -1	 -1	 -0.0323	 0.1010	 -0.0057
g2103042-470845	 315.76770	 -47.1458	 4768	 4771	 198	 -0.2492	 0.0949	 -0.0056
g2103052-164805	 315.77176	 -16.8013	 8379	 -1	 -1	 +0.0669	 0.0924	 -0.0029
g2103057-143126	 315.77371	 -14.5238	 7984	 8043	 555	 -0.0600	 0.1083	 -0.0111
g2103074-140911	 315.78089	 -14.1532	 16018	 -1	 -1	 +0.0104	 0.1129	 -0.0080
g2103080-135140	 315.78346	 -13.8610	 8252	 8368	 554	 +0.0253	 0.1001	 -0.0056
g2103091-143129	 315.78810	 -14.5246	 8044	 8043	 555	 +0.0293	 0.0916	 -0.0034
g2103200-513251	 315.83310	 -51.5474	 13872	 14485	 1280	 +0.0045	 0.1067	 -0.0080
g2103242-492957	 315.85095	 -49.4991	 7057	 7230	 434	 -0.0637	 0.1011	 -0.0070
g2103269-481218	 315.86205	 -48.2049	 4772	 5001	 186	 +0.0951	 0.0941	 +0.0011
g2103281-351218	 315.86686	 -35.2050	 9155	 9421	 683	 +0.1579	 0.1096	 -0.0040
g2103285-300005	 315.86866	 -30.0014	 11384	 -1	 -1	 +0.1411	 0.1091	 -0.0086
g2103296-671053	 315.87344	 -67.1813	 3009	 -1	 -1	 +0.2063	 0.0992	 +0.0007
g2103328-145836	 315.88666	 -14.9767	 8165	 8043	 555	 -0.0431	 0.0955	 -0.0064
g2103344-142554	 315.89324	 -14.4315	 8133	 8043	 555	 -0.1164	 0.0984	 -0.0088
g2103363-514133	 315.90134	 -51.6925	 15341	 14485	 1280	 -0.0507	 0.1001	 -0.0034
g2103417-513029	 315.92371	 -51.5081	 13901	 14485	 1280	 -0.2055	 0.1118	 -0.0004
g2103418-350359	 315.92414	 -35.0663	 9364	 9421	 683	 +0.0322	 0.1220	 -0.0150
g2103424-464501	 315.92671	 -46.7504	 13969	 -1	 -1	 -0.2572	 0.1135	 +0.0023
g2103492-160514	 315.95504	 -16.0871	 12214	 -1	 -1	 -0.1209	 0.1445	 -0.0199
g2103585-514937	 315.99375	 -51.8270	 14472	 14485	 1280	 +0.0118	 0.1391	 -0.0226
g2104022-490651	 316.00905	 -49.1143	 7414	 7230	 434	 +0.0186	 0.0990	 -0.0033
g2104079-004612	 316.03274	 -0.7701	 13897	 -1	 -1	 +0.0620	 0.1294	 -0.0205
g2104132-445407	 316.05494	 -44.9018	 8475	 -1	 -1	 -0.2559	 0.1658	 -0.0360
g2104133-600250	 316.05555	 -60.0472	 12384	 -1	 -1	 -0.0097	 0.1337	 -0.0217
g2104135-182341	 316.05615	 -18.3948	 8442	 -1	 -1	 -0.1674	 0.1063	 -0.0109
g2104152-352228	 316.06350	 -35.3745	 9754	 9421	 683	 -0.0782	 0.1004	 -0.0094
g2104175-543950	 316.07311	 -54.6640	 12657	 12785	 1108	 -0.0243	 0.1238	 -0.0166
g2104187-460256	 316.07775	 -46.0489	 14535	 -1	 -1	 +0.0750	 0.1516	 -0.0322
g2104254-375821	 316.10581	 -37.9724	 14111	 -1	 -1	 +0.1132	 0.1002	 -0.0095
g2104271-515035	 316.11285	 -51.8431	 14202	 14485	 1280	 -0.1408	 0.1223	 -0.0049
g2104304-724545	 316.12681	 -72.7624	 15420	 15329	 1394	 +0.0804	 0.1062	 -0.0105
g2104410-481127	 316.17090	 -48.1909	 5071	 5001	 186	 +0.1025	 0.0913	 +0.0011
g2104532-485711	 316.22160	 -48.9531	 7563	 7230	 434	 -0.0355	 0.0988	 -0.0054
g2104536-502405	 316.22326	 -50.4013	 14945	 14684	 1276	 -0.1166	 0.1020	 -0.0014
g2104575-135648	 316.23960	 -13.9467	 8911	 8232	 570	 +0.0519	 0.0969	 -0.0038
g2105044-430802	 316.26826	 -43.1338	 13773	 14319	 1234	 -0.0539	 0.1233	 -0.0100
g2105045-432511	 316.26886	 -43.4197	 14433	 14319	 1234	 +0.1210	 0.0939	 -0.0077
g2105081-515008	 316.28354	 -51.8356	 15011	 14485	 1280	 -0.0280	 0.1038	 -0.0054
g2105146-441445	 316.31101	 -44.2458	 8351	 -1	 -1	 -0.0593	 0.0939	 -0.0072
g2105165-143832	 316.31879	 -14.6421	 8222	 8232	 570	 -0.0314	 0.1161	 -0.0129
g2105243-504302	 316.35106	 -50.7171	 14167	 14684	 1276	 -0.0690	 0.1049	 -0.0037
g2105277-431530	 316.36545	 -43.2583	 13683	 14319	 1234	 -0.0098	 0.1158	 -0.0105
g2105279-523307	 316.36634	 -52.5520	 2843	 -1	 -1	 +0.2141	 0.1010	 +0.0006
g2105310-470245	 316.37910	 -47.0457	 7674	 -1	 -1	 -0.0687	 0.0958	 -0.0065
g2105318-605911	 316.38256	 -60.9863	 16076	 -1	 -1	 +0.0176	 0.1553	 -0.0288
g2105445-514236	 316.43520	 -51.7099	 14771	 14485	 1280	 +0.1260	 0.1104	 -0.0130
g2105497-610931	 316.45695	 -61.1586	 15957	 -1	 -1	 +0.1037	 0.1187	 -0.0151
g2105572-393654	 316.48816	 -39.6150	 14896	 14888	 1303	 -0.2134	 0.1609	 +0.0073
g2105582-135147	 316.49234	 -13.8630	 8070	 8232	 570	 -0.1552	 0.1401	 -0.0259
g2105590-344157	 316.49580	 -34.6991	 13168	 -1	 -1	 -0.0460	 0.1081	 -0.0079
g2106007-630057	 316.50270	 -63.0158	 13508	 -1	 -1	 +0.0332	 0.1228	 -0.0171
g2106010-154858	 316.50421	 -15.8160	 8164	 -1	 -1	 -0.0296	 0.1372	 -0.0218
g2106030-124112	 316.51245	 -12.6866	 8128	 8115	 494	 -0.0945	 0.1179	 -0.0157
g2106046-452559	 316.51935	 -45.4329	 5118	 -1	 -1	 +0.0565	 0.0920	 +0.0009
g2106055-393751	 316.52264	 -39.6309	 15496	 14888	 1303	 +0.0687	 0.1024	 -0.0092
g2106086-544459	 316.53600	 -54.7497	 12537	 12785	 1108	 +0.0524	 0.1128	 -0.0138
g2106089-154754	 316.53720	 -15.7983	 8014	 -1	 -1	 +0.0326	 0.1002	 -0.0047
g2106127-140750	 316.55279	 -14.1306	 8580	 8232	 570	 +0.0260	 0.1034	 -0.0062
g2106157-095256	 316.56541	 -9.8821	 8242	 -1	 -1	 -0.2035	 0.1802	 -0.0495
g2106223-125758	 316.59285	 -12.9660	 7828	 8115	 494	 -0.0989	 0.1377	 -0.0260
g2106245-490245	 316.60200	 -49.0458	 6933	 7230	 434	 -0.0269	 0.0940	 -0.0041
g2106250-624121	 316.60440	 -62.6890	 13656	 -1	 -1	 +0.0172	 0.1362	 -0.0226
g2106385-545625	 316.66051	 -54.9403	 15775	 -1	 -1	 -0.0760	 0.1275	 -0.0080
g2106472-442346	 316.69650	 -44.3962	 14227	 -1	 -1	 +0.1061	 0.0994	 -0.0090
g2106475-471116	 316.69785	 -47.1878	 5096	 4771	 198	 -0.0295	 0.0927	 +0.0005
g2106506-545947	 316.71075	 -54.9964	 12598	 12785	 1108	 +0.0737	 0.1161	 -0.0152
g2106508-621717	 316.71166	 -62.2879	 13804	 -1	 -1	 +0.0337	 0.1129	 -0.0129
g2106522-445410	 316.71764	 -44.9027	 9492	 -1	 -1	 +0.1808	 0.1055	 -0.0027
g2107057-451229	 316.77361	 -45.2080	 8774	 -1	 -1	 +0.1710	 0.0984	 -0.0010
g2107079-502018	 316.78276	 -50.3384	 13954	 -1	 -1	 -0.0065	 0.1097	 -0.0091
g2107082-370832	 316.78396	 -37.1423	 15096	 -1	 -1	 -0.1122	 0.1163	 -0.0043
g2107118-445009	 316.79924	 -44.8357	 8832	 -1	 -1	 -0.0674	 0.1127	 -0.0134
g2107267-394112	 316.86104	 -39.6866	 14356	 14888	 1303	 -0.0369	 0.1135	 -0.0069
g2107367-252505	 316.90304	 -25.4181	 11127	 10956	 951	 +0.0161	 0.1114	 -0.0133
g2107465-581813	 316.94384	 -58.3037	 7517	 -1	 -1	 +0.0234	 0.0961	 -0.0033
g2107522-471044	 316.96741	 -47.1790	 4675	 4771	 198	 -0.1208	 0.0928	 -0.0014
g2107545-344617	 316.97685	 -34.7714	 9930	 -1	 -1	 -0.1107	 0.1100	 -0.0117
g2107545-431542	 316.97714	 -43.2616	 8975	 8959	 620	 -0.0636	 0.1465	 -0.0311
g2107549-024330	 316.97894	 -2.7251	 14377	 -1	 -1	 +0.2167	 0.1306	 -0.0185
g2107585-392852	 316.99379	 -39.4811	 15045	 -1	 -1	 -0.0149	 0.1665	 -0.0358
g2108032-551735	 317.01316	 -55.2931	 10380	 -1	 -1	 +0.0684	 0.1141	 -0.0122
g2108075-331434	 317.03144	 -33.2428	 5127	 -1	 -1	 +0.1001	 0.0925	 +0.0010
g2108193-362321	 317.08051	 -36.3891	 12843	 12815	 1144	 -0.0519	 0.1063	 -0.0081
g2108227-153344	 317.09444	 -15.5623	 12029	 -1	 -1	 -0.1041	 0.1097	 -0.0072
g2108272-271720	 317.11335	 -27.2889	 10053	 -1	 -1	 -0.0341	 0.1179	 -0.0161
g2108429-144715	 317.17875	 -14.7876	 11997	 -1	 -1	 -0.0944	 0.1317	 -0.0164
g2108435-723518	 317.18130	 -72.5883	 14638	 15329	 1394	 -0.0415	 0.1510	 -0.0198
g2109027-021719	 317.26124	 -2.2886	 13296	 -1	 -1	 +0.1026	 0.1021	 -0.0098
g2109098-791036	 317.29079	 -79.1766	 14435	 -1	 -1	 +0.1588	 0.0975	 -0.0084
g2109184-210046	 317.32650	 -21.0129	 11592	 -1	 -1	 +0.0085	 0.1490	 -0.0317
g2109194-140500	 317.33056	 -14.0833	 8068	 -1	 -1	 -0.0938	 0.1103	 -0.0128
g2109222-231458	 317.34269	 -23.2495	 8481	 -1	 -1	 -0.0525	 0.0979	 -0.0082
g2109260-161309	 317.35831	 -16.2192	 11940	 -1	 -1	 +0.0528	 0.1150	 -0.0147
g2109281-525560	 317.36730	 -52.9333	 10008	 -1	 -1	 -0.0983	 0.1050	 -0.0104
g2109323-645321	 317.38441	 -64.8891	 9680	 -1	 -1	 -0.1477	 0.1077	 -0.0093
g2109378-033042	 317.40749	 -3.5117	 7931	 -1	 -1	 -0.0171	 0.1295	 -0.0165
g2109393-140258	 317.41379	 -14.0494	 7978	 -1	 -1	 -0.1328	 0.1269	 -0.0198
g2109536-160854	 317.47321	 -16.1483	 11700	 -1	 -1	 +0.0535	 0.1096	 -0.0125
g2109559-701408	 317.48294	 -70.2356	 13036	 -1	 -1	 -0.0615	 0.1016	 -0.0056
g2110009-140441	 317.50365	 -14.0780	 8187	 -1	 -1	 +0.0122	 0.0941	 -0.0046
g2110082-004623	 317.53395	 -0.7729	 9725	 -1	 -1	 -0.1487	 0.1870	 -0.0541
g2110199-023050	 317.58299	 -2.5140	 9158	 -1	 -1	 +0.0269	 0.1482	 -0.0272
g2110272-291512	 317.61346	 -29.2534	 12666	 -1	 -1	 -0.1207	 0.1266	 -0.0108
g2110289-231248	 317.62021	 -23.2134	 10309	 10166	 668	 -0.0097	 0.1117	 -0.0133
g2110290-085660	 317.62095	 -8.9499	 14083	 -1	 -1	 +0.0399	 0.1254	 -0.0176
g2110476-232231	 317.69835	 -23.3752	 9679	 10166	 668	 +0.0228	 0.1199	 -0.0161
g2110512-532517	 317.71319	 -53.4212	 11778	 -1	 -1	 +0.0501	 0.1087	 -0.0121
g2110542-034635	 317.72595	 -3.7763	 9099	 -1	 -1	 -0.1402	 0.1242	 -0.0174
g2110545-035146	 317.72730	 -3.8628	 9099	 -1	 -1	 -0.0012	 0.1065	 -0.0100
g2110564-020548	 317.73511	 -2.0967	 9157	 9199	 691	 -0.2015	 0.1728	 -0.0412
g2110572-434240	 317.73840	 -43.7110	 8765	 8959	 620	 +0.0681	 0.1088	 -0.0074
g2111041-225748	 317.76721	 -22.9634	 10157	 10166	 668	 -0.2414	 0.1862	 -0.0348
g2111074-204357	 317.78100	 -20.7326	 11590	 11591	 1024	 -0.0345	 0.1736	 -0.0465
g2111079-231411	 317.78280	 -23.2362	 10248	 10166	 668	 -0.2952	 0.1432	 -0.0101
g2111102-220635	 317.79270	 -22.1096	 9765	 -1	 -1	 +0.1746	 0.1181	 -0.0056
g2111125-805048	 317.80200	 -80.8468	 8718	 -1	 -1	 +0.0339	 0.1006	 -0.0062
g2111148-483016	 317.81161	 -48.5045	 9296	 -1	 -1	 +0.0245	 0.0946	 -0.0060
g2111175-504941	 317.82300	 -50.8281	 13265	 -1	 -1	 +0.1331	 0.1138	 -0.0140
g2111324-423852	 317.88511	 -42.6478	 12208	 -1	 -1	 +0.1010	 0.1310	 -0.0212
g2111521-491701	 317.96685	 -49.2837	 2584	 -1	 -1	 +0.0064	 0.1003	 +0.0009
g2111577-230936	 317.99054	 -23.1600	 10067	 10166	 668	 -0.0299	 0.1005	 -0.0096
g2111577-482700	 317.99040	 -48.4501	 9356	 -1	 -1	 +0.0866	 0.0933	 -0.0039
g2112080-232445	 318.03346	 -23.4125	 9708	 10166	 668	 -0.1437	 0.1222	 -0.0140
g2112122-461744	 318.05085	 -46.2957	 9436	 -1	 -1	 -0.0812	 0.1222	 -0.0177
g2112284-051708	 318.11834	 -5.2854	 14406	 -1	 -1	 -0.0284	 0.1265	 -0.0130
g2112305-432056	 318.12704	 -43.3490	 13679	 -1	 -1	 +0.1025	 0.1581	 -0.0383
g2112346-815201	 318.14429	 -81.8668	 13520	 -1	 -1	 -0.0994	 0.1380	 -0.0146
g2112429-230845	 318.17894	 -23.1459	 10876	 10166	 668	 -0.4058	 0.1585	 +0.0143
g2112467-194901	 318.19470	 -19.8170	 8978	 9298	 667	 +0.0574	 0.1446	 -0.0230
g2112478-443727	 318.19934	 -44.6241	 15663	 -1	 -1	 -0.0114	 0.1071	 -0.0052
g2113002-550248	 318.25095	 -55.0466	 12835	 -1	 -1	 +0.1635	 0.1084	 -0.0100
g2113120-000837	 318.29999	 -0.1436	 9333	 -1	 -1	 +0.1593	 0.1101	 -0.0037
g2113154-373213	 318.31424	 -37.5369	 7508	 -1	 -1	 -0.1105	 0.1335	 -0.0228
g2113208-475712	 318.33675	 -47.9534	 9413	 -1	 -1	 +0.0668	 0.1154	 -0.0103
g2113232-722920	 318.34665	 -72.4889	 15326	 15329	 1394	 -0.0118	 0.1366	 -0.0168
g2113283-742656	 318.36794	 -74.4490	 11410	 -1	 -1	 +0.1215	 0.1049	 -0.0088
g2113327-012248	 318.38611	 -1.3800	 13472	 -1	 -1	 +0.3031	 0.1060	 -0.0038
g2113355-430022	 318.39781	 -43.0062	 12118	 -1	 -1	 -0.1266	 0.1329	 -0.0137
g2113371-540026	 318.40439	 -54.0071	 10401	 -1	 -1	 -0.2062	 0.1802	 -0.0381
g2113400-290257	 318.41655	 -29.0490	 15871	 -1	 -1	 +0.0086	 0.1482	 -0.0238
g2114014-123444	 318.50564	 -12.5790	 15106	 -1	 -1	 +0.0414	 0.1045	 -0.0081
g2114125-424048	 318.55185	 -42.6799	 15804	 -1	 -1	 +0.1189	 0.1289	 -0.0201
g2114146-651336	 318.56086	 -65.2267	 12198	 -1	 -1	 +0.1255	 0.1148	 -0.0128
g2114163-514722	 318.56790	 -51.7893	 14947	 14835	 1357	 -0.1628	 0.1123	 -0.0020
g2114203-790702	 318.58469	 -79.1172	 14524	 -1	 -1	 -0.1139	 0.1277	 -0.0078
g2114236-050557	 318.59819	 -5.0990	 7779	 -1	 -1	 +0.0697	 0.1198	 -0.0062
g2114300-232626	 318.62506	 -23.4406	 10786	 10417	 818	 +0.2284	 0.1323	 -0.0070
g2114401-282721	 318.66720	 -28.4557	 16048	 -1	 -1	 +0.0155	 0.1335	 -0.0158
g2114560-672924	 318.73335	 -67.4900	 12090	 -1	 -1	 -0.1414	 0.1183	 -0.0077
g2115082-232131	 318.78436	 -23.3585	 10515	 10417	 818	 -0.0185	 0.1048	 -0.0111
g2115146-514859	 318.81074	 -51.8164	 14826	 14835	 1357	 -0.1742	 0.1251	 -0.0037
g2115153-511959	 318.81360	 -51.3330	 14734	 -1	 -1	 -0.0433	 0.1413	 -0.0172
g2115192-722212	 318.83011	 -72.3700	 15205	 15329	 1394	 +0.0435	 0.1005	 -0.0072
g2115356-465229	 318.89834	 -46.8746	 10845	 -1	 -1	 -0.3054	 0.1202	 -0.0025
g2115358-471730	 318.89926	 -47.2916	 15914	 -1	 -1	 -0.0460	 0.1245	 -0.0085
g2115443-225924	 318.93451	 -22.9899	 10094	 10417	 818	 +0.1941	 0.1293	 -0.0088
g2116009-464030	 319.00380	 -46.6749	 15611	 -1	 -1	 +0.1394	 0.1150	 -0.0148
g2116144-221404	 319.06019	 -22.2345	 7843	 -1	 -1	 -0.0136	 0.1049	 -0.0073
g2116171-553039	 319.07129	 -55.5109	 12416	 12394	 1096	 -0.0464	 0.1387	 -0.0230
g2116254-513934	 319.10594	 -51.6594	 15425	 14835	 1357	 +0.0372	 0.1107	 -0.0104
g2116324-482149	 319.13489	 -48.3636	 1858	 -1	 -1	 -0.0577	 0.1093	 +0.0008
g2116415-525733	 319.17300	 -52.9591	 14472	 -1	 -1	 -0.2084	 0.1706	 +0.0010
g2116462-421542	 319.19249	 -42.2617	 4948	 -1	 -1	 -0.0856	 0.0939	 -0.0010
g2116571-281935	 319.23780	 -28.3264	 10080	 -1	 -1	 +0.1016	 0.1076	 -0.0079
g2117064-230717	 319.27651	 -23.1215	 8745	 -1	 -1	 +0.0450	 0.0947	 -0.0045
g2117104-755710	 319.29345	 -75.9527	 11657	 -1	 -1	 -0.0159	 0.1468	 -0.0299
g2117120-555616	 319.29975	 -55.9378	 15176	 -1	 -1	 -0.1338	 0.1455	 -0.0098
g2117127-193737	 319.30304	 -19.6270	 9244	 -1	 -1	 -0.0520	 0.1114	 -0.0133
g2117283-224858	 319.36801	 -22.8161	 7994	 7608	 462	 +0.0852	 0.1021	 -0.0022
g2117291-804809	 319.37116	 -80.8024	 8747	 -1	 -1	 +0.1115	 0.1366	 -0.0113
g2117423-845043	 319.42606	 -84.8453	 11318	 -1	 -1	 +0.0754	 0.1348	 -0.0228
g2117551-224624	 319.47959	 -22.7734	 15338	 -1	 -1	 +0.0138	 0.1211	 -0.0124
g2118041-514338	 319.51710	 -51.7273	 14795	 14835	 1357	 +0.0138	 0.1511	 -0.0279
g2118055-223950	 319.52296	 -22.6640	 10511	 -1	 -1	 +0.0923	 0.1030	 -0.0076
g2118159-235622	 319.56631	 -23.9395	 8866	 -1	 -1	 +0.0222	 0.1152	 -0.0113
g2118215-272053	 319.58971	 -27.3480	 11005	 -1	 -1	 -0.0126	 0.1123	 -0.0138
g2118270-662650	 319.61251	 -66.4471	 10105	 -1	 -1	 +0.0360	 0.1506	 -0.0318
g2118419-450026	 319.67445	 -45.0072	 8946	 -1	 -1	 +0.0022	 0.1195	 -0.0143
g2118529-552644	 319.72034	 -55.4454	 12385	 12394	 1096	 -0.0294	 0.1196	 -0.0151
g2119068-214155	 319.77811	 -21.6985	 9129	 -1	 -1	 -0.0890	 0.1171	 -0.0156
g2119154-711500	 319.81410	 -71.2501	 12650	 -1	 -1	 +0.0512	 0.1009	 -0.0097
g2119187-061441	 319.82789	 -6.2448	 8736	 -1	 -1	 +0.0197	 0.0995	 -0.0067
g2119259-064530	 319.85790	 -6.7584	 7957	 -1	 -1	 +0.0028	 0.1059	 -0.0071
g2119344-552203	 319.89315	 -55.3674	 7827	 -1	 -1	 +0.1524	 0.1179	 -0.0019
g2119382-670313	 319.90934	 -67.0536	 10677	 -1	 -1	 +0.1608	 0.1120	 -0.0071
g2119475-684744	 319.94805	 -68.7954	 12216	 -1	 -1	 +0.0551	 0.1279	 -0.0205
g2119517-513108	 319.96531	 -51.5189	 8437	 -1	 -1	 -0.1701	 0.1322	 -0.0214
g2119528-474122	 319.97011	 -47.6895	 15734	 -1	 -1	 +0.0566	 0.1265	 -0.0172
g2119531-304620	 319.97114	 -30.7723	 11376	 11442	 954	 +0.0760	 0.1088	 -0.0117
g2119570-432716	 319.98736	 -43.4545	 11667	 -1	 -1	 +0.1145	 0.1327	 -0.0204
g2120003-050746	 320.00130	 -5.1296	 8164	 -1	 -1	 +0.1523	 0.1062	 -0.0013
g2120027-475946	 320.01120	 -47.9960	 13936	 -1	 -1	 -0.0449	 0.1062	 -0.0058
g2120029-692416	 320.01225	 -69.4044	 9941	 -1	 -1	 -0.3156	 0.1146	 -0.0030
g2120054-195004	 320.02261	 -19.8344	 12271	 -1	 -1	 -0.0304	 0.1131	 -0.0122
g2120285-201012	 320.11860	 -20.1700	 11402	 -1	 -1	 -0.0547	 0.1362	 -0.0229
g2120312-432653	 320.12984	 -43.4482	 11846	 -1	 -1	 +0.1085	 0.1053	 -0.0100
g2120425-530048	 320.17696	 -53.0133	 14710	 -1	 -1	 -0.1217	 0.1656	 -0.0197
g2120523-303429	 320.21805	 -30.5748	 11434	 11442	 954	 +0.0859	 0.1018	 -0.0091
g2120565-724552	 320.23544	 -72.7643	 11608	 -1	 -1	 +0.1928	 0.1237	 -0.0108
g2121038-724608	 320.26606	 -72.7688	 11189	 -1	 -1	 +0.1634	 0.1206	 -0.0107
g2121094-600655	 320.28900	 -60.1153	 15226	 -1	 -1	 +0.2052	 0.1102	 -0.0121
g2121240-525332	 320.34991	 -52.8923	 14649	 -1	 -1	 +0.0157	 0.1095	 -0.0093
g2121366-711814	 320.40256	 -71.3039	 12739	 -1	 -1	 +0.1070	 0.1018	 -0.0098
g2121549-555537	 320.47889	 -55.9268	 12356	 -1	 -1	 +0.0447	 0.1006	 -0.0095
g2122150-092558	 320.56246	 -9.4327	 12066	 -1	 -1	 -0.0128	 0.0984	 -0.0083
g2122204-502644	 320.58509	 -50.4456	 15506	 -1	 -1	 -0.0356	 0.1595	 -0.0259
g2122229-560014	 320.59545	 -56.0040	 15384	 -1	 -1	 -0.1054	 0.1207	 -0.0054
g2122294-451155	 320.62231	 -45.1986	 13922	 -1	 -1	 +0.1005	 0.1291	 -0.0209
g2122310-495255	 320.62906	 -49.8818	 15623	 -1	 -1	 +0.1555	 0.1227	 -0.0180
g2122381-192828	 320.65859	 -19.4743	 11638	 11931	 1034	 +0.1320	 0.1098	 -0.0104
g2122388-502638	 320.66159	 -50.4438	 15416	 -1	 -1	 -0.1301	 0.1412	 -0.0087
g2122457-213658	 320.69055	 -21.6160	 12214	 -1	 -1	 -0.1383	 0.1074	 -0.0040
g2122485-220456	 320.70225	 -22.0823	 10356	 -1	 -1	 -0.0466	 0.1171	 -0.0154
g2122506-494550	 320.71095	 -49.7638	 15592	 -1	 -1	 +0.1234	 0.1471	 -0.0303
g2122537-195350	 320.72385	 -19.8972	 12209	 11931	 1034	 +0.1939	 0.1103	 -0.0075
g2122565-481851	 320.73541	 -48.3141	 15915	 -1	 -1	 -0.0048	 0.1210	 -0.0093
g2123046-712030	 320.76914	 -71.3416	 11570	 -1	 -1	 +0.1023	 0.1185	 -0.0145
g2123064-473917	 320.77649	 -47.6548	 13663	 -1	 -1	 +0.1356	 0.0935	 -0.0072
g2123130-193624	 320.80410	 -19.6067	 12508	 11931	 1034	 -0.0447	 0.1056	 -0.0093
g2123340-494711	 320.89156	 -49.7863	 15892	 -1	 -1	 +0.1403	 0.1251	 -0.0189
g2123397-052602	 320.91539	 -5.4338	 7742	 -1	 -1	 +0.1079	 0.0996	 -0.0015
g2123544-110513	 320.97676	 -11.0869	 13777	 -1	 -1	 +0.0844	 0.1103	 -0.0128
g2124260-113111	 321.10814	 -11.5197	 8561	 -1	 -1	 -0.0441	 0.1249	 -0.0180
g2124263-491649	 321.10966	 -49.2802	 9054	 -1	 -1	 +0.1012	 0.0947	 -0.0032
g2124355-193009	 321.14791	 -19.5025	 10948	 -1	 -1	 -0.1694	 0.1724	 -0.0371
g2124386-200701	 321.16064	 -20.1170	 11519	 -1	 -1	 +0.0647	 0.1257	 -0.0194
g2124506-592358	 321.21091	 -59.3993	 14741	 -1	 -1	 +0.0329	 0.1454	 -0.0267
g2124587-422738	 321.24450	 -42.4604	 4974	 4974	 203	 +0.0892	 0.0935	 +0.0010
g2125005-184802	 321.25214	 -18.8004	 9147	 -1	 -1	 -0.0914	 0.1048	 -0.0111
g2125288-423660	 321.36990	 -42.6166	 13969	 -1	 -1	 -0.0275	 0.1379	 -0.0198
g2125329-424145	 321.38700	 -42.6957	 8962	 -1	 -1	 -0.0214	 0.1076	 -0.0110
g2125466-545214	 321.44400	 -54.8704	 9351	 -1	 -1	 +0.0774	 0.0997	 -0.0055
g2125535-095146	 321.47281	 -9.8627	 6608	 -1	 -1	 -0.1764	 0.1199	 -0.0166
g2125536-422441	 321.47324	 -42.4113	 4644	 4974	 203	 +0.1464	 0.0951	 +0.0011
g2125574-090156	 321.48914	 -9.0321	 8196	 -1	 -1	 -0.0841	 0.1058	 -0.0113
g2126425-065942	 321.67711	 -6.9949	 7203	 -1	 -1	 +0.3126	 0.1202	 +0.0012
g2126435-214959	 321.68100	 -21.8330	 10533	 10535	 842	 +0.1050	 0.0934	 -0.0049
g2126518-190136	 321.71579	 -19.0266	 12684	 -1	 -1	 -0.1164	 0.1081	 -0.0051
g2127226-452254	 321.84420	 -45.3817	 11102	 -1	 -1	 -0.0494	 0.1150	 -0.0138
g2127269-490349	 321.86191	 -49.0635	 8811	 9494	 621	 +0.0599	 0.0928	 -0.0047
g2127337-011119	 321.89040	 -1.1886	 8874	 -1	 -1	 +0.0138	 0.1188	 -0.0130
g2127534-111824	 321.97231	 -11.3067	 14074	 -1	 -1	 +0.2049	 0.1136	 -0.0116
g2128059-013849	 322.02450	 -1.6469	 8814	 -1	 -1	 +0.1870	 0.0945	 -0.0004
g2128439-672232	 322.18291	 -67.3756	 8428	 -1	 -1	 +0.0970	 0.1091	 -0.0045
g2128480-452305	 322.20014	 -45.3846	 5166	 -1	 -1	 -0.0718	 0.1121	 -0.0032
g2129125-003718	 322.30216	 -0.6217	 8781	 8721	 575	 +0.0965	 0.1141	 -0.0063
g2129168-511902	 322.32016	 -51.3172	 15897	 -1	 -1	 +0.0713	 0.1069	 -0.0094
g2129346-790732	 322.39394	 -79.1254	 9215	 -1	 -1	 -0.0088	 0.1331	 -0.0213
g2129374-211144	 322.40596	 -21.1956	 10259	 -1	 -1	 +0.0968	 0.0920	 -0.0045
g2129397-060822	 322.41540	 -6.1393	 13705	 -1	 -1	 -0.0084	 0.1201	 -0.0138
g2129522-003753	 322.46744	 -0.6313	 8661	 8721	 575	 +0.1204	 0.1011	 -0.0029
g2130142-080401	 322.55925	 -8.0670	 8521	 -1	 -1	 +0.0024	 0.1343	 -0.0196
g2130232-512621	 322.59659	 -51.4393	 15597	 -1	 -1	 -0.0736	 0.1229	 -0.0068
g2130282-634435	 322.61759	 -63.7431	 8437	 -1	 -1	 +0.1415	 0.0963	 -0.0012
g2130382-123219	 322.65930	 -12.5386	 15574	 -1	 -1	 +0.0915	 0.1178	 -0.0147
g2130424-551516	 322.67670	 -55.2545	 12768	 -1	 -1	 -0.1544	 0.1743	 -0.0253
g2130540-512521	 322.72485	 -51.4225	 15507	 -1	 -1	 +0.0911	 0.0972	 -0.0077
g2131212-062615	 322.83840	 -6.4374	 15113	 -1	 -1	 +0.1769	 0.1326	 -0.0229
g2131303-571921	 322.87634	 -57.3224	 7982	 -1	 -1	 +0.1524	 0.1003	 -0.0007
g2131357-465315	 322.89871	 -46.8874	 9159	 -1	 -1	 -0.0427	 0.1145	 -0.0143
g2131361-104025	 322.90049	 -10.6736	 15720	 -1	 -1	 -0.0355	 0.1157	 -0.0070
g2131432-685444	 322.93004	 -68.9121	 12393	 -1	 -1	 -0.0537	 0.1372	 -0.0224
g2131515-111007	 322.96454	 -11.1686	 16020	 -1	 -1	 +0.0538	 0.1220	 -0.0144
g2131527-460331	 322.96935	 -46.0585	 8765	 -1	 -1	 +0.2095	 0.1152	 -0.0013
g2131560-625028	 322.98346	 -62.8412	 14997	 -1	 -1	 -0.0798	 0.1092	 -0.0041
g2132062-110744	 323.02591	 -11.1289	 15780	 -1	 -1	 +0.0030	 0.1237	 -0.0111
g2132135-480015	 323.05635	 -48.0041	 6555	 -1	 -1	 +0.1911	 0.1277	 +0.0005
g2132254-514908	 323.10585	 -51.8187	 15958	 -1	 -1	 +0.0560	 0.1407	 -0.0239
g2132290-761920	 323.12084	 -76.3222	 13246	 -1	 -1	 +0.2354	 0.1162	 -0.0092
g2132293-714112	 323.12204	 -71.6866	 13339	 -1	 -1	 -0.0655	 0.1327	 -0.0158
g2132353-440403	 323.14696	 -44.0676	 2489	 -1	 -1	 +0.1119	 0.1038	 +0.0007
g2132418-000740	 323.17394	 -0.1278	 14565	 -1	 -1	 +0.1134	 0.1403	 -0.0266
g2132477-064723	 323.19886	 -6.7898	 7978	 -1	 -1	 +0.0228	 0.0993	 -0.0048
g2132586-480300	 323.24401	 -48.0501	 8864	 -1	 -1	 +0.0891	 0.1108	 -0.0062
g2133227-791758	 323.34449	 -79.2995	 9246	 -1	 -1	 -0.1265	 0.1291	 -0.0200
g2133240-023701	 323.34990	 -2.6169	 15437	 -1	 -1	 +0.1610	 0.1139	 -0.0143
g2133245-311311	 323.35216	 -31.2196	 9600	 -1	 -1	 -0.0505	 0.1083	 -0.0123
g2133435-633439	 323.43121	 -63.5776	 11823	 -1	 -1	 +0.0702	 0.1142	 -0.0142
g2133526-554048	 323.46900	 -55.6801	 10101	 -1	 -1	 -0.0812	 0.1345	 -0.0229
g2134202-523951	 323.58404	 -52.6641	 7327	 -1	 -1	 -0.0608	 0.1343	 -0.0190
g2134242-194033	 323.60101	 -19.6759	 9353	 -1	 -1	 -0.0714	 0.1071	 -0.0119
g2134249-074014	 323.60355	 -7.6706	 15413	 -1	 -1	 -0.0087	 0.1148	 -0.0081
g2134250-332507	 323.60430	 -33.4186	 7300	 -1	 -1	 +0.0783	 0.1061	 -0.0024
g2134301-483348	 323.62544	 -48.5634	 9045	 -1	 -1	 -0.1010	 0.1673	 -0.0440
g2134511-053731	 323.71276	 -5.6253	 15320	 -1	 -1	 -0.0470	 0.1371	 -0.0143
g2135000-703543	 323.74995	 -70.5951	 15280	 -1	 -1	 -0.0521	 0.1520	 -0.0193
g2135004-003041	 323.75175	 -0.5114	 8658	 -1	 -1	 -0.3341	 0.1180	 -0.0055
g2135052-731450	 323.77170	 -73.2473	 9300	 -1	 -1	 +0.0470	 0.1056	 -0.0079
g2135174-031125	 323.82254	 -3.1902	 15196	 -1	 -1	 +0.2473	 0.1259	 -0.0158
g2135183-093008	 323.82600	 -9.5022	 14696	 14869	 1347	 -0.1238	 0.1142	 -0.0040
g2135202-205646	 323.83410	 -20.9460	 10105	 -1	 -1	 +0.1601	 0.1140	 -0.0062
g2135208-374130	 323.83664	 -37.6915	 5068	 -1	 -1	 +0.0053	 0.1090	 +0.0000
g2135326-581750	 323.88585	 -58.2971	 8196	 8237	 539	 +0.0427	 0.1121	 -0.0075
g2135355-090554	 323.89801	 -9.0983	 14875	 14869	 1347	 +0.0060	 0.1112	 -0.0090
g2135502-344257	 323.95921	 -34.7157	 8683	 -1	 -1	 -0.0287	 0.0988	 -0.0080
g2135576-085328	 323.98979	 -8.8911	 15264	 14869	 1347	 -0.1418	 0.1247	 -0.0047
g2135588-042332	 323.99491	 -4.3921	 15167	 -1	 -1	 +0.0000	 0.1002	 -0.0051
g2136039-032016	 324.01606	 -3.3378	 7641	 -1	 -1	 +0.0349	 0.0915	 -0.0024
g2136082-073510	 324.03405	 -7.5862	 8067	 -1	 -1	 -0.2098	 0.1163	 -0.0137
g2136115-720644	 324.04784	 -72.1121	 10792	 -1	 -1	 -0.0598	 0.1617	 -0.0386
g2136155-563041	 324.06464	 -56.5114	 12353	 -1	 -1	 -0.0499	 0.1446	 -0.0258
g2136159-275345	 324.06601	 -27.8958	 15793	 -1	 -1	 +0.0466	 0.1009	 -0.0063
g2136168-083040	 324.07019	 -8.5110	 15503	 -1	 -1	 -0.0028	 0.1089	 -0.0069
g2136237-035822	 324.09885	 -3.9729	 15316	 -1	 -1	 +0.1891	 0.1010	 -0.0096
g2136238-642532	 324.09900	 -64.4255	 3043	 3030	 63	 -0.1349	 0.0992	 +0.0010
g2136306-035929	 324.12749	 -3.9915	 15286	 -1	 -1	 +0.0589	 0.1173	 -0.0138
g2136376-274331	 324.15659	 -27.7252	 5389	 -1	 -1	 +0.0214	 0.0992	 +0.0002
g2136487-224820	 324.20294	 -22.8054	 8101	 -1	 -1	 +0.1270	 0.1104	 -0.0028
g2136542-202037	 324.22574	 -20.3437	 10312	 -1	 -1	 +0.0837	 0.0951	 -0.0057
g2137224-035644	 324.34336	 -3.9454	 15706	 -1	 -1	 -0.0845	 0.1297	 -0.0081
g2137237-705100	 324.34874	 -70.8500	 11384	 -1	 -1	 +0.0007	 0.1317	 -0.0220
g2137279-554216	 324.36630	 -55.7046	 15586	 -1	 -1	 -0.0517	 0.1119	 -0.0054
g2137282-470209	 324.36736	 -47.0358	 8857	 -1	 -1	 +0.1368	 0.1444	 -0.0123
g2137310-292640	 324.37921	 -29.4445	 5694	 -1	 -1	 -0.0307	 0.0982	 -0.0016
g2137318-310203	 324.38250	 -31.0342	 8668	 -1	 -1	 -0.0405	 0.1377	 -0.0246
g2137329-144139	 324.38716	 -14.6941	 11167	 -1	 -1	 -0.0695	 0.1197	 -0.0152
g2138014-115036	 324.50581	 -11.8433	 15868	 -1	 -1	 +0.1018	 0.1512	 -0.0318
g2138049-042618	 324.52020	 -4.4383	 15616	 -1	 -1	 -0.0137	 0.1250	 -0.0109
g2138070-264158	 324.52904	 -26.6994	 10841	 -1	 -1	 +0.0253	 0.1011	 -0.0095
g2138079-423618	 324.53310	 -42.6049	 5478	 -1	 -1	 -0.0961	 0.0969	 -0.0029
g2138082-115212	 324.53430	 -11.8700	 15927	 -1	 -1	 +0.2287	 0.1436	 -0.0274
g2138181-070915	 324.57556	 -7.1542	 15230	 -1	 -1	 -0.0351	 0.1339	 -0.0133
g2138201-211906	 324.58351	 -21.3184	 10074	 -1	 -1	 -0.0160	 0.1105	 -0.0129
g2138252-044616	 324.60494	 -4.7712	 15496	 -1	 -1	 -0.0809	 0.1563	 -0.0179
g2138288-542909	 324.62010	 -54.4859	 11352	 -1	 -1	 +0.0506	 0.1004	 -0.0093
g2138346-075426	 324.64411	 -7.9072	 15321	 -1	 -1	 -0.0141	 0.0992	 -0.0039
g2138393-064000	 324.66376	 -6.6667	 14629	 -1	 -1	 +0.0528	 0.1448	 -0.0278
g2138424-724642	 324.67664	 -72.7784	 9326	 -1	 -1	 +0.0155	 0.0967	 -0.0070
g2138591-783157	 324.74625	 -78.5325	 12988	 -1	 -1	 +0.0687	 0.1240	 -0.0185
g2139228-504329	 324.84481	 -50.7247	 16039	 -1	 -1	 -0.0216	 0.1179	 -0.0078
g2139463-295237	 324.94274	 -29.8771	 6804	 -1	 -1	 +0.0762	 0.1129	 -0.0020
g2139517-360213	 324.96554	 -36.0370	 4849	 -1	 -1	 -0.0247	 0.0974	 +0.0003
g2139524-224536	 324.96826	 -22.7600	 9718	 9427	 734	 +0.0708	 0.1380	 -0.0187
g2139592-224131	 324.99659	 -22.6920	 8758	 9427	 734	 +0.1775	 0.1124	 -0.0037
g2140007-064325	 325.00305	 -6.7236	 14868	 15538	 1468	 +0.0856	 0.1099	 -0.0119
g2140034-635432	 325.01430	 -63.9089	 3009	 3030	 63	 -0.0942	 0.0984	 +0.0011
g2140143-222441	 325.05944	 -22.4114	 9537	 9427	 734	 +0.0467	 0.0990	 -0.0066
g2140198-325421	 325.08239	 -32.9057	 15779	 -1	 -1	 -0.0526	 0.1082	 -0.0038
g2140230-571627	 325.09561	 -57.2740	 15324	 -1	 -1	 +0.0790	 0.1061	 -0.0104
g2140334-132043	 325.13909	 -13.3453	 14340	 -1	 -1	 +0.1144	 0.1122	 -0.0137
g2140354-494818	 325.14750	 -49.8050	 15854	 -1	 -1	 -0.0180	 0.1017	 -0.0036
g2140372-222023	 325.15500	 -22.3397	 9297	 9427	 734	 +0.0611	 0.1068	 -0.0081
g2141138-555836	 325.30741	 -55.9767	 15586	 -1	 -1	 +0.1174	 0.1204	 -0.0167
g2141189-012951	 325.32884	 -1.4976	 15071	 -1	 -1	 +0.1768	 0.1132	 -0.0139
g2141193-635431	 325.33035	 -63.9087	 2979	 3030	 63	 -0.0042	 0.0975	 +0.0010
g2141212-700024	 325.33831	 -70.0066	 14856	 -1	 -1	 +0.0619	 0.1586	 -0.0358
g2141263-075104	 325.35959	 -7.8512	 15259	 15311	 1432	 -0.1118	 0.1669	 -0.0185
g2141414-103808	 325.42231	 -10.6356	 5220	 -1	 -1	 +0.1496	 0.0933	 +0.0011
g2141456-550541	 325.43999	 -55.0946	 11384	 -1	 -1	 -0.0038	 0.1427	 -0.0278
g2141469-464916	 325.44525	 -46.8211	 9064	 -1	 -1	 +0.0076	 0.1068	 -0.0097
g2141538-064232	 325.47389	 -6.7088	 6473	 -1	 -1	 -0.0173	 0.0948	 -0.0024
g2141597-064619	 325.49864	 -6.7721	 15197	 15538	 1468	 -0.0006	 0.1150	 -0.0085
g2142074-190440	 325.53074	 -19.0776	 10246	 -1	 -1	 +0.2596	 0.1203	 -0.0027
g2142217-744107	 325.59045	 -74.6853	 13564	 -1	 -1	 -0.1997	 0.1778	 -0.0122
g2142244-123348	 325.60169	 -12.5633	 14337	 -1	 -1	 +0.2080	 0.1162	 -0.0129
g2142299-062540	 325.62449	 -6.4278	 9920	 -1	 -1	 -0.0180	 0.1050	 -0.0111
g2142374-064721	 325.65585	 -6.7891	 14837	 15538	 1468	 -0.1157	 0.1075	 -0.0022
g2142449-383329	 325.68721	 -38.5581	 16040	 -1	 -1	 -0.0550	 0.1180	 -0.0061
g2142488-065207	 325.70326	 -6.8685	 15646	 15538	 1468	 +0.0578	 0.0980	 -0.0063
g2142557-063553	 325.73204	 -6.5981	 15826	 15538	 1468	 -0.0619	 0.1263	 -0.0092
g2142590-551457	 325.74600	 -55.2492	 15702	 -1	 -1	 +0.0585	 0.1259	 -0.0174
g2143023-070154	 325.75965	 -7.0316	 15646	 15538	 1468	 -0.1961	 0.1116	 +0.0014
g2143045-715741	 325.76866	 -71.9613	 13338	 -1	 -1	 -0.0093	 0.1644	 -0.0376
g2143055-364420	 325.77270	 -36.7389	 9227	 -1	 -1	 +0.0711	 0.0924	 -0.0040
g2143058-070407	 325.77404	 -7.0685	 14687	 15538	 1468	 -0.0179	 0.1086	 -0.0057
g2143125-515740	 325.80211	 -51.9611	 15954	 15821	 1479	 -0.1277	 0.1494	 -0.0102
g2143126-465858	 325.80239	 -46.9826	 14580	 -1	 -1	 +0.1671	 0.1667	 -0.0443
g2143191-065848	 325.82954	 -6.9800	 15226	 15538	 1468	 -0.2330	 0.1341	 +0.0109
g2143405-520646	 325.91895	 -52.1128	 15775	 15821	 1479	 +0.0930	 0.0968	 -0.0071
g2143438-532809	 325.93260	 -53.4692	 8557	 -1	 -1	 -0.0899	 0.1108	 -0.0131
g2143470-083412	 325.94596	 -8.5700	 15288	 15638	 1399	 -0.0589	 0.1119	 -0.0047
g2143495-080427	 325.95600	 -8.0740	 14928	 15638	 1399	 +0.1143	 0.0964	 -0.0081
g2143513-001917	 325.96381	 -0.3214	 7633	 -1	 -1	 +0.0233	 0.1043	 -0.0051
g2143562-513503	 325.98421	 -51.5843	 15742	 -1	 -1	 -0.1642	 0.1076	 -0.0003
g2143567-084131	 325.98630	 -8.6919	 15618	 15638	 1399	 +0.1326	 0.1135	 -0.0140
g2144040-085811	 326.01660	 -8.9697	 16128	 15638	 1399	 +0.0393	 0.1238	 -0.0147
g2144047-082735	 326.01960	 -8.4597	 15768	 15638	 1399	 -0.0308	 0.1310	 -0.0124
g2144282-063223	 326.11739	 -6.5398	 11927	 -1	 -1	 +0.0726	 0.1472	 -0.0312
g2144315-091128	 326.13104	 -9.1912	 14899	 -1	 -1	 -0.1111	 0.1177	 -0.0050
g2144334-100128	 326.13916	 -10.0245	 14811	 -1	 -1	 +0.2003	 0.1212	 -0.0161
g2144357-060922	 326.14875	 -6.1562	 15524	 -1	 -1	 +0.0560	 0.1063	 -0.0088
g2144493-084413	 326.20545	 -8.7368	 15948	 15638	 1399	 +0.1067	 0.1206	 -0.0162
g2144494-722515	 326.20560	 -72.4208	 9473	 9427	 700	 +0.2197	 0.1009	 -0.0008
g2145124-545434	 326.30161	 -54.9095	 15699	 -1	 -1	 +0.0680	 0.1046	 -0.0088
g2145152-081606	 326.31314	 -8.2684	 15107	 15638	 1399	 +0.0114	 0.1473	 -0.0242
g2145180-350003	 326.32499	 -35.0008	 11677	 -1	 -1	 -0.0255	 0.1178	 -0.0152
g2145251-772318	 326.35440	 -77.3883	 8244	 -1	 -1	 +0.0092	 0.1100	 -0.0087
g2145310-753760	 326.37900	 -75.6332	 13689	 -1	 -1	 +0.1263	 0.1349	 -0.0241
g2145376-551851	 326.40661	 -55.3140	 11444	 -1	 -1	 +0.0414	 0.1311	 -0.0220
g2145440-104234	 326.43331	 -10.7094	 14542	 -1	 -1	 -0.0748	 0.1041	 -0.0035
g2145471-482514	 326.44604	 -48.4205	 5503	 -1	 -1	 +0.0689	 0.0952	 +0.0008
g2146097-482114	 326.54054	 -48.3538	 4693	 -1	 -1	 +0.0415	 0.1060	 +0.0009
g2146142-521606	 326.55916	 -52.2682	 15955	 15821	 1479	 -0.0106	 0.1178	 -0.0083
g2146342-505901	 326.64239	 -50.9836	 15618	 -1	 -1	 -0.0495	 0.1027	 -0.0027
g2146358-522460	 326.64931	 -52.4166	 15716	 15821	 1479	 -0.0581	 0.1252	 -0.0085
g2146426-051345	 326.67735	 -5.2290	 6228	 -1	 -1	 -0.0958	 0.0983	 -0.0051
g2146561-541602	 326.73374	 -54.2672	 8500	 -1	 -1	 -0.0308	 0.1022	 -0.0087
g2147017-103105	 326.75686	 -10.5179	 10463	 -1	 -1	 +0.0935	 0.1276	 -0.0161
g2147033-463945	 326.76390	 -46.6625	 9571	 9236	 632	 -0.0185	 0.1008	 -0.0092
g2147101-533707	 326.79211	 -53.6186	 7447	 -1	 -1	 -0.1048	 0.1265	 -0.0185
g2147361-131058	 326.90040	 -13.1827	 5042	 -1	 -1	 -0.1327	 0.0980	 -0.0028
g2148012-115503	 327.00511	 -11.9175	 14333	 -1	 -1	 -0.0365	 0.1277	 -0.0128
g2148065-762603	 327.02714	 -76.4342	 7368	 -1	 -1	 -0.1190	 0.1044	 -0.0104
g2148158-545855	 327.06585	 -54.9820	 11322	 -1	 -1	 -0.0195	 0.1083	 -0.0120
g2148307-570325	 327.12796	 -57.0568	 11842	 11902	 1047	 -0.0141	 0.1159	 -0.0144
g2149090-554015	 327.28755	 -55.6709	 12494	 -1	 -1	 +0.0794	 0.1180	 -0.0157
g2149148-093707	 327.31155	 -9.6185	 9981	 -1	 -1	 -0.0110	 0.1297	 -0.0213
g2149391-564117	 327.41295	 -56.6881	 11720	 11902	 1047	 +0.0080	 0.1492	 -0.0316
g2149531-534937	 327.47146	 -53.8269	 15782	 -1	 -1	 +0.2357	 0.1142	 -0.0129
g2149570-524219	 327.48751	 -52.7052	 4833	 -1	 -1	 -0.1297	 0.1204	 -0.0060
g2149574-045031	 327.48899	 -4.8418	 15879	 -1	 -1	 -0.0147	 0.1157	 -0.0072
g2150053-613404	 327.52215	 -61.5678	 15225	 15455	 1376	 -0.1514	 0.1232	 -0.0030
g2150152-144952	 327.56341	 -14.8311	 11670	 -1	 -1	 +0.0291	 0.1174	 -0.0158
g2150181-595416	 327.57525	 -59.9045	 12098	 -1	 -1	 -0.0308	 0.1145	 -0.0133
g2150206-040411	 327.58590	 -4.0697	 4666	 -1	 -1	 -0.1235	 0.1111	 -0.0033
g2150222-055059	 327.59251	 -5.8496	 16090	 -1	 -1	 +0.2760	 0.1058	 -0.0084
g2150470-614551	 327.69570	 -61.7641	 15585	 15455	 1376	 +0.1983	 0.1320	 -0.0221
g2150556-025149	 327.73184	 -2.8636	 16086	 -1	 -1	 +0.1150	 0.1284	 -0.0199
g2150564-091560	 327.73501	 -9.2666	 5123	 -1	 -1	 +0.0713	 0.0937	 +0.0010
g2151067-461631	 327.77790	 -46.2753	 9387	 -1	 -1	 +0.1312	 0.0949	 -0.0028
g2151119-572636	 327.79964	 -57.4434	 15771	 -1	 -1	 -0.1113	 0.1135	 -0.0035
g2151203-551928	 327.83475	 -55.3245	 11472	 11340	 903	 -0.0986	 0.1191	 -0.0125
g2151204-013859	 327.83489	 -1.6496	 7900	 -1	 -1	 +0.0066	 0.1014	 -0.0057
g2151230-542522	 327.84599	 -54.4226	 15844	 -1	 -1	 -0.0226	 0.1473	 -0.0199
g2151375-714427	 327.90630	 -71.7409	 13545	 -1	 -1	 -0.1080	 0.1093	 -0.0047
g2151531-272518	 327.97139	 -27.4216	 9307	 -1	 -1	 +0.0547	 0.1049	 -0.0075
g2151545-550720	 327.97726	 -55.1222	 11771	 11340	 903	 -0.2420	 0.1208	 -0.0050
g2152075-801551	 328.03110	 -80.2641	 11468	 -1	 -1	 -0.0829	 0.1254	 -0.0166
g2152126-013603	 328.05224	 -1.6008	 15514	 -1	 -1	 +0.1544	 0.1477	 -0.0314
g2152155-440319	 328.06455	 -44.0554	 15072	 -1	 -1	 +0.2385	 0.0980	 -0.0065
g2152173-620148	 328.07190	 -62.0301	 15647	 15455	 1376	 -0.1113	 0.1104	 -0.0026
g2152220-522452	 328.09141	 -52.4144	 15774	 -1	 -1	 +0.1613	 0.1131	 -0.0140
g2152580-623247	 328.24156	 -62.5464	 15919	 -1	 -1	 -0.2472	 0.1559	 +0.0348
g2152593-724100	 328.24711	 -72.6833	 13640	 -1	 -1	 +0.0980	 0.1318	 -0.0221
g2153090-132048	 328.28759	 -13.3467	 5009	 -1	 -1	 +0.1098	 0.0988	 +0.0011
g2153108-073411	 328.29480	 -7.5698	 10005	 -1	 -1	 +0.0845	 0.0997	 -0.0063
g2153276-572623	 328.36501	 -57.4396	 12113	 -1	 -1	 +0.1042	 0.1356	 -0.0235
g2153520-174048	 328.46669	 -17.6799	 14853	 -1	 -1	 -0.0590	 0.1314	 -0.0122
g2153532-030656	 328.47150	 -3.1156	 15965	 -1	 -1	 -0.0287	 0.1091	 -0.0046
g2154102-171347	 328.54259	 -17.2297	 10504	 10234	 790	 +0.0694	 0.1002	 -0.0074
g2154127-551525	 328.55281	 -55.2570	 11531	 11340	 903	 +0.0543	 0.1301	 -0.0216
g2154161-164023	 328.56706	 -16.6730	 9813	 10234	 790	 +0.1386	 0.0971	 -0.0041
g2154196-140938	 328.58145	 -14.1606	 12176	 -1	 -1	 -0.0533	 0.1105	 -0.0102
g2154376-062245	 328.65661	 -6.3792	 9853	 -1	 -1	 -0.1187	 0.1460	 -0.0280
g2154434-124406	 328.68061	 -12.7349	 13342	 -1	 -1	 -0.0117	 0.1355	 -0.0216
g2155059-062509	 328.77465	 -6.4193	 9972	 -1	 -1	 -0.0685	 0.1255	 -0.0191
g2155079-004613	 328.78275	 -0.7704	 7626	 -1	 -1	 -0.1264	 0.1267	 -0.0200
g2155109-120321	 328.79551	 -12.0557	 13220	 13404	 1199	 -0.0249	 0.1169	 -0.0119
g2155167-553420	 328.81951	 -55.5723	 11113	 11340	 903	 -0.0174	 0.1031	 -0.0101
g2155221-475306	 328.84214	 -47.8849	 15030	 -1	 -1	 -0.1602	 0.1089	 -0.0008
g2155310-600207	 328.87934	 -60.0354	 9579	 -1	 -1	 -0.1161	 0.1088	 -0.0117
g2155515-013138	 328.96454	 -1.5273	 14643	 -1	 -1	 +0.2006	 0.1518	 -0.0319
g2155588-463539	 328.99515	 -46.5940	 15892	 -1	 -1	 -0.0034	 0.1123	 -0.0069
g2156022-025401	 329.00911	 -2.9002	 7749	 -1	 -1	 -0.0809	 0.1014	 -0.0089
g2156164-570402	 329.06834	 -57.0672	 11870	 -1	 -1	 -0.0399	 0.1104	 -0.0115
g2156323-535356	 329.13480	 -53.8988	 9604	 -1	 -1	 +0.0698	 0.1027	 -0.0070
g2156366-553316	 329.15265	 -55.5545	 10872	 11340	 903	 +0.1860	 0.1184	 -0.0090
g2156479-115949	 329.19946	 -11.9968	 13639	 13404	 1199	 -0.0376	 0.1260	 -0.0151
g2156480-445000	 329.19989	 -44.8334	 9798	 -1	 -1	 +0.2070	 0.1020	 -0.0018
g2156516-112632	 329.21476	 -11.4422	 13218	 -1	 -1	 +0.0809	 0.1182	 -0.0161
g2156545-553943	 329.22689	 -55.6618	 11053	 11340	 903	 +0.1577	 0.1018	 -0.0061
g2156570-684709	 329.23771	 -68.7859	 10648	 -1	 -1	 +0.0045	 0.0980	 -0.0088
g2157018-712756	 329.25765	 -71.4655	 9106	 9072	 646	 -0.0395	 0.1172	 -0.0152
g2157288-562651	 329.37015	 -56.4474	 10907	 11002	 938	 -0.0840	 0.1161	 -0.0135
g2157334-140223	 329.38906	 -14.0397	 4979	 -1	 -1	 -0.0393	 0.1083	 -0.0009
g2157421-162250	 329.42519	 -16.3807	 10890	 -1	 -1	 +0.0792	 0.0961	 -0.0068
g2157475-124635	 329.44771	 -12.7762	 12531	 -1	 -1	 -0.0690	 0.1016	 -0.0060
g2157507-042905	 329.46104	 -4.4847	 15724	 15707	 1480	 +0.0299	 0.1047	 -0.0069
g2157534-695025	 329.47260	 -69.8403	 7777	 8429	 469	 +0.1181	 0.0921	 -0.0015
g2158045-730050	 329.51849	 -73.0138	 8275	 -1	 -1	 +0.1367	 0.1069	 -0.0023
g2158112-450614	 329.54684	 -45.1038	 14475	 -1	 -1	 -0.1142	 0.1801	 -0.0262
g2158145-693845	 329.56049	 -69.6459	 8645	 8429	 469	 -0.0102	 0.1176	 -0.0128
g2158373-120755	 329.65530	 -12.1319	 14987	 -1	 -1	 -0.0616	 0.1150	 -0.0058
g2158435-195647	 329.68140	 -19.9463	 15756	 -1	 -1	 +0.0471	 0.1291	 -0.0176
g2158436-042316	 329.68171	 -4.3877	 16084	 15707	 1480	 -0.1206	 0.1112	 -0.0025
g2159063-693841	 329.77635	 -69.6447	 8015	 -1	 -1	 -0.1252	 0.1390	 -0.0264
g2159119-152602	 329.79961	 -15.4339	 11756	 11744	 1040	 +0.0614	 0.1080	 -0.0120
g2159205-562605	 329.83529	 -56.4348	 15643	 -1	 -1	 +0.0971	 0.1160	 -0.0144
g2159212-075049	 329.83815	 -7.8469	 15279	 -1	 -1	 -0.2367	 0.1152	 +0.0056
g2159355-544729	 329.89769	 -54.7915	 9818	 -1	 -1	 -0.0845	 0.1167	 -0.0149
g2159369-561227	 329.90384	 -56.2076	 10126	 -1	 -1	 +0.0979	 0.1054	 -0.0074
g2159433-701214	 329.93039	 -70.2038	 8438	 8429	 469	 +0.1246	 0.0954	 -0.0017
g2159442-152844	 329.93400	 -15.4789	 11546	 11744	 1040	 -0.1940	 0.1088	 -0.0042
g2159455-465335	 329.93940	 -46.8929	 9807	 9876	 770	 -0.0335	 0.1024	 -0.0101
g2159464-175238	 329.94344	 -17.8773	 10473	 10563	 868	 -0.0670	 0.1050	 -0.0105
g2200006-713940	 330.00240	 -71.6612	 9046	 9072	 646	 -0.1993	 0.1321	 -0.0183
g2200021-134742	 330.00870	 -13.7950	 12262	 -1	 -1	 +0.0612	 0.1040	 -0.0107
g2200258-463607	 330.10726	 -46.6020	 10015	 9876	 770	 +0.1015	 0.1203	 -0.0110
g2200323-580046	 330.13441	 -58.0127	 7557	 -1	 -1	 -0.0629	 0.1152	 -0.0121
g2200329-432323	 330.13710	 -43.3897	 2205	 -1	 -1	 -0.1154	 0.1034	 +0.0010
g2200427-464906	 330.17804	 -46.8184	 9746	 9876	 770	 +0.1380	 0.1130	 -0.0067
g2200443-550630	 330.18465	 -55.1083	 9850	 -1	 -1	 -0.0026	 0.1099	 -0.0126
g2200511-015022	 330.21269	 -1.8393	 8045	 7665	 470	 -0.0244	 0.0938	 -0.0047
g2200560-141204	 330.23309	 -14.2010	 12292	 -1	 -1	 +0.0158	 0.1012	 -0.0095
g2201043-144227	 330.26791	 -14.7075	 12144	 -1	 -1	 +0.0058	 0.0985	 -0.0085
g2201050-044751	 330.27105	 -4.7974	 7869	 -1	 -1	 +0.0548	 0.1034	 -0.0041
g2201072-724423	 330.27975	 -72.7397	 11571	 -1	 -1	 -0.0600	 0.1391	 -0.0239
g2201078-110537	 330.28244	 -11.0935	 13095	 -1	 -1	 +0.1345	 0.1272	 -0.0193
g2201163-550426	 330.31769	 -55.0739	 8170	 -1	 -1	 +0.0316	 0.0914	 -0.0035
g2201193-522101	 330.33031	 -52.3502	 10884	 -1	 -1	 +0.1141	 0.1126	 -0.0102
g2201235-034524	 330.34799	 -3.7567	 7627	 -1	 -1	 +0.1090	 0.0938	 -0.0008
g2201263-052558	 330.35940	 -5.4328	 7749	 -1	 -1	 +0.0115	 0.0979	 -0.0045
g2201373-155446	 330.40546	 -15.9128	 15834	 -1	 -1	 +0.0646	 0.1024	 -0.0076
g2201435-015738	 330.43141	 -1.9606	 7475	 7665	 470	 +0.0543	 0.0935	 -0.0022
g2201517-021148	 330.46529	 -2.1966	 7655	 7665	 470	 +0.0209	 0.0968	 -0.0038
g2201596-142824	 330.49830	 -14.4734	 13222	 -1	 -1	 +0.1201	 0.1162	 -0.0151
g2202069-143155	 330.52875	 -14.5320	 13132	 -1	 -1	 -0.2024	 0.1060	 -0.0014
g2202181-514706	 330.57524	 -51.7850	 10791	 -1	 -1	 +0.1116	 0.1161	 -0.0112
g2202277-022436	 330.61561	 -2.4101	 14431	 -1	 -1	 +0.0577	 0.1118	 -0.0126
g2202295-020055	 330.62279	 -2.0153	 7655	 7665	 470	 -0.0276	 0.1035	 -0.0071
g2202333-091731	 330.63884	 -9.2921	 13001	 -1	 -1	 -0.0364	 0.1134	 -0.0108
g2202369-473027	 330.65369	 -47.5076	 10139	 -1	 -1	 -0.1687	 0.1257	 -0.0138
g2202420-023059	 330.67486	 -2.5165	 14461	 -1	 -1	 -0.1096	 0.1169	 -0.0057
g2202437-020607	 330.68221	 -2.1019	 7625	 7665	 470	 -0.0532	 0.1427	 -0.0248
g2202486-474152	 330.70261	 -47.6978	 9750	 -1	 -1	 +0.1217	 0.0916	 -0.0030
g2202588-095515	 330.74521	 -9.9209	 13902	 13450	 1191	 +0.0191	 0.1066	 -0.0103
g2203166-175641	 330.81914	 -17.9446	 15059	 -1	 -1	 +0.2429	 0.1119	 -0.0107
g2203411-100229	 330.92116	 -10.0414	 13991	 13450	 1191	 +0.0181	 0.1123	 -0.0124
g2203478-022825	 330.94906	 -2.4736	 7625	 7665	 470	 +0.0142	 0.1044	 -0.0055
g2203478-175749	 330.94934	 -17.9636	 14879	 -1	 -1	 +0.0476	 0.1084	 -0.0105
g2203504-132606	 330.95984	 -13.4349	 15737	 -1	 -1	 +0.0549	 0.1333	 -0.0204
g2203570-115041	 330.98760	 -11.8448	 14444	 -1	 -1	 +0.1062	 0.1005	 -0.0096
g2204052-695330	 331.02179	 -69.8917	 12183	 -1	 -1	 +0.1131	 0.1326	 -0.0214
g2204130-713508	 331.05406	 -71.5857	 13962	 -1	 -1	 +0.0532	 0.1067	 -0.0111
g2204164-553730	 331.06816	 -55.6249	 14858	 -1	 -1	 +0.0039	 0.1162	 -0.0106
g2204192-092430	 331.07984	 -9.4084	 13660	 -1	 -1	 +0.1083	 0.1341	 -0.0237
g2204208-734648	 331.08659	 -73.7799	 7829	 -1	 -1	 -0.1777	 0.1232	 -0.0178
g2204229-483745	 331.09546	 -48.6292	 10534	 -1	 -1	 -0.1371	 0.1096	 -0.0086
g2204254-193547	 331.10596	 -19.5963	 9426	 -1	 -1	 -0.0021	 0.1536	 -0.0341
g2204329-221412	 331.13686	 -22.2366	 10663	 -1	 -1	 -0.0273	 0.1552	 -0.0356
g2204380-201420	 331.15846	 -20.2388	 15664	 -1	 -1	 -0.0173	 0.1129	 -0.0063
g2204405-501505	 331.16864	 -50.2513	 10662	 -1	 -1	 -0.0272	 0.0982	 -0.0086
g2204495-573721	 331.20629	 -57.6224	 14779	 -1	 -1	 -0.0674	 0.1580	 -0.0225
g2205142-003854	 331.30935	 -0.6482	 4414	 -1	 -1	 -0.0025	 0.1042	 +0.0008
g2205154-010733	 331.31430	 -1.1259	 9182	 -1	 -1	 +0.0762	 0.1167	 -0.0096
g2205217-072510	 331.34025	 -7.4194	 7900	 -1	 -1	 +0.0204	 0.1006	 -0.0051
g2205259-182231	 331.35796	 -18.3752	 14609	 -1	 -1	 -0.2625	 0.1230	 +0.0085
g2205261-193556	 331.35856	 -19.5988	 15302	 -1	 -1	 +0.1489	 0.1276	 -0.0203
g2205270-003201	 331.36259	 -0.5336	 9090	 -1	 -1	 +0.0142	 0.1298	 -0.0187
g2205561-102815	 331.48364	 -10.4709	 15190	 -1	 -1	 -0.0759	 0.1054	 -0.0030
g2206121-503332	 331.55056	 -50.5588	 10753	 -1	 -1	 -0.0109	 0.0993	 -0.0091
g2206219-080524	 331.59119	 -8.0900	 7931	 -1	 -1	 +0.0536	 0.0918	 -0.0025
g2206347-711324	 331.64446	 -71.2233	 12071	 -1	 -1	 +0.0825	 0.1040	 -0.0104
g2206418-714120	 331.67401	 -71.6888	 8836	 9072	 646	 +0.1019	 0.1006	 -0.0041
g2207159-531136	 331.81635	 -53.1932	 16043	 -1	 -1	 +0.0804	 0.1053	 -0.0090
g2207275-434954	 331.86450	 -43.8317	 12577	 12507	 1062	 +0.0178	 0.1001	 -0.0090
g2207303-433545	 331.87620	 -43.5958	 11946	 12507	 1062	 +0.1343	 0.0971	 -0.0074
g2207390-725447	 331.91265	 -72.9131	 11631	 -1	 -1	 +0.1289	 0.1185	 -0.0130
g2207395-490350	 331.91460	 -49.0639	 10595	 -1	 -1	 -0.0224	 0.1393	 -0.0261
g2207420-472223	 331.92495	 -47.3729	 8398	 -1	 -1	 +0.0080	 0.1100	 -0.0092
g2208031-163517	 332.01284	 -16.5881	 12715	 -1	 -1	 +0.0618	 0.1198	 -0.0168
g2208153-592134	 332.06386	 -59.3594	 14998	 -1	 -1	 -0.1532	 0.1051	 -0.0011
g2208227-492552	 332.09476	 -49.4311	 10477	 -1	 -1	 -0.0887	 0.1062	 -0.0100
g2208334-185914	 332.13916	 -18.9872	 14400	 -1	 -1	 +0.0892	 0.1153	 -0.0146
g2208361-720257	 332.15055	 -72.0491	 7938	 -1	 -1	 +0.1548	 0.0996	 -0.0005
g2208413-435147	 332.17200	 -43.8629	 12517	 12507	 1062	 +0.1441	 0.1095	 -0.0107
g2208550-571804	 332.22931	 -57.3011	 14626	 -1	 -1	 -0.0054	 0.1283	 -0.0152
g2209409-144704	 332.42054	 -14.7845	 15827	 -1	 -1	 -0.0405	 0.1396	 -0.0143
g2209512-571616	 332.46314	 -57.2712	 11988	 -1	 -1	 +0.2235	 0.1009	 -0.0040
g2210014-494033	 332.50560	 -49.6758	 7929	 -1	 -1	 +0.0847	 0.0960	 -0.0022
g2210051-445918	 332.52136	 -44.9883	 11233	 -1	 -1	 +0.0225	 0.1417	 -0.0280
g2210165-444348	 332.56874	 -44.7301	 11142	 -1	 -1	 +0.0138	 0.0953	 -0.0078
g2210299-022649	 332.62439	 -2.4468	 14307	 -1	 -1	 -0.0069	 0.1141	 -0.0100
g2210417-102752	 332.67360	 -10.4644	 15518	 -1	 -1	 -0.0271	 0.1288	 -0.0114
g2210422-851912	 332.67569	 -85.3200	 11768	 -1	 -1	 +0.1936	 0.1072	 -0.0065
g2210454-725044	 332.68936	 -72.8456	 13819	 -1	 -1	 -0.1296	 0.1095	 -0.0035
g2211274-000302	 332.86426	 -0.0506	 15324	 -1	 -1	 -0.0023	 0.1056	 -0.0060
g2211295-181926	 332.87281	 -18.3240	 13947	 -1	 -1	 -0.0726	 0.1214	 -0.0092
g2211310-225710	 332.87925	 -22.9529	 4877	 -1	 -1	 -0.0787	 0.1142	 -0.0026
g2212107-124556	 333.04439	 -12.7656	 11445	 -1	 -1	 +0.0708	 0.0991	 -0.0087
g2212142-460817	 333.05909	 -46.1380	 11058	 -1	 -1	 -0.2634	 0.1188	 -0.0038
g2212194-541754	 333.08069	 -54.2984	 10771	 -1	 -1	 +0.0440	 0.1153	 -0.0144
g2212358-683943	 333.14941	 -68.6619	 3450	 -1	 -1	 +0.1615	 0.1109	 +0.0009
g2212416-192516	 333.17310	 -19.4210	 15418	 -1	 -1	 -0.1626	 0.1182	 -0.0024
g2212512-010550	 333.21344	 -1.0972	 8459	 -1	 -1	 +0.0002	 0.1181	 -0.0124
g2213128-572436	 333.30345	 -57.4100	 12108	 -1	 -1	 +0.0699	 0.0996	 -0.0093
g2213134-073306	 333.30585	 -7.5516	 7657	 -1	 -1	 -0.0368	 0.1170	 -0.0117
g2213145-104025	 333.31035	 -10.6737	 15787	 -1	 -1	 +0.0717	 0.1646	 -0.0380
g2213400-730153	 333.41686	 -73.0315	 13939	 -1	 -1	 +0.1724	 0.0987	 -0.0082
g2213542-724649	 333.47580	 -72.7804	 7882	 -1	 -1	 -0.0635	 0.1014	 -0.0085
g2213543-725036	 333.47626	 -72.8434	 8992	 9133	 634	 -0.1764	 0.1349	 -0.0214
g2214079-522029	 333.53311	 -52.3413	 16067	 -1	 -1	 +0.3359	 0.1186	 -0.0090
g2214158-540714	 333.56595	 -54.1204	 11160	 -1	 -1	 +0.0877	 0.1158	 -0.0137
g2214241-670447	 333.60031	 -67.0796	 13213	 -1	 -1	 -0.0025	 0.1599	 -0.0360
g2214241-760332	 333.60031	 -76.0589	 11440	 -1	 -1	 +0.2049	 0.1501	 -0.0191
g2214507-015059	 333.71146	 -1.8498	 14125	 -1	 -1	 +0.0260	 0.1081	 -0.0101
g2215019-555830	 333.75781	 -55.9749	 11709	 -1	 -1	 +0.1071	 0.1089	 -0.0111
g2216009-580857	 334.00380	 -58.1491	 14390	 -1	 -1	 +0.0953	 0.0974	 -0.0084
g2216068-092102	 334.02826	 -9.3506	 11197	 -1	 -1	 -0.0998	 0.1375	 -0.0220
g2216134-592511	 334.05570	 -59.4197	 8041	 -1	 -1	 -0.0257	 0.0981	 -0.0063
g2216192-483154	 334.08016	 -48.5317	 10080	 10245	 809	 +0.0196	 0.0963	 -0.0081
g2216193-811253	 334.08059	 -81.2146	 11442	 -1	 -1	 +0.1010	 0.1276	 -0.0180
g2216194-785305	 334.08091	 -78.8847	 11427	 -1	 -1	 +0.0643	 0.1290	 -0.0208
g2216249-803331	 334.10385	 -80.5585	 11408	 -1	 -1	 +0.0776	 0.1062	 -0.0107
g2216291-212551	 334.12125	 -21.4307	 2292	 -1	 -1	 +0.0266	 0.1075	 +0.0008
g2216383-480457	 334.15936	 -48.0824	 16013	 -1	 -1	 -0.0916	 0.1160	 -0.0040
g2216402-212909	 334.16731	 -21.4859	 9217	 -1	 -1	 +0.2097	 0.1216	 -0.0029
g2217098-811445	 334.29076	 -81.2459	 11772	 -1	 -1	 +0.0115	 0.1046	 -0.0107
g2217112-482944	 334.29660	 -48.4955	 10289	 10245	 809	 -0.0798	 0.1033	 -0.0100
g2217132-482334	 334.30515	 -48.3927	 10259	 10245	 809	 -0.0611	 0.1015	 -0.0096
g2217158-481802	 334.31565	 -48.3005	 10169	 10245	 809	 -0.1444	 0.1082	 -0.0085
g2217490-235331	 334.45410	 -23.8920	 9224	 -1	 -1	 +0.0044	 0.1002	 -0.0081
g2217513-123518	 334.46371	 -12.5883	 10963	 -1	 -1	 -0.1643	 0.1480	 -0.0222
g2217591-482836	 334.49624	 -48.4766	 10319	 10245	 809	 +0.1538	 0.0967	 -0.0035
g2218061-202026	 334.52551	 -20.3406	 15509	 -1	 -1	 +0.0299	 0.1733	 -0.0421
g2218192-661203	 334.58010	 -66.2009	 13417	 -1	 -1	 +0.1114	 0.1171	 -0.0154
g2218300-551040	 334.62510	 -55.1777	 12604	 -1	 -1	 +0.0921	 0.1097	 -0.0126
g2218492-491326	 334.70490	 -49.2238	 13950	 -1	 -1	 +0.0146	 0.1012	 -0.0071
g2218586-535651	 334.74421	 -53.9474	 10648	 -1	 -1	 +0.1519	 0.1033	 -0.0055
g2219348-625121	 334.89510	 -62.8559	 14057	 -1	 -1	 -0.0265	 0.1160	 -0.0102
g2220108-565820	 335.04510	 -56.9723	 14112	 -1	 -1	 -0.0594	 0.1152	 -0.0074
g2220313-161116	 335.13016	 -16.1877	 16036	 -1	 -1	 -0.1197	 0.1751	 -0.0146
g2220346-082936	 335.14409	 -8.4933	 10864	 -1	 -1	 +0.0377	 0.1344	 -0.0236
g2220457-550609	 335.19044	 -55.1026	 11943	 11886	 1038	 -0.0561	 0.1303	 -0.0193
g2221272-083850	 335.36310	 -8.6471	 10804	 -1	 -1	 -0.0723	 0.1089	 -0.0114
g2221356-065835	 335.39821	 -6.9764	 10981	 -1	 -1	 -0.0701	 0.1337	 -0.0216
g2221359-484501	 335.39941	 -48.7504	 10110	 9960	 787	 -0.0337	 0.1031	 -0.0103
g2222025-625233	 335.51056	 -62.8758	 13577	 -1	 -1	 -0.0781	 0.1297	 -0.0127
g2222168-101528	 335.57010	 -10.2579	 15183	 -1	 -1	 -0.2293	 0.1501	 +0.0123
g2222211-080750	 335.58781	 -8.1305	 10893	 -1	 -1	 -0.0592	 0.1509	 -0.0315
g2222311-185211	 335.62966	 -18.8697	 6899	 -1	 -1	 +0.1380	 0.0910	 +0.0006
g2222364-040715	 335.65184	 -4.1207	 4621	 -1	 -1	 +0.0326	 0.1084	 +0.0009
g2222431-185249	 335.67945	 -18.8802	 6869	 -1	 -1	 -0.0013	 0.0946	 -0.0025
g2222530-173749	 335.72056	 -17.6304	 13761	 -1	 -1	 -0.0439	 0.1109	 -0.0079
g2223147-601950	 335.81100	 -60.3305	 8165	 -1	 -1	 -0.0128	 0.1332	 -0.0183
g2223247-574329	 335.85299	 -57.7248	 13696	 -1	 -1	 -0.1505	 0.1104	 -0.0033
g2223324-631201	 335.88481	 -63.2004	 13998	 -1	 -1	 -0.1173	 0.1095	 -0.0039
g2223337-801954	 335.89019	 -80.3317	 11346	 11611	 829	 -0.0929	 0.1156	 -0.0107
g2223365-545238	 335.90189	 -54.8773	 11851	 12354	 1048	 -0.2383	 0.1443	 -0.0085
g2223392-032554	 335.91316	 -3.4316	 2521	 2500	 46	 +0.0040	 0.1028	 +0.0009
g2223442-731718	 335.93431	 -73.2883	 14060	 -1	 -1	 +0.0874	 0.1333	 -0.0229
g2224001-110829	 336.00014	 -11.1414	 13386	 -1	 -1	 +0.1596	 0.1023	 -0.0089
g2224086-691311	 336.03556	 -69.2197	 14844	 -1	 -1	 +0.1173	 0.1117	 -0.0134
g2224166-802609	 336.06929	 -80.4359	 11347	 11611	 829	 +0.0019	 0.1029	 -0.0102
g2224266-801108	 336.11086	 -80.1855	 10806	 11611	 829	 +0.0171	 0.1246	 -0.0187
g2224328-044507	 336.13681	 -4.7518	 10827	 -1	 -1	 +0.1478	 0.1096	 -0.0076
g2224514-582536	 336.21420	 -58.4267	 13640	 13022	 1115	 +0.0681	 0.0937	 -0.0074
g2224562-435516	 336.23400	 -43.9212	 13682	 -1	 -1	 -0.0513	 0.1754	 -0.0412
g2225070-723518	 336.27929	 -72.5882	 12886	 -1	 -1	 +0.0690	 0.0990	 -0.0092
g2225071-020629	 336.27975	 -2.1081	 11933	 -1	 -1	 -0.1682	 0.1798	 -0.0323
g2225161-591523	 336.31711	 -59.2565	 13435	 -1	 -1	 +0.0377	 0.1129	 -0.0131
g2226041-631705	 336.51690	 -63.2846	 10970	 -1	 -1	 +0.0537	 0.1002	 -0.0090
g2226096-800609	 336.54016	 -80.1024	 11075	 11611	 829	 -0.0026	 0.1048	 -0.0107
g2226171-701741	 336.57134	 -70.2947	 11373	 -1	 -1	 -0.1130	 0.1288	 -0.0155
g2226356-634133	 336.64830	 -63.6926	 12172	 -1	 -1	 +0.0250	 0.1132	 -0.0140
g2226362-503927	 336.65071	 -50.6576	 15665	 -1	 -1	 +0.0539	 0.1110	 -0.0102
g2226464-150123	 336.69316	 -15.0230	 4490	 -1	 -1	 -0.0393	 0.0977	 +0.0005
g2226525-023423	 336.71894	 -2.5731	 15950	 -1	 -1	 +0.1720	 0.1174	 -0.0155
g2226541-634252	 336.72541	 -63.7144	 12232	 -1	 -1	 -0.0083	 0.1192	 -0.0153
g2226575-592304	 336.73980	 -59.3844	 13885	 -1	 -1	 +0.0922	 0.1014	 -0.0099
g2227123-123850	 336.80131	 -12.6472	 9191	 -1	 -1	 +0.0868	 0.1006	 -0.0049
g2227418-611314	 336.92430	 -61.2206	 12487	 12529	 1054	 +0.0021	 0.1206	 -0.0162
g2228222-664127	 337.09245	 -66.6907	 12460	 -1	 -1	 -0.1295	 0.1122	 -0.0057
g2228223-162618	 337.09276	 -16.4382	 16065	 -1	 -1	 +0.1029	 0.1017	 -0.0092
g2228283-123735	 337.11780	 -12.6264	 16086	 -1	 -1	 +0.0975	 0.1465	 -0.0288
g2228485-640560	 337.20194	 -64.0999	 13733	 -1	 -1	 +0.0058	 0.1137	 -0.0118
g2229116-092004	 337.29824	 -9.3345	 8674	 -1	 -1	 -0.0504	 0.1416	 -0.0270
g2229182-132449	 337.32599	 -13.4136	 15727	 -1	 -1	 -0.0677	 0.1275	 -0.0086
g2229296-353310	 337.37311	 -35.5529	 7946	 8155	 520	 +0.0280	 0.0994	 -0.0050
g2229409-172621	 337.42049	 -17.4392	 10491	 -1	 -1	 -0.1114	 0.1333	 -0.0205
g2230204-140435	 337.58506	 -14.0763	 15908	 -1	 -1	 +0.1491	 0.1152	 -0.0148
g2230211-805909	 337.58806	 -80.9859	 14708	 -1	 -1	 -0.1236	 0.1459	 -0.0121
g2230393-423555	 337.66379	 -42.5985	 13674	 -1	 -1	 -0.0116	 0.1411	 -0.0235
g2230440-170032	 337.68331	 -17.0089	 14506	 -1	 -1	 +0.2897	 0.1121	 -0.0074
g2230489-184255	 337.70356	 -18.7152	 7166	 -1	 -1	 -0.0135	 0.1154	 -0.0082
g2230524-133805	 337.71824	 -13.6347	 15787	 -1	 -1	 +0.0807	 0.1000	 -0.0076
g2231040-801317	 337.76656	 -80.2214	 11615	 11611	 829	 -0.0054	 0.1036	 -0.0103
g2231058-192131	 337.77406	 -19.3587	 11395	 -1	 -1	 +0.0370	 0.1028	 -0.0102
g2231133-171941	 337.80541	 -17.3280	 7102	 -1	 -1	 -0.0364	 0.0937	 -0.0041
g2231249-071735	 337.85385	 -7.2930	 10079	 -1	 -1	 +0.1279	 0.1141	 -0.0083
g2231584-152624	 337.99321	 -15.4400	 6977	 -1	 -1	 -0.0207	 0.0944	 -0.0036
g2232345-093109	 338.14364	 -9.5192	 10082	 -1	 -1	 +0.0283	 0.1128	 -0.0131
g2232446-592818	 338.18564	 -59.4716	 11966	 -1	 -1	 +0.2242	 0.0990	 -0.0038
g2233060-221425	 338.27474	 -22.2403	 14971	 -1	 -1	 +0.0807	 0.1131	 -0.0133
g2233094-170404	 338.28930	 -17.0679	 7251	 -1	 -1	 +0.0879	 0.0958	 -0.0009
g2233113-144729	 338.29711	 -14.7914	 7035	 -1	 -1	 -0.1423	 0.1517	 -0.0336
g2233134-373714	 338.30581	 -37.6206	 10533	 11106	 867	 +0.0107	 0.1187	 -0.0162
g2233319-373239	 338.38305	 -37.5440	 10622	 11106	 867	 +0.1508	 0.1015	 -0.0058
g2233340-101058	 338.39175	 -10.1827	 9304	 -1	 -1	 -0.0598	 0.0984	 -0.0088
g2234311-480639	 338.62936	 -48.1108	 9894	 10027	 769	 -0.1251	 0.1128	 -0.0118
g2234479-652548	 338.69940	 -65.4300	 10443	 -1	 -1	 -0.1422	 0.1080	 -0.0083
g2234570-615301	 338.73765	 -61.8836	 8143	 -1	 -1	 +0.2084	 0.1122	 -0.0003
g2235046-381518	 338.76915	 -38.2550	 8826	 8896	 642	 +0.0841	 0.1157	 -0.0079
g2235269-701655	 338.86185	 -70.2819	 8524	 -1	 -1	 +0.0962	 0.1013	 -0.0033
g2235477-743652	 338.94885	 -74.6143	 9720	 -1	 -1	 +0.0679	 0.0940	 -0.0052
g2237081-614028	 339.28396	 -61.6744	 13148	 -1	 -1	 -0.1727	 0.1294	 -0.0071
g2237162-434212	 339.31769	 -43.7032	 14008	 -1	 -1	 +0.0532	 0.1252	 -0.0182
g2238121-605551	 339.55035	 -60.9309	 13863	 -1	 -1	 +0.0644	 0.1326	 -0.0222
g2238213-360101	 339.58860	 -36.0168	 12083	 -1	 -1	 +0.0536	 0.1452	 -0.0299
g2238347-682229	 339.64471	 -68.3747	 12259	 -1	 -1	 +0.0287	 0.1242	 -0.0187
g2238402-664942	 339.66765	 -66.8283	 12100	 -1	 -1	 +0.0112	 0.1733	 -0.0478
g2238488-200449	 339.70319	 -20.0802	 15652	 -1	 -1	 +0.0019	 0.1167	 -0.0092
g2238567-192449	 339.73635	 -19.4136	 11123	 -1	 -1	 -0.1865	 0.1216	 -0.0084
g2239058-193944	 339.77400	 -19.6623	 8606	 -1	 -1	 +0.1876	 0.1124	 -0.0016
g2239363-040932	 339.90106	 -4.1590	 7164	 -1	 -1	 +0.1546	 0.1081	 -0.0000
g2239461-664400	 339.94185	 -66.7334	 12399	 -1	 -1	 +0.0344	 0.1078	 -0.0120
g2239550-005919	 339.97905	 -0.9886	 15614	 15681	 1506	 -0.1072	 0.1340	 -0.0079
g2240238-463140	 340.09921	 -46.5278	 9585	 -1	 -1	 -0.0052	 0.1170	 -0.0148
g2240594-124737	 340.24741	 -12.7937	 6280	 -1	 -1	 -0.0880	 0.1018	 -0.0058
g2241301-663705	 340.37564	 -66.6180	 12548	 -1	 -1	 +0.1819	 0.1403	 -0.0213
g2241455-573603	 340.43970	 -57.6009	 10515	 -1	 -1	 +0.0230	 0.1511	 -0.0335
g2241544-570908	 340.47644	 -57.1523	 14260	 -1	 -1	 +0.0347	 0.1125	 -0.0121
g2242125-674708	 340.55220	 -67.7855	 12165	 -1	 -1	 +0.1282	 0.0979	 -0.0073
g2242292-112818	 340.62149	 -11.4715	 6906	 -1	 -1	 +0.0015	 0.0935	 -0.0026
g2242518-103932	 340.71556	 -10.6590	 14699	 -1	 -1	 -0.1989	 0.1261	 -0.0026
g2242549-420249	 340.72861	 -42.0470	 9112	 -1	 -1	 +0.0421	 0.1157	 -0.0110
g2243107-051419	 340.79444	 -5.2385	 6775	 -1	 -1	 -0.0429	 0.0942	 -0.0036
g2243143-400256	 340.80946	 -40.0488	 8803	 8839	 592	 +0.1469	 0.1401	 -0.0094
g2243281-810503	 340.86720	 -81.0841	 15517	 -1	 -1	 +0.1177	 0.1020	 -0.0097
g2243337-210350	 340.89060	 -21.0639	 9568	 -1	 -1	 +0.1026	 0.1167	 -0.0090
g2243408-541725	 340.91984	 -54.2902	 10556	 -1	 -1	 -0.1612	 0.1423	 -0.0212
g2243473-485309	 340.94699	 -48.8857	 9867	 -1	 -1	 +0.0386	 0.1046	 -0.0092
g2244090-460714	 341.03731	 -46.1204	 13240	 -1	 -1	 +0.0123	 0.1388	 -0.0243
g2244131-181039	 341.05439	 -18.1774	 15766	 -1	 -1	 -0.0501	 0.1440	 -0.0150
g2244370-394515	 341.15430	 -39.7541	 16056	 -1	 -1	 +0.2084	 0.1556	 -0.0364
g2245239-061355	 341.34976	 -6.2319	 14931	 -1	 -1	 +0.0223	 0.1330	 -0.0198
g2245279-373335	 341.36624	 -37.5596	 10650	 10632	 885	 -0.2306	 0.1121	 -0.0044
g2245350-084559	 341.39594	 -8.7662	 14545	 -1	 -1	 +0.0537	 0.1366	 -0.0233
g2246012-064518	 341.50515	 -6.7549	 14991	 -1	 -1	 -0.0340	 0.1666	 -0.0325
g2246040-070336	 341.51656	 -7.0599	 15202	 -1	 -1	 -0.0339	 0.1367	 -0.0153
g2246070-033250	 341.52915	 -3.5473	 7342	 -1	 -1	 +0.1615	 0.0964	 +0.0004
g2246078-711924	 341.53261	 -71.3234	 8560	 -1	 -1	 +0.0514	 0.0941	 -0.0039
g2246488-212314	 341.70316	 -21.3872	 9599	 -1	 -1	 -0.1757	 0.1122	 -0.0097
g2246542-132659	 341.72596	 -13.4496	 7659	 -1	 -1	 +0.0231	 0.1149	 -0.0076
g2246585-455622	 341.74364	 -45.9395	 14738	 15086	 1353	 +0.0265	 0.1297	 -0.0180
g2246595-455701	 341.74816	 -45.9504	 15157	 15086	 1353	 -0.0050	 0.1130	 -0.0081
g2247061-452135	 341.77560	 -45.3597	 15334	 15056	 1374	 +0.0061	 0.1294	 -0.0161
g2247139-450128	 341.80801	 -45.0245	 9876	 -1	 -1	 -0.0211	 0.1287	 -0.0210
g2247250-172222	 341.85419	 -17.3727	 8508	 8493	 603	 +0.0550	 0.0997	 -0.0047
g2247289-120726	 341.87024	 -12.1238	 9425	 -1	 -1	 +0.0546	 0.1132	 -0.0103
g2247289-434808	 341.87041	 -43.8022	 9480	 -1	 -1	 -0.1989	 0.1959	 -0.0564
g2247421-172057	 341.92529	 -17.3492	 8268	 8493	 603	 +0.1522	 0.1007	 -0.0014
g2247475-221844	 341.94795	 -22.3121	 2976	 -1	 -1	 +0.0664	 0.0987	 +0.0009
g2247537-041050	 341.97361	 -4.1806	 14328	 -1	 -1	 +0.0723	 0.1272	 -0.0195
g2248129-042024	 342.05355	 -4.3399	 14208	 -1	 -1	 -0.0678	 0.1610	 -0.0273
g2248214-582029	 342.08894	 -58.3415	 10879	 10541	 775	 -0.1471	 0.1114	 -0.0089
g2248334-451158	 342.13889	 -45.1995	 15393	 15056	 1374	 +0.0604	 0.1725	 -0.0444
g2249021-593824	 342.25874	 -59.6399	 10706	 -1	 -1	 -0.0035	 0.1072	 -0.0118
g2249050-163531	 342.27061	 -16.5920	 8326	 -1	 -1	 +0.1876	 0.0929	 +0.0001
g2249061-811745	 342.27539	 -81.2957	 15279	 -1	 -1	 +0.2038	 0.1192	 -0.0158
g2249266-372509	 342.36091	 -37.4191	 8580	 8332	 507	 -0.1331	 0.1104	 -0.0130
g2249573-373255	 342.48885	 -37.5485	 8521	 8332	 507	 -0.0716	 0.1497	 -0.0325
g2250010-803731	 342.50399	 -80.6253	 9098	 -1	 -1	 +0.0775	 0.0998	 -0.0050
g2250063-074527	 342.52619	 -7.7574	 14183	 -1	 -1	 +0.1392	 0.1339	 -0.0235
g2250123-211832	 342.55111	 -21.3089	 9688	 -1	 -1	 -0.1421	 0.1409	 -0.0245
g2250217-202104	 342.59039	 -20.3512	 9475	 -1	 -1	 +0.1485	 0.1053	 -0.0039
g2250240-365126	 342.60000	 -36.8573	 11186	 -1	 -1	 +0.2804	 0.1066	 -0.0017
g2250254-373241	 342.60570	 -37.5448	 8431	 8332	 507	 +0.0196	 0.1007	 -0.0059
g2250292-045106	 342.62160	 -4.8518	 13849	 -1	 -1	 +0.0923	 0.1371	 -0.0247
g2250361-013241	 342.65056	 -1.5448	 2813	 -1	 -1	 -0.0981	 0.0997	 +0.0011
g2250395-492939	 342.66466	 -49.4943	 7021	 -1	 -1	 -0.2003	 0.1155	 -0.0150
g2250413-054210	 342.67201	 -5.7029	 13850	 -1	 -1	 -0.0659	 0.1047	 -0.0046
g2251008-451835	 342.75344	 -45.3098	 14734	 15056	 1374	 -0.0468	 0.1334	 -0.0133
g2251032-042408	 342.76334	 -4.4023	 14028	 -1	 -1	 -0.1899	 0.1205	 -0.0031
g2251044-183730	 342.76829	 -18.6250	 9440	 -1	 -1	 -0.0344	 0.1050	 -0.0109
g2251415-481054	 342.92264	 -48.1817	 9922	 -1	 -1	 -0.0020	 0.1347	 -0.0240
g2251487-203629	 342.95311	 -20.6081	 2790	 -1	 -1	 +0.1284	 0.1024	 +0.0008
g2252109-145205	 343.04521	 -14.8679	 7871	 -1	 -1	 +0.0810	 0.0922	 -0.0016
g2252535-055635	 343.22279	 -5.9431	 14180	 -1	 -1	 -0.0854	 0.1543	 -0.0203
g2253054-183652	 343.27260	 -18.6144	 9380	 -1	 -1	 -0.0018	 0.1083	 -0.0114
g2253339-165215	 343.39125	 -16.8708	 9225	 -1	 -1	 -0.1782	 0.1152	 -0.0117
g2253380-024813	 343.40836	 -2.8036	 12916	 -1	 -1	 -0.1386	 0.1817	 -0.0312
g2254023-151632	 343.50961	 -15.2757	 9101	 -1	 -1	 -0.0931	 0.1076	 -0.0119
g2254039-111013	 343.51636	 -11.1701	 6964	 6969	 395	 -0.0033	 0.1060	 -0.0047
g2254182-092657	 343.57590	 -9.4492	 9209	 -1	 -1	 -0.3176	 0.1517	 -0.0143
g2254541-491342	 343.72559	 -49.2283	 14814	 -1	 -1	 +0.0154	 0.1111	 -0.0098
g2255162-184327	 343.81740	 -18.7243	 14956	 -1	 -1	 +0.1853	 0.1221	 -0.0171
g2255162-584209	 343.81725	 -58.7025	 10251	 -1	 -1	 -0.0026	 0.1291	 -0.0212
g2255191-031339	 343.82970	 -3.2276	 12827	 12832	 1151	 -0.1662	 0.1839	 -0.0283
g2255261-844627	 343.85865	 -84.7741	 15511	 -1	 -1	 +0.0668	 0.1524	 -0.0314
g2255570-703425	 343.98734	 -70.5737	 3818	 -1	 -1	 -0.1248	 0.0970	 +0.0003
g2255580-040833	 343.99155	 -4.1426	 13217	 -1	 -1	 -0.0588	 0.1395	 -0.0201
g2256355-014342	 344.14799	 -1.7283	 12705	 -1	 -1	 -0.0297	 0.1540	 -0.0312
g2257060-140651	 344.27505	 -14.1140	 9218	 -1	 -1	 +0.0025	 0.1297	 -0.0198
g2257135-432346	 344.30626	 -43.3960	 1443	 -1	 -1	 -0.0013	 0.1207	 +0.0006
g2257137-030944	 344.30715	 -3.1621	 12886	 12832	 1151	 +0.0209	 0.1064	 -0.0110
g2257148-205801	 344.31164	 -20.9670	 7468	 -1	 -1	 +0.0457	 0.1129	 -0.0050
g2257598-005520	 344.49915	 -0.9222	 13242	 -1	 -1	 -0.0770	 0.1173	 -0.0085
g2258275-001601	 344.61465	 -0.2671	 15941	 -1	 -1	 -0.0479	 0.1321	 -0.0108
g2258317-031760	 344.63219	 -3.2999	 12856	 -1	 -1	 +0.0978	 0.1111	 -0.0130
g2258527-072344	 344.71951	 -7.3956	 9175	 -1	 -1	 +0.0036	 0.1275	 -0.0183
g2258555-073654	 344.73106	 -7.6149	 9445	 -1	 -1	 +0.0074	 0.1014	 -0.0089
g2258584-272842	 344.74334	 -27.4784	 13275	 -1	 -1	 -0.1503	 0.1244	 -0.0074
g2259030-452327	 344.76256	 -45.3908	 15003	 -1	 -1	 +0.0149	 0.1603	 -0.0331
g2259080-722441	 344.78311	 -72.4113	 7697	 -1	 -1	 +0.1825	 0.0983	 +0.0004
g2259252-692949	 344.85509	 -69.4971	 9986	 -1	 -1	 -0.0128	 0.1023	 -0.0100
g2259394-114129	 344.91405	 -11.6915	 9242	 -1	 -1	 -0.1944	 0.1127	 -0.0100
g2300073-040226	 345.03030	 -4.0405	 13127	 -1	 -1	 +0.0374	 0.1593	 -0.0376
g2301432-312637	 345.42990	 -31.4435	 9303	 -1	 -1	 -0.0715	 0.1007	 -0.0095
g2301518-603227	 345.46589	 -60.5407	 15867	 -1	 -1	 +0.1831	 0.0993	 -0.0091
g2301538-441910	 345.47401	 -44.3194	 15238	 -1	 -1	 -0.0043	 0.1292	 -0.0139
g2302268-130338	 345.61154	 -13.0605	 9245	 -1	 -1	 -0.0693	 0.1083	 -0.0122
g2303383-790343	 345.90961	 -79.0621	 11157	 11332	 902	 -0.1375	 0.1312	 -0.0147
g2303391-024632	 345.91275	 -2.7754	 9318	 -1	 -1	 +0.1586	 0.0924	 -0.0016
g2303405-790325	 345.91890	 -79.0570	 10977	 11332	 902	 +0.1581	 0.0993	 -0.0055
g2304156-424417	 346.06499	 -42.7379	 15050	 -1	 -1	 -0.1224	 0.1086	 -0.0025
g2304395-720701	 346.16444	 -72.1169	 8594	 -1	 -1	 +0.0888	 0.0923	 -0.0025
g2304413-210541	 346.17225	 -21.0947	 6298	 -1	 -1	 -0.1101	 0.1034	 -0.0070
g2304447-431245	 346.18635	 -43.2125	 10285	 -1	 -1	 -0.1458	 0.1521	 -0.0284
g2304522-282748	 346.21754	 -28.4632	 14478	 14372	 1298	 -0.1696	 0.1164	 -0.0033
g2305270-025726	 346.36259	 -2.9572	 9228	 -1	 -1	 +0.1058	 0.1073	 -0.0057
g2305544-304416	 346.47689	 -30.7377	 8281	 8294	 562	 +0.0515	 0.1083	 -0.0064
g2305572-590658	 346.48845	 -59.1161	 10103	 -1	 -1	 -0.0048	 0.1044	 -0.0108
g2306130-064109	 346.55431	 -6.6859	 13310	 -1	 -1	 -0.0764	 0.1257	 -0.0114
g2306440-784455	 346.68345	 -78.7486	 11574	 11332	 902	 -0.1471	 0.1739	 -0.0393
g2306467-001921	 346.69456	 -0.3224	 12792	 -1	 -1	 -0.2696	 0.1423	 -0.0007
g2306514-842254	 346.71404	 -84.3818	 15178	 -1	 -1	 +0.1748	 0.1062	 -0.0113
g2306560-425355	 346.73324	 -42.8986	 9804	 9801	 772	 -0.0126	 0.0993	 -0.0091
g2306581-091710	 346.74225	 -9.2862	 6779	 -1	 -1	 +0.0062	 0.0917	 -0.0018
g2307002-062419	 346.75095	 -6.4053	 15258	 -1	 -1	 -0.0493	 0.1112	 -0.0054
g2307019-063223	 346.75784	 -6.5397	 13340	 -1	 -1	 +0.1430	 0.1265	 -0.0189
g2307049-361631	 346.77046	 -36.2754	 2428	 -1	 -1	 -0.0272	 0.1030	 +0.0009
g2307529-430118	 346.97024	 -43.0216	 9955	 9801	 772	 -0.1813	 0.1142	 -0.0096
g2308448-123822	 347.18685	 -12.6394	 9364	 -1	 -1	 +0.2173	 0.0925	 -0.0002
g2308467-485843	 347.19466	 -48.9785	 15052	 14856	 1381	 +0.0061	 0.1448	 -0.0241
g2309069-803932	 347.27880	 -80.6590	 9458	 -1	 -1	 -0.0113	 0.1145	 -0.0141
g2309121-015113	 347.30041	 -1.8536	 9167	 -1	 -1	 -0.1647	 0.1113	 -0.0110
g2309312-495324	 347.37991	 -49.8900	 14577	 14469	 1272	 +0.0433	 0.1596	 -0.0361
g2309572-494725	 347.48835	 -49.7902	 14397	 14469	 1272	 -0.0541	 0.1254	 -0.0107
g2310064-804018	 347.52660	 -80.6716	 9608	 -1	 -1	 +0.1748	 0.1363	 -0.0093
g2310189-495601	 347.57881	 -49.9337	 14517	 14469	 1272	 -0.1165	 0.1586	 -0.0177
g2310219-084119	 347.59111	 -8.6887	 6718	 -1	 -1	 +0.1012	 0.1020	 -0.0002
g2311047-461310	 347.76976	 -46.2196	 13179	 -1	 -1	 -0.2415	 0.1540	 -0.0037
g2311108-750332	 347.79496	 -75.0589	 14968	 -1	 -1	 +0.0879	 0.1031	 -0.0100
g2311317-593548	 347.88225	 -59.5965	 13373	 -1	 -1	 +0.0153	 0.1692	 -0.0430
g2311519-281860	 347.96639	 -28.3165	 9470	 -1	 -1	 +0.0052	 0.1113	 -0.0123
g2311521-743811	 347.96714	 -74.6363	 13766	 -1	 -1	 +0.0229	 0.1225	 -0.0164
g2312096-282554	 348.04004	 -28.4318	 9501	 -1	 -1	 +0.0735	 0.1171	 -0.0105
g2312126-575936	 348.05265	 -57.9934	 12644	 -1	 -1	 +0.0279	 0.1165	 -0.0151
g2312243-011046	 348.10109	 -1.1794	 7487	 7141	 371	 +0.0501	 0.1020	 -0.0026
g2312321-000637	 348.13379	 -0.1102	 7966	 -1	 -1	 -0.0851	 0.1046	 -0.0104
g2312404-014818	 348.16844	 -1.8049	 12554	 -1	 -1	 -0.0215	 0.1378	 -0.0235
g2312407-762041	 348.16964	 -76.3448	 14437	 -1	 -1	 +0.0017	 0.1239	 -0.0147
g2312461-533433	 348.19199	 -53.5757	 13758	 -1	 -1	 +0.1047	 0.1195	 -0.0166
g2312479-434715	 348.19980	 -43.7874	 14065	 -1	 -1	 +0.0656	 0.1577	 -0.0365
g2312502-371013	 348.20895	 -37.1701	 10646	 -1	 -1	 -0.0838	 0.1140	 -0.0132
g2312562-443913	 348.23399	 -44.6535	 13920	 -1	 -1	 +0.0575	 0.1248	 -0.0182
g2312570-020822	 348.23730	 -2.1394	 7009	 7141	 371	 -0.2185	 0.1213	 -0.0171
g2313235-534426	 348.34785	 -53.7406	 13609	 -1	 -1	 -0.0316	 0.1171	 -0.0110
g2313305-483907	 348.37681	 -48.6520	 14570	 -1	 -1	 +0.0162	 0.1295	 -0.0184
g2313482-431401	 348.45074	 -43.2336	 9746	 -1	 -1	 +0.1069	 0.1172	 -0.0095
g2313554-125707	 348.48061	 -12.9519	 9634	 -1	 -1	 +0.0587	 0.1140	 -0.0108
g2314159-291159	 348.56624	 -29.1998	 14810	 -1	 -1	 +0.1204	 0.1064	 -0.0114
g2314221-020202	 348.59190	 -2.0338	 7428	 7141	 371	 -0.0160	 0.1049	 -0.0056
g2314499-001429	 348.70786	 -0.2414	 7036	 -1	 -1	 +0.0756	 0.1055	 -0.0017
g2314570-021157	 348.73741	 -2.1992	 6709	 7141	 371	 -0.0466	 0.1033	 -0.0066
g2315051-711620	 348.77146	 -71.2722	 8618	 -1	 -1	 -0.1430	 0.1113	 -0.0129
g2315143-011432	 348.80939	 -1.2421	 7098	 -1	 -1	 -0.0988	 0.1000	 -0.0078
g2315175-212159	 348.82276	 -21.3663	 7318	 -1	 -1	 -0.0270	 0.1048	 -0.0066
g2315448-021552	 348.93645	 -2.2643	 7159	 7141	 371	 -0.2338	 0.1139	 -0.0138
g2315484-022357	 348.95144	 -2.3991	 6319	 7141	 371	 -0.0491	 0.0984	 -0.0055
g2315542-482113	 348.97591	 -48.3535	 15048	 -1	 -1	 +0.2162	 0.1010	 -0.0085
g2315592-041518	 348.99676	 -4.2549	 9110	 -1	 -1	 +0.0417	 0.1286	 -0.0160
g2316079-444208	 349.03275	 -44.7022	 12931	 12817	 1143	 +0.1137	 0.1167	 -0.0149
g2316454-185257	 349.18905	 -18.8826	 7191	 -1	 -1	 +0.0351	 0.1002	 -0.0027
g2317008-022329	 349.25311	 -2.3914	 7249	 7141	 371	 -0.2667	 0.1486	 -0.0291
g2317370-064546	 349.40400	 -6.7629	 6835	 -1	 -1	 -0.0742	 0.1001	 -0.0062
g2317537-442617	 349.47375	 -44.4379	 12900	 -1	 -1	 -0.1154	 0.1306	 -0.0118
g2317578-194402	 349.49086	 -19.7339	 11960	 -1	 -1	 -0.1515	 0.1391	 -0.0149
g2318084-002326	 349.53509	 -0.3905	 8386	 -1	 -1	 +0.1446	 0.0958	 -0.0011
g2318089-480454	 349.53721	 -48.0816	 14627	 -1	 -1	 -0.1439	 0.1159	 -0.0037
g2318431-100027	 349.67940	 -10.0076	 9419	 9340	 692	 +0.0816	 0.1062	 -0.0068
g2318435-030020	 349.68121	 -3.0055	 8988	 -1	 -1	 +0.0052	 0.0959	 -0.0067
g2318464-102357	 349.69334	 -10.3993	 9209	 9340	 692	 -0.1164	 0.0990	 -0.0086
g2318526-101534	 349.71900	 -10.2593	 9329	 9340	 692	 +0.0301	 0.0938	 -0.0057
g2318538-010337	 349.72426	 -1.0603	 8417	 -1	 -1	 +0.1862	 0.0940	 -0.0000
g2318540-101943	 349.72515	 -10.3285	 9569	 9340	 692	 -0.0267	 0.1155	 -0.0148
g2319197-285634	 349.83224	 -28.9428	 8214	 -1	 -1	 +0.1785	 0.0974	 -0.0002
g2319367-292929	 349.90291	 -29.4914	 14452	 14735	 1327	 -0.0433	 0.1784	 -0.0407
g2319600-534032	 349.99995	 -53.6755	 13639	 -1	 -1	 +0.0366	 0.0956	 -0.0074
g2320038-562659	 350.01600	 -56.4496	 12995	 -1	 -1	 +0.0126	 0.1625	 -0.0388
g2320291-010009	 350.12115	 -1.0024	 8956	 9126	 660	 -0.0080	 0.0986	 -0.0080
g2320383-280607	 350.15971	 -28.1018	 15556	 -1	 -1	 -0.0223	 0.1196	 -0.0083
g2320514-010041	 350.21430	 -1.0113	 8926	 -1	 -1	 -0.1572	 0.1239	 -0.0173
g2321164-211721	 350.31841	 -21.2892	 8877	 -1	 -1	 -0.0736	 0.1000	 -0.0094
g2321248-005908	 350.35335	 -0.9856	 9135	 9126	 660	 -0.0059	 0.1206	 -0.0158
g2321373-761234	 350.40524	 -76.2095	 15006	 -1	 -1	 +0.1485	 0.1034	 -0.0104
g2321409-480056	 350.42041	 -48.0156	 8302	 -1	 -1	 +0.1936	 0.1153	 -0.0011
g2322048-533004	 350.52014	 -53.5011	 13518	 -1	 -1	 -0.0117	 0.1305	 -0.0192
g2322116-423544	 350.54850	 -42.5956	 10222	 -1	 -1	 +0.0027	 0.1201	 -0.0169
g2322229-783503	 350.59545	 -78.5841	 10314	 -1	 -1	 -0.1370	 0.1106	 -0.0094
g2322353-130539	 350.64689	 -13.0941	 6697	 -1	 -1	 +0.1433	 0.1063	 +0.0004
g2322424-365128	 350.67676	 -36.8577	 15952	 -1	 -1	 -0.0715	 0.1550	 -0.0169
g2322492-375341	 350.70511	 -37.8947	 15686	 15753	 1490	 -0.0845	 0.1052	 -0.0027
g2322523-010001	 350.71801	 -1.0002	 9586	 9126	 660	 -0.0988	 0.1006	 -0.0095
g2323216-591003	 350.84009	 -59.1674	 12112	 -1	 -1	 -0.1081	 0.1885	 -0.0500
g2324002-015314	 351.00091	 -1.8872	 12495	 -1	 -1	 -0.0316	 0.1069	 -0.0094
g2324303-824044	 351.12599	 -82.6790	 11270	 -1	 -1	 +0.0630	 0.1209	 -0.0169
g2324348-502926	 351.14476	 -50.4905	 9934	 -1	 -1	 -0.0185	 0.1177	 -0.0158
g2324564-120459	 351.23506	 -12.0831	 9453	 -1	 -1	 -0.1849	 0.2069	 -0.0662
g2325171-531832	 351.32146	 -53.3090	 13757	 -1	 -1	 -0.0621	 0.1503	 -0.0241
g2325332-440232	 351.38835	 -44.0421	 10020	 -1	 -1	 -0.0864	 0.1522	 -0.0326
g2325376-575315	 351.40666	 -57.8875	 9916	 -1	 -1	 +0.0561	 0.0955	 -0.0060
g2326165-015827	 351.56865	 -1.9741	 12525	 -1	 -1	 +0.2410	 0.1005	 -0.0042
g2326201-272614	 351.58364	 -27.4372	 15254	 -1	 -1	 -0.0897	 0.1476	 -0.0146
g2327532-174159	 351.97140	 -17.6998	 9257	 -1	 -1	 +0.1310	 0.0991	 -0.0033
g2328082-531928	 352.03425	 -53.3245	 13577	 -1	 -1	 +0.0151	 0.1624	 -0.0377
g2328236-521811	 352.09846	 -52.3031	 16000	 -1	 -1	 -0.0811	 0.1185	 -0.0052
g2329017-594300	 352.25716	 -59.7167	 3122	 -1	 -1	 +0.0395	 0.0993	 +0.0010
g2329087-190841	 352.28625	 -19.1447	 15797	 -1	 -1	 +0.0418	 0.1423	 -0.0238
g2329166-123324	 352.31910	 -12.5565	 9425	 -1	 -1	 -0.2236	 0.1275	 -0.0124
g2329167-375445	 352.31970	 -37.9124	 15897	 -1	 -1	 -0.1746	 0.1036	 +0.0007
g2329178-345930	 352.32419	 -34.9918	 15944	 15673	 1338	 -0.0074	 0.1032	 -0.0049
g2330067-592753	 352.52775	 -59.4647	 2970	 -1	 -1	 +0.0094	 0.1004	 +0.0010
g2330361-030224	 352.65046	 -3.0399	 4822	 -1	 -1	 -0.0071	 0.0932	 +0.0006
g2330433-174344	 352.68044	 -17.7288	 9228	 -1	 -1	 -0.0469	 0.1112	 -0.0131
g2330535-025604	 352.72305	 -2.9343	 4732	 -1	 -1	 +0.0594	 0.1056	 +0.0010
g2331000-273130	 352.75005	 -27.5250	 8239	 8262	 540	 +0.0890	 0.0988	 -0.0028
g2331583-461652	 352.99290	 -46.2811	 14589	 -1	 -1	 +0.0183	 0.1090	 -0.0092
g2332251-114413	 353.10465	 -11.7370	 6635	 -1	 -1	 -0.0564	 0.1282	 -0.0127
g2332324-014427	 353.13495	 -1.7408	 9858	 -1	 -1	 +0.0053	 0.0956	 -0.0077
g2332400-162621	 353.16659	 -16.4393	 9224	 -1	 -1	 -0.0900	 0.1280	 -0.0203
g2332461-193448	 353.19194	 -19.5801	 15589	 -1	 -1	 +0.1822	 0.1154	 -0.0146
g2333117-525944	 353.29874	 -52.9955	 9708	 -1	 -1	 -0.0381	 0.1210	 -0.0171
g2333164-450057	 353.31840	 -45.0159	 2861	 -1	 -1	 +0.0499	 0.0991	 +0.0009
g2333434-003411	 353.43075	 -0.5696	 12224	 -1	 -1	 -0.1096	 0.1745	 -0.0405
g2333490-532549	 353.45415	 -53.4304	 13788	 -1	 -1	 -0.0950	 0.1127	 -0.0058
g2333525-011959	 353.46886	 -1.3331	 9947	 -1	 -1	 +0.2165	 0.1154	 -0.0032
g2334315-025115	 353.63131	 -2.8543	 4793	 4759	 213	 +0.0918	 0.0966	 +0.0011
g2334414-590335	 353.67270	 -59.0596	 12052	 -1	 -1	 +0.0964	 0.1293	 -0.0204
g2334477-155701	 353.69894	 -15.9502	 9223	 -1	 -1	 +0.0668	 0.1019	 -0.0060
g2335289-560044	 353.87040	 -56.0123	 3040	 -1	 -1	 +0.0222	 0.0982	 +0.0010
g2335429-442107	 353.92874	 -44.3521	 10562	 -1	 -1	 +0.1979	 0.1147	 -0.0053
g2336451-050217	 354.18795	 -5.0380	 6415	 -1	 -1	 +0.1708	 0.1035	 +0.0009
g2337312-193714	 354.37981	 -19.6206	 8964	 -1	 -1	 +0.0201	 0.0937	 -0.0054
g2337321-175338	 354.38384	 -17.8940	 9079	 -1	 -1	 -0.1624	 0.1232	 -0.0165
g2337433-003105	 354.43036	 -0.5181	 10336	 -1	 -1	 +0.0265	 0.1117	 -0.0130
g2337490-371335	 354.45434	 -37.2264	 15745	 -1	 -1	 +0.0845	 0.0956	 -0.0064
g2337567-842351	 354.48629	 -84.3976	 15538	 -1	 -1	 -0.0216	 0.1769	 -0.0398
g2338349-780510	 354.64545	 -78.0861	 10281	 -1	 -1	 +0.0740	 0.1365	 -0.0215
g2338440-012819	 354.68325	 -1.4720	 16094	 -1	 -1	 +0.2402	 0.0989	 -0.0081
g2339334-072728	 354.88890	 -7.4579	 6359	 -1	 -1	 -0.0857	 0.1062	 -0.0069
g2339413-000204	 354.92191	 -0.0345	 6620	 -1	 -1	 -0.1894	 0.1261	 -0.0197
g2339538-121734	 354.97424	 -12.2927	 1421	 -1	 -1	 -0.0531	 0.1221	 +0.0007
g2340299-610512	 355.12470	 -61.0866	 7687	 -1	 -1	 +0.0352	 0.0954	 -0.0031
g2340332-295024	 355.13821	 -29.8400	 14995	 -1	 -1	 +0.0299	 0.1826	 -0.0495
g2340480-023212	 355.19986	 -2.5366	 6772	 -1	 -1	 -0.1499	 0.1316	 -0.0211
g2340530-020141	 355.22069	 -2.0280	 13877	 -1	 -1	 +0.0434	 0.1148	 -0.0138
g2341021-081318	 355.25880	 -8.2217	 9868	 -1	 -1	 +0.1623	 0.1076	 -0.0044
g2341259-003944	 355.35796	 -0.6622	 10427	 -1	 -1	 +0.0491	 0.1376	 -0.0237
g2341371-033354	 355.40460	 -3.5650	 6144	 6419	 350	 +0.0277	 0.0951	 -0.0010
g2341509-280129	 355.46205	 -28.0247	 8123	 -1	 -1	 +0.1077	 0.0984	 -0.0020
g2342258-192708	 355.60741	 -19.4522	 4048	 -1	 -1	 -0.0214	 0.0958	 +0.0010
g2342562-033902	 355.73430	 -3.6504	 6414	 6419	 350	 -0.0702	 0.0953	 -0.0041
g2343019-465838	 355.75770	 -46.9771	 8628	 -1	 -1	 -0.0622	 0.1286	 -0.0208
g2343127-362220	 355.80271	 -36.3723	 15682	 -1	 -1	 +0.0259	 0.1316	 -0.0166
g2343170-723415	 355.82099	 -72.5708	 8598	 -1	 -1	 +0.1161	 0.0992	 -0.0025
g2343277-290525	 355.86554	 -29.0903	 14993	 -1	 -1	 +0.0109	 0.1207	 -0.0123
g2343402-363210	 355.91746	 -36.5360	 12325	 -1	 -1	 -0.0066	 0.1007	 -0.0090
g2343425-063406	 355.92690	 -6.5683	 7407	 -1	 -1	 +0.1022	 0.1286	 -0.0048
g2343469-530240	 355.94519	 -53.0444	 9770	 -1	 -1	 +0.1099	 0.1079	 -0.0069
g2344152-233149	 356.06326	 -23.5303	 14374	 -1	 -1	 -0.2770	 0.1390	 +0.0158
g2344286-355502	 356.11919	 -35.9172	 10883	 11088	 925	 +0.0936	 0.0996	 -0.0074
g2344313-280634	 356.13015	 -28.1093	 7734	 8211	 527	 -0.1824	 0.1184	 -0.0152
g2344395-234842	 356.16451	 -23.8116	 14435	 14208	 1252	 +0.0271	 0.1019	 -0.0077
g2345177-213442	 356.32379	 -21.5782	 8971	 -1	 -1	 -0.1578	 0.1079	 -0.0108
g2345190-000849	 356.32905	 -0.1471	 10728	 -1	 -1	 -0.0912	 0.1297	 -0.0196
g2345200-014106	 356.33340	 -1.6849	 6472	 6321	 313	 +0.0377	 0.0939	 -0.0005
g2345473-023530	 356.44724	 -2.5916	 10641	 -1	 -1	 -0.0163	 0.1007	 -0.0097
g2345476-293104	 356.44815	 -29.5178	 10168	 -1	 -1	 -0.0246	 0.1054	 -0.0112
g2346151-280556	 356.56274	 -28.0990	 8034	 8211	 527	 +0.1903	 0.1015	 -0.0001
g2346227-280022	 356.59470	 -28.0060	 7554	 8211	 527	 +0.1444	 0.0963	 -0.0009
g2346328-231435	 356.63670	 -23.2430	 14373	 -1	 -1	 +0.0093	 0.0983	 -0.0059
g2346367-353118	 356.65306	 -35.5216	 12291	 12276	 1100	 -0.0426	 0.1536	 -0.0312
g2346484-031548	 356.70181	 -3.2633	 11721	 -1	 -1	 -0.1742	 0.1096	 -0.0044
g2347071-355018	 356.77966	 -35.8382	 12353	 12276	 1100	 -0.0515	 0.1290	 -0.0187
g2347086-003639	 356.78564	 -0.6108	 10878	 -1	 -1	 +0.0725	 0.1042	 -0.0094
g2347187-015944	 356.82796	 -1.9954	 6413	 6321	 313	 -0.0596	 0.1016	 -0.0046
g2347434-601909	 356.93069	 -60.3191	 16108	 -1	 -1	 -0.2245	 0.1160	 +0.0075
g2347451-280826	 356.93776	 -28.1407	 8335	 8211	 527	 +0.0048	 0.0984	 -0.0058
g2348113-022557	 357.04711	 -2.4326	 6324	 6321	 313	 +0.2307	 0.0909	 +0.0011
g2348206-281355	 357.08579	 -28.2319	 7675	 8211	 527	 +0.0313	 0.0943	 -0.0040
g2348248-632720	 357.10321	 -63.4554	 12829	 -1	 -1	 +0.0466	 0.1034	 -0.0103
g2348262-281644	 357.10919	 -28.2787	 7915	 8211	 527	 -0.0163	 0.1249	 -0.0154
g2348263-284449	 357.10934	 -28.7468	 15292	 -1	 -1	 -0.0101	 0.1256	 -0.0120
g2348564-600749	 357.23476	 -60.1304	 7833	 -1	 -1	 -0.0666	 0.0958	 -0.0071
g2349022-350009	 357.25920	 -35.0026	 12769	 -1	 -1	 +0.0521	 0.1153	 -0.0149
g2349090-055858	 357.28741	 -5.9827	 6329	 -1	 -1	 -0.0432	 0.1346	 -0.0122
g2349190-170836	 357.32926	 -17.1432	 8690	 -1	 -1	 -0.0073	 0.0938	 -0.0060
g2349352-182606	 357.39661	 -18.4351	 11302	 -1	 -1	 -0.0506	 0.1492	 -0.0305
g2349483-140711	 357.45149	 -14.1197	 15098	 -1	 -1	 -0.0404	 0.1060	 -0.0046
g2350172-040804	 357.57165	 -4.1345	 5427	 -1	 -1	 -0.2455	 0.1131	 -0.0134
g2350239-814854	 357.59969	 -81.8150	 16032	 -1	 -1	 +0.1286	 0.1567	 -0.0363
g2350255-593045	 357.60644	 -59.5125	 7859	 -1	 -1	 -0.1875	 0.1286	 -0.0200
g2350277-241542	 357.61545	 -24.2615	 14737	 -1	 -1	 -0.0689	 0.1061	 -0.0037
g2350470-021118	 357.69585	 -2.1882	 13519	 -1	 -1	 +0.0414	 0.1054	 -0.0106
g2351065-133754	 357.77701	 -13.6315	 15307	 -1	 -1	 +0.0573	 0.1618	 -0.0367
g2351289-132254	 357.87045	 -13.3816	 6673	 -1	 -1	 +0.2181	 0.0959	 +0.0011
g2352102-290445	 358.04249	 -29.0791	 8429	 -1	 -1	 +0.1417	 0.1012	 -0.0017
g2352107-623418	 358.04446	 -62.5716	 4310	 -1	 -1	 +0.1120	 0.0980	 +0.0011
g2352172-184153	 358.07190	 -18.6979	 14361	 -1	 -1	 +0.1347	 0.1329	 -0.0234
g2352221-301349	 358.09201	 -30.2302	 8373	 -1	 -1	 +0.1868	 0.1110	 -0.0011
g2352271-174907	 358.11270	 -17.8186	 10461	 -1	 -1	 -0.0378	 0.1017	 -0.0098
g2352384-234952	 358.16010	 -23.8311	 15276	 -1	 -1	 -0.0370	 0.1032	 -0.0039
g2352452-351052	 358.18829	 -35.1811	 14240	 -1	 -1	 -0.0815	 0.1793	 -0.0346
g2352546-521310	 358.22760	 -52.2194	 16062	 -1	 -1	 +0.1898	 0.0976	 -0.0086
g2352578-024333	 358.24064	 -2.7259	 6415	 6490	 362	 +0.0201	 0.1131	 -0.0035
g2353084-025638	 358.28490	 -2.9438	 14090	 -1	 -1	 -0.0053	 0.1149	 -0.0106
g2353176-181243	 358.32344	 -18.2120	 10912	 -1	 -1	 -0.0327	 0.1064	 -0.0113
g2353263-404858	 358.35946	 -40.8160	 8569	 -1	 -1	 -0.0344	 0.1230	 -0.0165
g2353310-004425	 358.37926	 -0.7402	 6442	 -1	 -1	 +0.0153	 0.1105	 -0.0033
g2354056-175245	 358.52325	 -17.8792	 10732	 -1	 -1	 +0.0435	 0.0943	 -0.0074
g2354064-023149	 358.52669	 -2.5302	 6506	 6490	 362	 -0.0485	 0.1049	 -0.0052
g2354170-420956	 358.57066	 -42.1656	 6717	 -1	 -1	 +0.0047	 0.1074	 -0.0039
g2354359-273403	 358.64954	 -27.5675	 14720	 -1	 -1	 +0.0199	 0.0969	 -0.0056
g2354437-051959	 358.68210	 -5.3330	 11636	 -1	 -1	 -0.0102	 0.1051	 -0.0108
g2354465-840210	 358.69394	 -84.0360	 15477	 -1	 -1	 +0.1818	 0.1415	 -0.0279
g2354597-111808	 358.74885	 -11.3021	 13175	 -1	 -1	 +0.1731	 0.1231	 -0.0156
g2355033-022603	 358.76384	 -2.4340	 7105	 -1	 -1	 -0.0513	 0.1027	 -0.0066
g2355137-034447	 358.80721	 -3.7465	 6177	 -1	 -1	 +0.0300	 0.1265	 -0.0041
g2355162-012524	 358.81754	 -1.4233	 9113	 -1	 -1	 -0.0435	 0.0986	 -0.0087
g2355275-751814	 358.86466	 -75.3040	 14102	 -1	 -1	 +0.0706	 0.1094	 -0.0121
g2355438-340931	 358.93261	 -34.1587	 14896	 14787	 1616	 +0.1621	 0.1140	 -0.0142
g2355452-011520	 358.93830	 -1.2555	 9083	 -1	 -1	 +0.0280	 0.1246	 -0.0152
g2355497-295211	 358.95719	 -29.8697	 8223	 -1	 -1	 -0.0603	 0.1289	 -0.0199
g2355597-013410	 358.99890	 -1.5695	 10582	 11112	 891	 -0.1142	 0.1229	 -0.0136
g2356006-014042	 359.00250	 -1.6782	 11242	 11112	 891	 -0.0908	 0.2021	 -0.0663
g2356094-180448	 359.03910	 -18.0800	 11512	 -1	 -1	 +0.0771	 0.1174	 -0.0149
g2356188-001820	 359.07841	 -0.3056	 6953	 -1	 -1	 +0.1307	 0.1023	 +0.0001
g2356223-350349	 359.09294	 -35.0637	 14510	 14787	 1616	 +0.2062	 0.1053	 -0.0098
g2356224-570317	 359.09326	 -57.0548	 10124	 -1	 -1	 -0.0983	 0.1031	 -0.0094
g2356252-290124	 359.10510	 -29.0234	 8610	 8529	 595	 -0.1136	 0.0990	 -0.0090
g2356266-110510	 359.11065	 -11.0861	 12665	 -1	 -1	 +0.0446	 0.0986	 -0.0088
g2356307-002327	 359.12790	 -0.3907	 6923	 -1	 -1	 -0.2481	 0.1393	 -0.0254
g2356462-013500	 359.19225	 -1.5834	 11512	 11112	 891	 +0.0480	 0.1115	 -0.0131
g2356462-023849	 359.19256	 -2.6469	 8995	 -1	 -1	 -0.0054	 0.0970	 -0.0073
g2357127-183735	 359.30294	 -18.6263	 9505	 -1	 -1	 +0.0131	 0.0990	 -0.0080
g2357135-384141	 359.30640	 -38.6947	 14976	 -1	 -1	 -0.0578	 0.1320	 -0.0125
g2357275-010753	 359.36431	 -1.1315	 9683	 -1	 -1	 -0.1135	 0.1338	 -0.0222
g2357286-290251	 359.36909	 -29.0476	 8580	 8529	 595	 +0.0384	 0.0914	 -0.0039
g2357355-011857	 359.39804	 -1.3158	 9773	 -1	 -1	 +0.0688	 0.1289	 -0.0164
g2357400-213446	 359.41681	 -21.5795	 9754	 -1	 -1	 +0.0496	 0.0933	 -0.0056
g2357405-493413	 359.41875	 -49.5702	 11792	 -1	 -1	 -0.0152	 0.0981	 -0.0084
g2358180-535715	 359.57491	 -53.9540	 9178	 -1	 -1	 -0.0006	 0.1055	 -0.0100
g2358539-120117	 359.72460	 -12.0214	 12728	 -1	 -1	 -0.0186	 0.1384	 -0.0234
g2358598-552730	 359.74906	 -55.4583	 3160	 -1	 -1	 -0.0006	 0.0971	 +0.0010
g2358599-620048	 359.74966	 -62.0134	 8954	 -1	 -1	 +0.1466	 0.0947	 -0.0018
g2359035-052419	 359.76451	 -5.4052	 8819	 -1	 -1	 +0.0462	 0.1178	 -0.0107
g2359193-314348	 359.83051	 -31.7299	 8111	 -1	 -1	 -0.1076	 0.1007	 -0.0094
g2359323-501039	 359.88450	 -50.1774	 13594	 -1	 -1	 +0.0401	 0.1070	 -0.0110

